A Search for Stars of Very Low Metal Abundance. VI. Detailed Abundances of 313 Metal-Poor Stars

We present radial velocities, equivalent widths, model atmosphere parameters, and abundances or upper limits for 53 species of 48 elements derived from high resolution optical spectroscopy of 313 metal-poor stars. A majority of these stars were selected from the metal-poor candidates of the HK Survey of Beers, Preston, and Shectman. We derive detailed abundances for 61% of these stars for the first time. Spectra were obtained during a 10-year observing campaign using the Magellan Inamori Kyocera Echelle spectrograph on the Magellan Telescopes at Las Campanas Observatory, the Robert G. Tull Coude Spectrograph on the Harlan J. Smith Telescope at McDonald Observatory, and the High Resolution Spectrograph on the Hobby-Eberly Telescope at McDonald Observatory. We perform a standard LTE abundance analysis using MARCS model atmospheres, and we apply line-by-line statistical corrections to minimize systematic abundance differences arising when different sets of lines are available for analysis. We identify several abundance correlations with effective temperature. A comparison with previous abundance analyses reveals significant differences in stellar parameters, which we investigate in detail. Our metallicities are, on average, lower by approx. 0.25 dex for red giants and approx. 0.04 dex for subgiants. Our sample contains 19 stars with [Fe/H] < -3.5, 84 stars with [Fe/H] < -3.0, and 210 stars with [Fe/H] < -2.5. Detailed abundances are presented here or elsewhere for 91% of the 209 stars with [Fe/H] < -2.5 as estimated from medium resolution spectroscopy by Beers, Preston, and Shectman. We will discuss the interpretation of these abundances in subsequent papers.

==> anc/tab02.txt <==
Title: A Search for Stars of Very Low Metal Abundance. VI. 
       Detailed Abundances of 313 Metal-Poor Stars
Authors: Roederer I.U., Preston G.W., Thompson I.B., Shectman S.A., 
         Sneden C., Burley G.S., Kelson D.D. 
Table: Log of Observations
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---   Star   Star identifier
  14- 32 A19    ---   Tel    The Telescope/Instrument used
  34- 36 A3     ---   Obs    Observer code (1)
  38- 42 I5     s     Exp    Exposure time  
  44- 47 I4     yr    Obs.Y  Year of the observation
  49- 51 A3     month Obs.M  Month of the observation
  53- 54 I2     d     Obs.D  Day of the observation
  56- 57 I2     h     Obs.h  UT hour of mid exposure
  59- 60 I2     s     Obs.s  UT second of mid exposure
  62- 72 F11.3  d     HJD    Heliocentric Julian Date
  74- 79 F6.1   km/s  RVel   ? Heliocentric radial velocity
--------------------------------------------------------------------------------
Note (1): 
    GWP = George W. Preston;
    IBT = Ian B. Thompson;
    IUR = Ian U. Roederer;
    SAS = Stephen A. Shectman.
--------------------------------------------------------------------------------
CS 22166-016 Magellan-Clay/MIKE  GWP  1600 2004 Aug 12 10 19 2453229.934 -210.0 
CS 22169-008 Magellan-Clay/MIKE  IBT  4000 2004 Sep 23 08 55 2453271.874 +184.2 
CS 22169-035 Magellan-Baade/MIKE GWP  1400 2003 Jan 18 04 22 2452657.684  +15.4 
CS 22169-035 Magellan-Baade/MIKE GWP  2400 2003 Jan 20 02 05 2452659.589  +14.1 
CS 22169-035 Magellan-Clay/MIKE  GWP  1700 2007 Aug 24 09 56 2454336.914  +14.1 
CS 22171-031 Magellan-Clay/MIKE  GWP  2800 2008 Sep 10 07 59 2454719.837  +38.8 
CS 22171-037 Magellan-Clay/MIKE  IBT  7200 2003 Nov 01 05 53 2452944.750 -261.4 
CS 22171-037 Magellan-Clay/MIKE  IUR  7200 2012 Aug 26 06 12 2456165.762 -261.1 
CS 22172-029 Magellan-Clay/MIKE  GWP  4000 2008 Sep 10 09 20 2454719.892  -57.4 
CS 22172-029 Magellan-Clay/MIKE  GWP  3600 2008 Sep 11 08 06 2454720.840  -57.5 
CS 22174-020 Magellan-Clay/MIKE  GWP  3300 2005 Aug 20 06 38 2453602.780 +127.7 
CS 22174-020 Magellan-Clay/MIKE  GWP  1800 2005 Aug 21 08 19 2453603.850 +127.3 
CS 22177-009 Magellan-Baade/MIKE GWP  3600 2003 Jan 15 04 09 2452654.675 -208.0 
CS 22177-009 Magellan-Clay/MIKE  GWP  3200 2007 Aug 21 08 54 2454333.871 -208.1 
CS 22177-010 Magellan-Baade/MIKE GWP  2000 2003 Jan 18 03 22 2452657.642 +111.0 
CS 22177-010 Magellan-Baade/MIKE GWP  3600 2003 Jan 19 04 05 2452658.672 +111.9 
CS 22177-010 Magellan-Clay/MIKE  GWP  4000 2008 Sep 12 07 27 2454721.812 +106.8 
CS 22180-014 Magellan-Clay/MIKE  GWP  2000 2008 Sep 10 07 15 2454719.807  +43.9 
CS 22182-033 Magellan-Clay/MIKE  GWP  7200 2003 Oct 12 07 36 2452924.820 +247.5 
CS 22182-047 Magellan-Clay/MIKE  GWP  1400 2008 Sep 11 08 53 2454720.872  +39.3 
CS 22183-031 Magellan-Clay/MIKE  GWP  1400 2006 Aug 03 10 23 2453950.935  +23.1 
CS 22185-007 Magellan-Clay/MIKE  IUR  2000 2012 Aug 27 08 03 2456166.837 +102.0 
CS 22186-002 Magellan-Baade/MIKE GWP  2200 2003 Jan 20 02 43 2452659.614 +341.8 
CS 22186-002 Magellan-Clay/MIKE  GWP  2400 2005 Aug 20 08 49 2453602.868 +341.8 
CS 22186-017 Magellan-Baade/MIKE GWP  3000 2003 Jan 16 02 46 2452655.617 +303.2 
CS 22186-017 Magellan-Clay/MIKE  GWP  2000 2007 Aug 24 09 20 2454336.889 +303.3 
CS 22186-023 Magellan-Baade/MIKE GWP  2000 2003 Jan 20 03 29 2452659.646  +52.0 
CS 22186-023 Magellan-Clay/MIKE  GWP  2400 2005 Aug 20 09 42 2453602.905  +52.0 
CS 22189-009 Magellan-Clay/MIKE  IBT  3000 2004 Sep 26 08 13 2453274.847  -20.4 
CS 22191-029 Magellan-Baade/MIKE GWP  3600 2003 Jan 16 03 50 2452655.661  +76.1 
CS 22191-029 Magellan-Clay/MIKE  GWP  3200 2008 Sep 12 09 32 2454721.898  +76.4 
CS 22871-104 Magellan-Baade/MIKE GWP  3600 2003 Jun 12 03 01 2452802.631 -135.4 
CS 22872-102 Magellan-Clay/MIKE  GWP  1800 2006 Aug 04 01 05 2453951.547  -59.1 
CS 22873-072 Magellan-Baade/MIKE SAS  4000 2003 Jun 25 05 25 2452815.730  -83.5 
CS 22873-072 Magellan-Clay/MIKE  IBT  1800 2009 May 16 09 34 2454967.901  -84.4 
CS 22873-128 Magellan-Clay/MIKE  GWP  1400 2006 Aug 03 01 49 2453950.580 +205.7 
CS 22874-123 Magellan-Clay/MIKE  SAS  4000 2003 Jul 19 00 51 2452839.538 +105.0 
CS 22875-029 Magellan-Baade/MIKE GWP  3600 2003 Jun 12 09 59 2452802.918  +73.1 
CS 22875-029 Magellan-Clay/MIKE  GWP  3600 2003 Oct 12 04 25 2452924.687  +72.7 
CS 22876-040 Magellan-Clay/MIKE  IBT  5800 2009 Jul 26 07 17 2455038.807 -189.9 
CS 22877-001 Magellan-Baade/MIKE GWP  1000 2003 Jan 14 06 58 2452653.790 +169.8 
CS 22877-001 Magellan-Baade/MIKE GWP  1600 2003 Jan 15 07 52 2452654.828 +167.0 
CS 22877-001 Magellan-Baade/MIKE GWP  1200 2003 Jan 20 08 31 2452659.856 +166.6 
CS 22877-001 Magellan-Clay/MIKE  GWP  1800 2006 Aug 02 23 07 2453950.461 +166.7 
CS 22877-011 Magellan-Baade/MIKE GWP  2100 2003 Jan 16 08 36 2452655.859 +230.3 
CS 22877-011 Magellan-Baade/MIKE GWP  4000 2003 Jan 17 08 16 2452656.845 +230.2 
CS 22877-011 Magellan-Clay/MIKE  GWP  2400 2006 Aug 03 23 19 2453951.469 +230.5 
CS 22877-011 Magellan-Clay/MIKE  SAS  3600 2010 Jul 24 23 37 2455402.483 +230.7 
CS 22877-015 Magellan-Baade/MIKE GWP  2400 2003 Jan 14 07 43 2452653.822  +86.2 
CS 22877-015 Magellan-Baade/MIKE GWP  1800 2003 Jan 16 07 50 2452655.827  +85.1 
CS 22877-051 Magellan-Baade/MIKE GWP  3600 2003 Jan 18 08 27 2452657.852 +291.2 
CS 22877-051 Magellan-Baade/MIKE GWP  4000 2003 Jan 20 07 49 2452659.826 +291.8 
CS 22877-051 Magellan-Clay/MIKE  GWP  2400 2006 Aug 04 00 12 2453951.507 +292.0 
CS 22878-002 Magellan-Clay/MIKE  SAS  3600 2003 Jul 20 02 27 2452840.605 -190.2 
CS 22878-002 Magellan-Clay/MIKE  SAS  3200 2003 Jul 21 02 31 2452841.608 -190.0 
CS 22878-027 Magellan-Baade/MIKE SAS  3600 2003 Jun 22 04 07 2452812.676  -91.1 
CS 22878-027 Magellan-Baade/MIKE SAS  3600 2003 Jun 23 03 15 2452813.640  -91.2 
CS 22878-101 Magellan-Clay/MIKE  GWP  2400 2006 Aug 05 23 59 2453953.501 -128.8 
CS 22879-012 Magellan-Clay/MIKE  GWP  2600 2004 Jun 28 04 19 2453184.685  -50.4 
CS 22879-012 Magellan-Clay/MIKE  GWP  3600 2004 Jun 28 05 51 2453184.749  -50.3 
CS 22879-029 Magellan-Clay/MIKE  GWP  7200 2005 Aug 24 01 34 2453606.570  -93.6 
CS 22879-029 Magellan-Clay/MIKE  IBT  1350 2006 Jun 03 09 49 2453889.913 -167.3 
CS 22879-029 Magellan-Clay/MIKE  IBT  1200 2006 Jul 19 06 49 2453935.790  -94.2 
CS 22879-029 Magellan-Clay/MIKE  IBT  1500 2007 Aug 04 04 40 2454316.700 -139.5 
CS 22879-029 Magellan-Clay/MIKE  IBT  1200 2009 Jul 25 05 48 2455037.747 -102.5 
CS 22879-029 Magellan-Clay/MIKE  IBT  1200 2009 Jul 26 04 11 2455038.680 -114.5 
CS 22879-029 Magellan-Clay/MIKE  GWP   800 2009 Sep 04 23 43 2455079.492 -171.5 
CS 22879-029 Magellan-Clay/MIKE  GWP  1200 2009 Sep 05 23 43 2455080.492 -176.9 
CS 22879-051 Magellan-Clay/MIKE  GWP  2000 2005 Aug 20 05 11 2453602.721  -43.0 
CS 22879-094 Magellan-Clay/MIKE  GWP  6400 2005 Aug 25 00 18 2453607.517  +47.6 
CS 22879-097 Magellan-Baade/MIKE SAS  7200 2003 May 23 07 45 2452782.825  +26.4 
CS 22879-103 Magellan-Baade/MIKE GWP  4400 2003 Jun 15 06 56 2452805.793  -30.9 
CS 22879-103 Magellan-Clay/MIKE  GWP  4200 2003 Oct 12 01 53 2452924.580  -31.0 
CS 22880-067 Magellan-Clay/MIKE  SAS  4800 2003 Jul 20 06 42 2452840.785 -183.0 
CS 22880-086 Magellan-Baade/MIKE SAS  7200 2003 Jun 22 07 58 2452812.837 -112.2 
CS 22881-032 Magellan-Clay/MIKE  IBT  3500 2007 Aug 05 04 11 2454317.679  -29.3 
CS 22881-036 Magellan-Clay/MIKE  GWP   800 2007 Aug 21 05 25 2454333.731  +43.3 
CS 22881-036 Magellan-Clay/MIKE  IBT  2400 2009 Oct 25 00 24 2455129.518  +42.7 
CS 22881-039 Magellan-Baade/MIKE GWP  8000 2003 Jun 12 08 09 2452802.842  +94.0 
CS 22881-039 Magellan-Clay/MIKE  GWP  6000 2003 Oct 09 03 03 2452921.630  +79.1 
CS 22881-070 Magellan-Clay/MIKE  IBT  3600 2006 Jul 19 07 50 2453935.831 -115.9 
CS 22882-001 Magellan-Baade/MIKE GWP  4800 2003 Jun 15 09 24 2452805.892  +26.9 
CS 22882-001 Magellan-Clay/MIKE  GWP  6000 2003 Oct 09 06 05 2452921.758  +26.1 
CS 22882-006 Magellan-Clay/MIKE  GWP  3000 2008 Sep 10 06 26 2454719.773  -81.5 
CS 22882-012 Magellan-Clay/MIKE  SAS  7200 2010 Jul 23 08 22 2455400.852   -0.2 
CS 22882-030 Magellan-Clay/MIKE  SAS  3600 2010 Jul 25 08 55 2455402.875  +21.9 
CS 22882-030 Magellan-Clay/MIKE  SAS  4000 2010 Jul 26 07 25 2455403.812  +21.3 
CS 22883-037 Magellan-Baade/MIKE SAS  7200 2003 May 23 02 55 2452782.626 -262.8 
CS 22883-037 Magellan-Baade/MIKE SAS  3600 2003 May 24 03 22 2452783.645 -262.8 
CS 22884-020 Magellan-Baade/MIKE GWP  4800 2003 Jun 13 01 43 2452803.577  +30.4 
CS 22884-020 Magellan-Baade/MIKE GWP  2700 2003 Jun 14 01 42 2452804.576  +28.9 
CS 22884-020 Magellan-Clay/MIKE  IBT  3100 2009 Jul 25 00 40 2455037.530  +28.3 
CS 22884-033 Magellan-Baade/MIKE SAS  3600 2003 Jun 24 02 21 2452814.602  -92.9 
CS 22884-033 Magellan-Clay/MIKE  IBT  1300 2009 May 16 06 13 2454967.765 -103.0 
CS 22884-108 Magellan-Baade/MIKE SAS  3600 2003 Jun 24 03 32 2452814.652  -12.6 
CS 22885-040 Magellan-Baade/MIKE SAS  7200 2003 Jun 26 05 52 2452816.750  +73.9 
CS 22885-040 Magellan-Clay/MIKE  SAS  8000 2003 Jul 18 05 20 2452838.728  +72.9 
CS 22885-040 Magellan-Clay/MIKE  IBT  1800 2009 May 17 08 57 2454968.876  +72.9 
CS 22885-096 Magellan-Clay/MIKE  GWP  2100 2006 Aug 06 02 40 2453953.616 -249.1 
CS 22885-203 Magellan-Clay/MIKE  GWP  2900 2008 Sep 10 00 32 2454719.526  -33.9 
CS 22886-003 Magellan-Clay/MIKE  GWP  3600 2007 Aug 21 04 40 2454333.700  -91.7 
CS 22886-003 Magellan-Clay/MIKE  GWP  1200 2009 Sep 05 03 42 2455079.660  -92.0 
CS 22886-012 Magellan-Clay/MIKE  GWP  3600 2008 Sep 12 02 59 2454721.630  -56.8 
CS 22886-012 Magellan-Clay/MIKE  GWP  1800 2009 Sep 05 03 08 2455079.636  -57.0 
CS 22886-013 Magellan-Clay/MIKE  GWP  2000 2005 Aug 25 05 12 2453607.722  -40.7 
CS 22886-044 Magellan-Clay/MIKE  GWP  3200 2008 Sep 10 02 05 2454719.592 -130.2 
CS 22886-044 Magellan-Clay/MIKE  IBT  2100 2009 Oct 26 02 12 2455130.595 -130.0 
CS 22888-002 Magellan-Clay/MIKE  IBT  3800 2006 Jul 22 08 01 2453938.838  +35.4 
CS 22888-014 Magellan-Clay/MIKE  IBT  3600 2007 Aug 05 06 05 2454317.758 -128.6 
CS 22888-014 Magellan-Clay/MIKE  IBT  3300 2009 Oct 28 00 12 2455132.511 -128.6 
CS 22888-031 Magellan-Clay/MIKE  IBT  3600 2004 Jul 15 09 01 2453201.880 -124.8 
CS 22888-031 Magellan-Clay/MIKE  IBT  4000 2004 Jul 24 09 06 2453210.884 -124.9 
CS 22888-047 Magellan-Baade/MIKE GWP  4400 2003 Jun 14 09 00 2452804.876 -158.5 
CS 22888-047 Magellan-Clay/MIKE  GWP  6000 2003 Oct 13 05 15 2452925.723 -158.1 
CS 22889-050 Magellan-Baade/MIKE SAS  3600 2003 Jun 26 01 22 2452816.559 +217.1 
CS 22890-011 Magellan-Baade/MIKE SAS  3600 2003 Jun 26 02 28 2452816.606 -128.7 
CS 22890-011 Magellan-Clay/MIKE  IBT  1300 2009 May 16 05 23 2454967.730 -128.6 
CS 22890-024 Magellan-Baade/MIKE GWP  1600 2003 Jun 13 00 40 2452803.532 +228.6 
CS 22890-024 Magellan-Clay/MIKE  GWP  3600 2006 Aug 02 23 43 2453950.489 +228.9 
CS 22890-064 Magellan-Clay/MIKE  SAS  4000 2003 Jul 21 00 55 2452841.540  -88.5 
CS 22891-184 Magellan-Clay/MIKE  SAS  9000 2010 Jul 25 02 12 2455402.596  +26.5 
CS 22891-200 Magellan-Clay/MIKE  GWP  4100 2006 Aug 06 01 05 2453953.549 +137.2 
CS 22891-209 Magellan-Clay/MIKE  GWP   600 2006 Aug 03 01 29 2453950.566  +80.7 
CS 22891-221 Magellan-Clay/MIKE  GWP  8000 2004 Jun 29 02 32 2453185.610  +35.8 
CS 22892-025 Magellan-Clay/MIKE  GWP  1800 2005 Aug 25 04 31 2453607.694 +170.0 
CS 22892-052 Magellan-Baade/MIKE SAS  2400 2003 Jun 26 10 12 2452816.928  +12.9 
CS 22892-052 Magellan-Clay/MIKE  GWP  2400 2004 Jun 29 09 11 2453185.886  +13.0 
CS 22893-005 Magellan-Clay/MIKE  SAS  3600 2010 Jul 26 06 19 2455403.768  -68.9 
CS 22893-010 Magellan-Clay/MIKE  IUR  3600 2012 Aug 27 02 48 2456166.622  -51.6 
CS 22893-011 Magellan-Clay/MIKE  GWP  3500 2008 Sep 11 01 54 2454720.585 -115.6 
CS 22894-004 Magellan-Clay/MIKE  GWP  3200 2008 Sep 10 05 28 2454719.734   -4.5 
CS 22894-019 Magellan-Clay/MIKE  GWP  3400 2004 Aug 12 07 47 2453229.829  +30.9 
CS 22894-023 Magellan-Clay/MIKE  GWP  2800 2004 Aug 12 06 49 2453229.789 -328.1 
CS 22894-049 Magellan-Clay/MIKE  IBT  3600 2010 Sep 20 02 59 2455459.630   -5.6 
CS 22896-015 Magellan-Clay/MIKE  IUR  3900 2012 Aug 25 23 44 2456165.492  +53.1 
CS 22896-055 Magellan-Baade/MIKE GWP  3800 2003 Jun 14 03 15 2452804.640  -72.9 
CS 22896-055 Magellan-Clay/MIKE  IBT  1500 2009 May 16 09 01 2454967.879  -74.0 
CS 22896-110 Magellan-Clay/MIKE  GWP  3600 2007 Aug 24 00 03 2454336.506  +84.1 
CS 22896-110 Magellan-Clay/MIKE  IBT  2700 2009 Jul 26 03 31 2455038.651  +84.5 
CS 22896-115 Magellan-Clay/MIKE  IBT  6000 2004 Jul 15 04 51 2453201.707   +7.1 
CS 22896-115 Magellan-Clay/MIKE  GWP  3000 2004 Aug 12 01 06 2453229.550   +7.0 
CS 22896-136 Magellan-Clay/MIKE  GWP  4000 2004 Aug 13 01 40 2453230.574  -17.2 
CS 22896-136 Magellan-Clay/MIKE  GWP  2900 2005 Aug 21 02 32 2453603.609  -17.6 
CS 22896-136 Magellan-Clay/MIKE  IBT  1200 2006 Jun 07 06 58 2453893.795  -17.2 
CS 22896-136 Magellan-Clay/MIKE  IBT  2000 2006 Jul 19 05 42 2453935.742  -16.4 
CS 22896-136 Magellan-Clay/MIKE  IBT  1200 2007 Aug 01 03 42 2454313.659  -16.9 
CS 22896-136 Magellan-Clay/MIKE  IBT  1800 2007 Aug 02 05 19 2454314.726  -19.8 
CS 22897-008 Magellan-Clay/MIKE  GWP  2900 2007 Aug 22 00 59 2454334.544 +266.5 
CS 22898-043 Magellan-Baade/MIKE GWP  4000 2003 Jun 12 06 19 2452802.767 +112.7 
CS 22898-043 Magellan-Clay/MIKE  GWP  3600 2003 Oct 12 03 14 2452924.637 +111.8 
CS 22898-043 Magellan-Clay/MIKE  IBT  5400 2010 Sep 19 02 07 2455458.592 +115.2 
CS 22898-047 Magellan-Clay/MIKE  GWP  3600 2004 Jun 30 04 18 2453186.684  -37.8 
CS 22898-047 Magellan-Clay/MIKE  GWP  9300 2007 Aug 21 02 17 2454333.601  -40.3 
CS 22937-072 Magellan-Baade/MIKE SAS  3600 2003 May 23 09 24 2452782.894 -143.7 
CS 22937-072 Magellan-Baade/MIKE SAS  3600 2003 May 24 09 48 2452783.911 -143.9 
CS 22940-070 Magellan-Baade/MIKE SAS  9000 2003 May 24 07 52 2452783.830  +78.5 
CS 22940-077 Magellan-Baade/MIKE IBT  1000 2003 Apr 09 08 14 2452738.843        
CS 22940-121 Magellan-Baade/MIKE GWP  4000 2003 Jun 14 04 50 2452804.705  -13.1 
CS 22940-121 Magellan-Clay/MIKE  GWP  4800 2003 Oct 12 00 34 2452924.524  -13.2 
CS 22941-017 Magellan-Clay/MIKE  IUR  6400 2012 Aug 27 04 21 2456166.686 +106.9 
CS 22941-027 Magellan-Baade/MIKE GWP  4600 2003 Jun 14 07 35 2452804.817  -93.4 
CS 22941-027 Magellan-Clay/MIKE  GWP  4700 2003 Oct 12 05 27 2452924.731  -93.7 
CS 22942-002 Magellan-Clay/MIKE  IBT  3600 2004 Sep 24 05 40 2453272.741 -160.3 
CS 22942-002 Magellan-Clay/MIKE  IUR  3300 2012 Aug 25 07 09 2456164.803 -160.2 
CS 22942-011 Magellan-Clay/MIKE  IUR  1200 2012 Aug 27 06 55 2456166.793  +10.7 
CS 22942-035 Magellan-Clay/MIKE  GWP  4200 2009 Sep 05 08 54 2455079.876  -94.5 
CS 22942-035 Magellan-Clay/MIKE  IBT  3300 2009 Oct 28 01 14 2455132.556  -94.0 
CS 22943-059 Magellan-Clay/MIKE  GWP  4400 2004 Aug 12 02 18 2453229.601 +239.5 
CS 22943-095 Magellan-Clay/MIKE  GWP   400 2006 Aug 04 01 57 2453951.586 -149.4 
CS 22943-132 Magellan-Clay/MIKE  GWP  1400 2006 Aug 03 02 19 2453950.602  +18.9 
CS 22943-137 Magellan-Baade/MIKE SAS  3600 2003 Jun 23 05 37 2452813.739  -30.3 
CS 22943-137 Magellan-Clay/MIKE  IBT  1400 2009 May 15 10 10 2454966.926  -31.8 
CS 22943-201 Magellan-Clay/MIKE  GWP  2200 2005 Aug 21 01 26 2453603.564  +37.2 
CS 22943-201 Magellan-Clay/MIKE  IBT  5100 2006 Jun 12 05 54 2453898.750  +37.6 
CS 22943-201 Magellan-Clay/MIKE  IBT  1500 2007 Aug 03 06 22 2454315.771  +35.4 
CS 22943-201 Magellan-Clay/MIKE  IBT  1800 2007 Aug 04 04 04 2454316.675  +36.4 
CS 22944-014 Magellan-Clay/MIKE  GWP  2100 2005 Aug 21 05 09 2453603.720 -381.2 
CS 22944-032 Magellan-Clay/MIKE  GWP  4400 2004 Jun 30 09 51 2453186.915  +19.3 
CS 22944-032 Magellan-Clay/MIKE  GWP   800 2007 Aug 22 03 12 2454334.639  +18.5 
CS 22944-032 Magellan-Clay/MIKE  GWP  2000 2007 Aug 23 02 35 2454335.613  +19.1 
CS 22944-061 Magellan-Clay/MIKE  GWP  3000 2006 Aug 05 05 51 2453952.749 +157.3 
CS 22945-017 Magellan-Clay/MIKE  GWP  3400 2008 Sep 11 02 58 2454720.627 +101.8 
CS 22945-024 Magellan-Clay/MIKE  GWP  5400 2007 Aug 21 06 25 2454333.771 +148.2 
CS 22945-028 Magellan-Clay/MIKE  IUR  5200 2012 Aug 27 05 57 2456166.751 +389.0 
CS 22945-031 Magellan-Clay/MIKE  GWP  4400 2005 Aug 25 06 12 2453607.761 +196.4 
CS 22945-056 Magellan-Clay/MIKE  GWP  3200 2005 Aug 25 08 31 2453607.858 +222.5 
CS 22945-058 Magellan-Clay/MIKE  GWP  5400 2008 Sep 11 04 28 2454720.689  +23.1 
CS 22945-058 Magellan-Clay/MIKE  IBT  1550 2009 Jul 26 10 29 2455038.940  +23.7 
CS 22945-063 Magellan-Clay/MIKE  SAS  5000 2010 Jul 26 08 36 2455403.861 +167.8 
CS 22947-187 Magellan-Clay/MIKE  GWP  1200 2006 Aug 03 01 07 2453950.551 -251.2 
CS 22948-066 Magellan-Clay/MIKE  GWP  1500 2007 Aug 22 02 48 2454334.622 -171.2 
CS 22948-066 Magellan-Clay/MIKE  IBT   900 2009 May 15 10 32 2454966.940 -170.8 
CS 22948-093 Magellan-Clay/MIKE  GWP  1400 2006 Aug 03 04 07 2453950.677 +367.9 
CS 22948-093 Magellan-Clay/MIKE  GWP  6000 2006 Aug 04 03 10 2453951.637 +368.0 
CS 22948-093 Magellan-Clay/MIKE  GWP  2000 2006 Aug 06 04 41 2453953.700 +366.0 
CS 22948-093 Magellan-Clay/MIKE  IBT   900 2009 Oct 26 02 42 2455130.614 +360.4 
CS 22949-008 Magellan-Clay/MIKE  IBT  1200 2007 Aug 04 06 07 2454316.760 -135.8 
CS 22949-008 Magellan-Clay/MIKE  GWP  2700 2008 Sep 10 03 39 2454719.658 -151.2 
CS 22949-008 Magellan-Clay/MIKE  IBT  1050 2009 Jul 25 07 39 2455037.823 -147.0 
CS 22949-008 Magellan-Clay/MIKE  IBT  1200 2009 Jul 26 08 27 2455038.856 -147.2 
CS 22949-030 Magellan-Clay/MIKE  GWP  2800 2008 Sep 12 05 38 2454721.741  -85.6 
CS 22949-037 Magellan-Clay/MIKE  GWP  5000 2006 Aug 06 08 32 2453953.860 -125.4 
CS 22949-037 Magellan-Clay/MIKE  IBT  1350 2009 Jul 25 08 04 2455037.840 -125.3 
CS 22949-048 Magellan-Clay/MIKE  GWP  2600 2006 Aug 06 07 23 2453953.812 -160.8 
CS 22950-046 Magellan-Clay/MIKE  GWP  4800 2006 Aug 06 03 44 2453953.661 +108.8 
CS 22951-005 Magellan-Clay/MIKE  GWP  4300 2005 Aug 24 03 06 2453606.634 +232.2 
CS 22951-005 Magellan-Clay/MIKE  GWP  3050 2005 Aug 25 01 53 2453607.583 +231.7 
CS 22951-059 Magellan-Clay/MIKE  GWP  7400 2007 Aug 23 00 37 2454335.531  +88.1 
CS 22951-059 Magellan-Clay/MIKE  IBT  1800 2009 Jul 26 04 41 2455038.700  +88.3 
CS 22951-077 Magellan-Baade/MIKE GWP  3200 2003 Jun 14 06 18 2452804.766 +109.1 
CS 22951-077 Magellan-Clay/MIKE  GWP  3600 2003 Oct 13 02 20 2452925.599 +108.7 
CS 22952-015 Magellan-Clay/MIKE  GWP  1800 2006 Aug 04 09 06 2453951.884  -17.9 
CS 22953-003 Magellan-Clay/MIKE  GWP  2000 2006 Aug 03 09 46 2453950.910 +208.3 
CS 22953-037 Magellan-Clay/MIKE  IBT  3600 2003 Nov 02 04 00 2452945.668 -162.9 
CS 22953-037 Magellan-Clay/MIKE  IUR  4000 2012 Aug 26 04 32 2456165.692 -162.2 
CS 22954-004 Magellan-Clay/MIKE  IBT  2400 2004 Sep 26 07 23 2453274.812  -10.5 
CS 22954-015 Magellan-Clay/MIKE  GWP  1400 2008 Sep 10 08 40 2454719.865  -50.0 
CS 22955-110 Magellan-Clay/MIKE  GWP  1800 2004 Jun 29 04 03 2453185.674   +4.1 
CS 22955-174 Magellan-Baade/MIKE GWP  4400 2003 Jun 12 04 42 2452802.700   -9.2 
CS 22955-174 Magellan-Clay/MIKE  GWP  6000 2003 Oct 09 01 27 2452921.563   -9.7 
CS 22955-174 Magellan-Clay/MIKE  IBT  4400 2010 Sep 17 23 18 2455457.475   -9.1 
CS 22956-015 Magellan-Clay/MIKE  GWP  2000 2005 Aug 21 06 33 2453603.776  -33.6 
CS 22956-021 Magellan-Clay/MIKE  GWP  3600 2006 Aug 05 04 48 2453952.704  +40.0 
CS 22956-050 Magellan-Clay/MIKE  GWP  3700 2007 Aug 21 03 27 2454333.647   +0.1 
CS 22956-050 Magellan-Clay/MIKE  GWP  1900 2009 Sep 05 01 17 2455079.556   +0.4 
CS 22956-062 Magellan-Clay/MIKE  GWP  3600 2008 Sep 11 00 48 2454720.536 +187.9 
CS 22956-062 Magellan-Clay/MIKE  GWP  3600 2008 Sep 12 02 26 2454721.604 +187.9 
CS 22956-081 Magellan-Clay/MIKE  GWP  7200 2007 Aug 23 03 32 2454335.651 +244.4 
CS 22956-081 Magellan-Clay/MIKE  GWP  2900 2009 Sep 05 02 02 2455079.588 +244.9 
CS 22956-102 Magellan-Clay/MIKE  GWP  5400 2008 Sep 12 04 21 2454721.684  +14.4 
CS 22956-102 Magellan-Clay/MIKE  GWP  5300 2009 Sep 05 06 10 2455079.760  +22.4 
CS 22956-106 Magellan-Clay/MIKE  GWP  1800 2007 Aug 23 05 26 2454335.730 +205.8 
CS 22956-106 Magellan-Clay/MIKE  GWP  2000 2007 Aug 24 05 59 2454336.753 +208.1 
CS 22956-106 Magellan-Clay/MIKE  IBT  2400 2009 Oct 25 01 59 2455129.583 +207.4 
CS 22956-110 Magellan-Clay/MIKE  GWP  8000 2006 Aug 04 07 34 2453951.819  -86.1 
CS 22956-114 Magellan-Clay/MIKE  IUR  2800 2012 Aug 25 04 19 2456164.683  -37.5 
CS 22956-114 Magellan-Clay/MIKE  IUR  1200 2012 Aug 26 02 37 2456165.612  -37.6 
CS 22957-013 Magellan-Clay/MIKE  IUR  2800 2012 Aug 25 06 14 2456164.765 -214.4 
CS 22957-019 Magellan-Clay/MIKE  GWP  1770 2006 Aug 02 07 52 2453949.832  -33.1 
CS 22957-019 Magellan-Clay/MIKE  IBT  2400 2009 Oct 25 03 12 2455129.638  -33.3 
CS 22957-019 Magellan-Clay/MIKE  IBT  3400 2010 Sep 20 01 58 2455459.588  -32.7 
CS 22957-022 Magellan-Clay/MIKE  GWP  1200 2006 Aug 04 09 36 2453951.904  -31.6 
CS 22957-024 Magellan-Clay/MIKE  GWP  6300 2004 Aug 10 08 37 2453227.864  -67.9 
CS 22957-024 Magellan-Clay/MIKE  GWP  3000 2004 Aug 12 08 45 2453229.869  -67.0 
CS 22957-026 Magellan-Clay/MIKE  GWP  1200 2008 Sep 09 06 00 2454718.756  -19.0 
CS 22957-026 Magellan-Clay/MIKE  IBT   700 2009 Jul 25 10 33 2455037.943  -18.8 
CS 22957-027 Magellan-Clay/MIKE  GWP  1000 2008 Sep 11 06 13 2454720.765  -74.8 
CS 22957-036 Magellan-Clay/MIKE  GWP  3600 2008 Sep 11 06 57 2454720.795 -154.5 
CS 22958-037 Magellan-Clay/MIKE  GWP  3600 2005 Aug 21 09 29 2453603.898 +209.5 
CS 22958-041 Magellan-Clay/MIKE  IBT  7200 2003 Nov 03 06 01 2452946.752  -76.3 
CS 22958-042 Magellan-Baade/MIKE GWP  4800 2003 Jan 16 01 30 2452655.561 +165.2 
CS 22958-042 Magellan-Baade/MIKE GWP  2400 2003 Jan 17 01 10 2452656.547 +165.7 
CS 22958-042 Magellan-Baade/MIKE GWP  2400 2003 Jan 19 01 14 2452658.550 +165.6 
CS 22958-052 Magellan-Clay/MIKE  IBT  3000 2004 Sep 26 09 12 2453274.886  +88.9 
CS 22958-065 Magellan-Clay/MIKE  GWP  3600 2007 Aug 21 07 48 2454333.828 +105.8 
CS 22958-074 Magellan-Clay/MIKE  GWP  3000 2005 Aug 21 07 22 2453603.810 +319.8 
CS 22958-083 Magellan-Clay/MIKE  GWP  7200 2003 Oct 09 08 05 2452921.839 +174.8 
CS 22959-074 Magellan-Baade/MIKE SAS  4000 2003 Jun 24 04 44 2452814.702 -135.2 
CS 22959-074 Magellan-Clay/MIKE  IBT  1300 2009 May 15 09 12 2454966.887 -136.7 
CS 22959-139 Magellan-Baade/MIKE SAS  4000 2003 Jun 25 04 14 2452815.681  -27.0 
CS 22959-139 Magellan-Clay/MIKE  IBT  1400 2009 May 15 09 40 2454966.906  -27.0 
CS 22960-010 Magellan-Clay/MIKE  GWP  4000 2004 Jun 28 10 09 2453184.927  +47.0 
CS 22960-010 Magellan-Clay/MIKE  IBT  5100 2006 Jun 07 08 59 2453893.877  +47.4 
CS 22960-029 Magellan-Clay/MIKE  GWP  3800 2004 Aug 13 06 43 2453230.785  +43.2 
CS 22960-029 Magellan-Clay/MIKE  IBT  3600 2006 Jun 06 09 02 2453892.879  +43.2 
CS 22960-029 Magellan-Clay/MIKE  IBT  1800 2006 Jun 07 07 51 2453893.830  +42.6 
CS 22960-048 Magellan-Baade/MIKE SAS  3600 2003 Jun 22 09 43 2452812.908  -88.4 
CS 22960-048 Magellan-Baade/MIKE SAS  4000 2003 Jun 24 08 44 2452814.867  -89.0 
CS 22960-048 Magellan-Clay/MIKE  IBT  1800 2009 Jul 26 08 58 2455038.878  -88.4 
CS 22960-053 Magellan-Clay/MIKE  SAS  4000 2003 Jul 18 08 19 2452838.851 +284.0 
CS 22960-053 Magellan-Clay/MIKE  SAS  4000 2003 Jul 19 08 06 2452839.842 +284.3 
CS 22960-064 Magellan-Clay/MIKE  IBT  3000 2006 Jul 22 06 58 2453938.795  -86.4 
CS 22963-004 Magellan-Baade/MIKE GWP  3000 2003 Jan 17 02 00 2452656.585 +294.6 
CS 22963-004 Magellan-Baade/MIKE GWP  6000 2003 Jan 18 01 48 2452657.576 +295.3 
CS 22963-004 Magellan-Baade/MIKE GWP  3600 2009 Sep 05 07 42 2455079.824 +293.3 
CS 22964-115 Magellan-Clay/MIKE  GWP  3600 2005 Aug 20 04 17 2453602.683 -220.4 
CS 22964-115 Magellan-Clay/MIKE  IBT  1300 2009 May 17 09 05 2454968.882 -220.7 
CS 22964-176 Magellan-Clay/MIKE  IBT  3600 2005 May 26 08 29 2453516.857  -60.6 
CS 22964-176 Magellan-Clay/MIKE  IBT  3600 2005 May 27 08 05 2453517.840  -60.5 
CS 22964-183 Magellan-Clay/MIKE  GWP  3400 2004 Aug 13 02 47 2453230.621  +80.8 
CS 22964-214 Magellan-Clay/MIKE  GWP  2000 2006 Aug 06 01 59 2453953.588  +41.2 
CS 22965-016 Magellan-Clay/MIKE  GWP  3600 2008 Sep 12 00 44 2454721.536  -89.9 
CS 22965-016 Magellan-Clay/MIKE  GWP  4200 2009 Sep 05 00 24 2455079.522  -89.7 
CS 22965-054 Magellan-Clay/MIKE  GWP  7200 2007 Aug 24 04 31 2454336.694 -282.4 
CS 22965-054 Magellan-Clay/MIKE  IBT  3800 2009 Oct 27 01 32 2455131.567 -281.4 
CS 22968-001 Magellan-Clay/MIKE  GWP  8000 2003 Oct 13 07 20 2452925.808 +121.5 
CS 22968-014 Magellan-Clay/MIKE  IBT  3600 2004 Sep 25 09 11 2453273.885 +159.0 
CS 22968-026 Magellan-Clay/MIKE  IBT  3600 2004 Sep 23 07 44 2453271.824  +79.5 
CS 22968-029 Magellan-Baade/MIKE GWP  4000 2003 Jan 15 02 54 2452654.620  +83.6 
CS 22968-029 Magellan-Clay/MIKE  GWP  3600 2008 Sep 12 07 23 2454721.810  +83.5 
CS 29493-023 Magellan-Clay/MIKE  GWP  3000 2005 Aug 25 03 02 2453607.632  +45.2 
CS 29493-050 Magellan-Clay/MIKE  GWP  2200 2005 Aug 25 03 51 2453607.666  -89.7 
CS 29493-062 Magellan-Clay/MIKE  IBT  3300 2006 Jun 06 08 28 2453892.855   +5.9 
CS 29493-094 Magellan-Clay/MIKE  GWP  3600 2006 Aug 04 04 42 2453951.701 -206.9 
CS 29495-005 Magellan-Clay/MIKE  GWP  4000 2006 Aug 03 03 14 2453950.640 -144.6 
CS 29495-042 Magellan-Clay/MIKE  GWP  2000 2007 Aug 22 01 59 2454334.588  -94.8 
CS 29497-030 Magellan-Clay/MIKE  IBT   200 2004 Jun 22 09 50 2453178.910  +48.9 
CS 29497-030 Magellan-Clay/MIKE  GWP   900 2005 Aug 21 10 05 2453603.925  +45.5 
CS 29498-043 Magellan-Clay/MIKE  IUR  6000 2013 Apr 22 08 54 2456404.870  -32.3 
CS 29498-043 Magellan-Clay/MIKE  IUR  3300 2013 Apr 23 09 20 2456405.888  -32.3 
CS 29499-003 Magellan-Clay/MIKE  IBT  3600 2007 Aug 04 07 28 2454316.816  -82.4 
CS 29499-058 Magellan-Clay/MIKE  IBT  3000 2006 Jul 21 08 23 2453937.853 +151.6 
CS 29499-060 Magellan-Clay/MIKE  GWP  2400 2004 Aug 12 09 38 2453229.906  -56.8 
CS 29501-032 Magellan-Clay/MIKE  GWP  3300 2005 Aug 21 03 23 2453603.646 -138.0 
CS 29502-092 Magellan-Clay/MIKE  IBT  1800 2009 Oct 26 01 32 2455130.567  -66.6 
CS 29504-004 Magellan-Clay/MIKE  IBT  3000 2009 Jul 26 09 47 2455038.910  +63.9 
CS 29504-006 Magellan-Clay/MIKE  IBT  7200 2003 Nov 02 05 41 2452945.740  -87.3 
CS 29506-007 Magellan-Clay/MIKE  GWP  2800 2005 Aug 21 04 22 2453603.688  +56.9 
CS 29506-090 Magellan-Clay/MIKE  IBT  1800 2004 Jun 20 06 12 2453176.762  -19.6 
CS 29506-090 Magellan-Clay/MIKE  IBT  3600 2004 Jun 24 09 43 2453180.909  -21.2 
CS 29509-027 Magellan-Clay/MIKE  GWP  1800 2004 Jun 29 09 52 2453185.912  +73.8 
CS 29509-027 Magellan-Clay/MIKE  GWP   180 2005 Aug 21 10 11 2453603.929  +74.4 
CS 29512-073 Magellan-Clay/MIKE  GWP  3000 2008 Sep 10 04 33 2454719.695  -75.5 
CS 29512-073 Magellan-Clay/MIKE  IBT  1200 2009 Oct 25 02 34 2455129.610  -74.7 
CS 29513-003 Magellan-Clay/MIKE  IBT  2200 2007 Aug 02 08 19 2454314.851 -111.2 
CS 29513-014 Magellan-Clay/MIKE  IUR  2200 2012 Aug 25 05 05 2456164.717  +38.7 
CS 29513-015 Magellan-Clay/MIKE  IBT  3200 2006 Jul 22 09 25 2453938.897  +53.5 
CS 29513-031 Magellan-Clay/MIKE  IBT  5400 2006 Jul 19 09 11 2453935.887 +295.7 
CS 29513-031 Magellan-Clay/MIKE  IBT  1200 2009 Jul 04 09 44 2455016.909 +283.8 
CS 29513-031 Magellan-Clay/MIKE  IBT  1200 2009 Jul 25 06 14 2455037.764 +283.6 
CS 29513-031 Magellan-Clay/MIKE  IBT  1200 2009 Oct 28 01 58 2455132.584 +284.1 
CS 29513-032 Magellan-Clay/MIKE  IBT  3800 2009 Jul 25 09 04 2455037.882 -215.8 
CS 29513-032 Magellan-Clay/MIKE  IBT   600 2009 Oct 26 03 27 2455130.646 -215.4 
CS 29514-007 Magellan-Clay/MIKE  IBT  3600 2003 Nov 02 02 37 2452945.613  +40.7 
CS 29514-017 Magellan-Clay/MIKE  IUR  2000 2012 Aug 27 07 27 2456166.815  -14.1 
CS 29514-018 Magellan-Clay/MIKE  GWP  1800 2006 Aug 04 08 30 2453951.857  +74.8 
CS 29514-037 Magellan-Clay/MIKE  GWP  4600 2004 Aug 13 09 47 2453230.911   -2.8 
CS 29517-018 Magellan-Clay/MIKE  IBT  3600 2006 Jul 21 09 24 2453937.895 +143.0 
CS 29517-042 Magellan-Clay/MIKE  GWP  3200 2006 Aug 03 08 55 2453950.876  -21.5 
CS 29529-054 Magellan-Baade/MIKE GWP  3600 2003 Jan 17 03 27 2452656.643 +113.3 
CS 29529-054 Magellan-Baade/MIKE GWP  6000 2003 Jan 20 01 08 2452659.547 +112.9 
CS 29529-054 Magellan-Clay/MIKE  GWP  1900 2009 Sep 05 09 59 2455079.917 +113.4 
CS 30312-044 Magellan-Clay/MIKE  SAS  3600 2003 Jul 20 01 21 2452840.559 +100.1 
CS 30312-059 Magellan-Clay/MIKE  GWP  2400 2006 Aug 03 00 29 2453950.521 -156.3 
CS 30312-062 Magellan-Clay/MIKE  GWP  4000 2004 Jun 30 02 16 2453186.598  +51.6 
CS 30312-100 Magellan-Clay/MIKE  GWP  2000 2006 Aug 05 23 16 2453953.470 -108.3 
CS 30314-067 Magellan-Clay/MIKE  IUR  1800 2013 Apr 21 09 34 2456403.898 +145.6 
CS 30339-015 Magellan-Clay/MIKE  IBT  5400 2004 Sep 24 04 10 2453272.678 +101.7 
CS 30339-046 Magellan-Clay/MIKE  GWP  5100 2007 Aug 22 08 12 2454334.846  -27.0 
CS 30339-046 Magellan-Clay/MIKE  GWP  7200 2007 Aug 24 07 51 2454336.832  -38.8 
CS 30339-046 Magellan-Clay/MIKE  IBT  1200 2009 Jul 25 09 51 2455037.914   +9.1 
CS 30339-046 Magellan-Clay/MIKE  IBT   600 2009 Oct 28 05 56 2455132.750  -25.5 
CS 30339-052 Magellan-Clay/MIKE  SAS 11600 2010 Jul 24 07 08 2455401.800  +31.1 
CS 30339-069 Magellan-Clay/MIKE  SAS  4000 2003 Jul 20 09 54 2452840.915  +31.0 
CS 30339-073 Magellan-Clay/MIKE  SAS  4000 2003 Jul 18 08 59 2452838.877 +163.2 
CS 30339-073 Magellan-Clay/MIKE  SAS  4000 2003 Jul 19 08 45 2452839.867 +163.3 
CS 30492-001 Magellan-Clay/MIKE  GWP  1650 2008 Sep 10 01 18 2454719.558 -116.2 
CS 30492-016 Magellan-Clay/MIKE  GWP  2600 2005 Aug 20 05 55 2453602.752  +67.7 
CS 30492-016 Magellan-Clay/MIKE  IUR  3600 2012 Aug 25 03 21 2456164.644  +68.0 
CS 30492-110 Magellan-Clay/MIKE  GWP  7100 2007 Aug 24 02 20 2454336.602  +44.8 
CS 30492-110 Magellan-Clay/MIKE  IBT  3100 2009 Jul 25 06 25 2455037.780  +45.0 
CS 30493-071 Magellan-Clay/MIKE  IBT  2000 2007 Aug 04 08 22 2454316.853   -6.6 
CS 30494-003 Magellan-Clay/MIKE  IUR   800 2012 Aug 25 07 48 2456164.826  -47.0 
CS 31082-001 Magellan-Clay/MIKE  SAS  1800 2003 Jul 19 10 27 2452839.937 +138.9 
BD-20 6008   Magellan-Clay/MIKE  GWP   550 2009 Sep 05 05 45 2455079.744  +23.0 
BD-18 5550   McDonald-Smith/Tull IUR  3900 2009 May 07 10 34 2454958.942 -125.9 
BD-18 5550   McDonald-Smith/Tull IUR  3900 2009 May 08 10 42 2454959.948 -126.2 
BD-15 5781   Magellan-Clay/MIKE  IBT   720 2009 Oct 24 23 48 2455129.492  -75.4 
BD-01 2582   McDonald-Smith/Tull IUR  5400 2009 Mar 06 06 25 2454896.773   +2.2 
BD-01 2582   McDonald-Smith/Tull IUR  2700 2009 Jun 12 03 24 2454994.642   +1.8 
BD+10 2495   McDonald-Smith/Tull IUR  5600 2009 May 06 06 23 2454957.771 +250.8 
BD+10 2495   McDonald-Smith/Tull IUR  3600 2009 Jun 10 04 31 2454992.690 +250.8 
BD+19 1185A  McDonald-Smith/Tull IUR  4500 2008 Oct 31 09 42 2454770.908 -191.6 
BD+24 1676   McDonald-Smith/Tull IUR  7200 2008 Oct 30 11 05 2454769.963 -236.7 
BD+24 1676   McDonald-Smith/Tull IUR  3600 2008 Nov 01 10 47 2454771.951 -238.1 
BD+24 1676   McDonald-Smith/Tull IUR  7200 2008 Nov 02 11 13 2454772.969 -237.9 
BD+24 1676   McDonald-Smith/Tull IUR  7200 2008 Nov 03 11 43 2454773.990 -237.6 
BD+26 3578   McDonald-Smith/Tull IUR  4500 2008 Oct 30 01 30 2454769.562 -126.4 
BD+29 2356   McDonald-Smith/Tull IUR  5400 2009 Jun 11 05 45 2454993.741 -207.3 
BD+44 493    McDonald-Smith/Tull IUR  7200 2008 Aug 14 10 56 2454692.956 -149.7 
BD+44 493    McDonald-Smith/Tull IUR  3600 2008 Nov 04 09 01 2454774.881 -150.0 
BD+80 245    McDonald-Smith/Tull IUR  7200 2009 May 06 03 25 2454957.641   +5.2 
CD-38 245    Magellan-Baade/MIKE SAS   800 2003 Jun 24 10 33 2452814.940  +46.1 
CD-38 245    Magellan-Clay/MIKE  IBT   480 2004 Sep 24 07 22 2453272.811  +46.2 
CD-36 1052   Magellan-Clay/MIKE  IBT  1200 2009 Jul 04 10 12 2455016.924 +304.7 
CD-30 298    Magellan-Clay/MIKE  IBT   360 2009 Jul 25 10 45 2455037.951  +28.2 
CD-24 1782   Magellan-Clay/MIKE  IBT   180 2009 Jul 26 10 48 2455038.949 +101.3 
G004-036     McDonald-Smith/Tull IUR  7200 2008 Oct 30 07 15 2454769.808 +222.3 
G004-036     McDonald-Smith/Tull IUR  5400 2008 Nov 01 07 58 2454771.838 +221.5 
G004-036     McDonald-Smith/Tull IUR  7200 2008 Nov 04 06 45 2454774.787 +221.6 
G004-037     McDonald-Smith/Tull IUR  5400 2008 Oct 31 07 51 2454770.833 -107.7 
G004-037     McDonald-Smith/Tull IUR  5400 2008 Nov 02 08 13 2454772.848 -108.7 
G004-037     McDonald-Smith/Tull IUR  7200 2008 Nov 03 06 45 2454773.787 -106.9 
G009-027     McDonald-HET/HRS    IUR  1900 2008 Dec 12 08 36 2454812.862 +181.4 
G010-054     McDonald-HET/HRS    IUR  2700 2009 Jan 11 10 07 2454842.924  +58.9 
G015-010     Magellan-Clay/MIKE  IBT  1200 2009 Feb 21 09 43 2454883.906  +90.0 
G015-010     McDonald-HET/HRS    IUR  1100 2009 Mar 16 10 59 2454906.961  +89.3 
G015-010     Magellan-Clay/MIKE  IBT  2100 2009 May 16 05 48 2454967.747  +90.1 
G016-025     McDonald-HET/HRS    IUR  3000 2008 May 27 08 39 2454613.866  +24.0 
G016-025     McDonald-HET/HRS    IUR  3000 2008 Jun 04 07 59 2454621.838  +23.4 
G025-022     McDonald-HET/HRS    IUR  3200 2008 Nov 04 03 59 2454774.667 -150.8 
G025-024     McDonald-Smith/Tull IUR  1200 2008 Sep 07 04 45 2454716.703  +43.7 
G025-024     McDonald-HET/HRS    IUR  3300 2008 Oct 19 03 56 2454758.666  +44.2 
G026-001     McDonald-Smith/Tull IUR  5400 2008 Sep 05 05 14 2454714.723  +12.1 
G026-001     McDonald-Smith/Tull IUR  8400 2009 Jun 12 09 57 2454994.918   +2.0 
G026-001     McDonald-Smith/Tull IUR  6000 2009 Jun 13 09 59 2454995.919   +2.0 
G064-012     Magellan-Clay/MIKE  IBT  1200 2009 Feb 19 09 31 2454881.900 +442.7 
G071-055     McDonald-Smith/Tull IUR  5400 2008 Oct 31 04 10 2454770.679  -30.6 
G071-055     McDonald-Smith/Tull IUR  5400 2008 Oct 31 05 53 2454770.751  -31.3 
G071-055     McDonald-Smith/Tull IUR  5400 2008 Nov 04 04 49 2454774.706  -31.4 
G075-056     McDonald-HET/HRS    IUR  2100 2008 Nov 07 06 55 2454777.793  +24.1 
G088-023     McDonald-HET/HRS    IUR  2100 2008 Nov 03 09 31 2454773.899 -199.5 
G090-003     McDonald-Smith/Tull IUR  7200 2008 Oct 31 11 18 2454770.973  +29.7 
G090-003     McDonald-Smith/Tull IUR  3600 2008 Nov 03 10 03 2454773.921  +29.7 
G090-003     McDonald-Smith/Tull IUR  6400 2008 Nov 04 11 07 2454774.965  +29.5 
G090-003     McDonald-Smith/Tull IUR  5400 2009 Feb 19 01 59 2454881.587  +29.6 
G090-025     McDonald-Smith/Tull IUR  1500 2008 Nov 01 12 14 2454772.011 -234.3 
G090-025     McDonald-Smith/Tull IUR  1800 2009 Feb 18 04 23 2454880.687 -234.0 
G107-050     McDonald-HET/HRS    IUR  1500 2008 Oct 13 09 52 2454752.912 +148.7 
G115-049     McDonald-HET/HRS    IUR  1400 2009 Jan 09 11 45 2454840.995  -65.2 
G122-069     McDonald-HET/HRS    IUR  1900 2008 Dec 12 11 52 2454812.995 -100.9 
G126-062     McDonald-Smith/Tull IUR  2100 2008 Sep 08 03 33 2454717.653 -290.3 
G126-062     McDonald-Smith/Tull IUR  4800 2008 Nov 03 01 26 2454773.562 -292.8 
G137-086     McDonald-HET/HRS    IUR  3200 2008 Jun 13 07 44 2454630.827  -83.3 
G137-086     McDonald-HET/HRS    IUR  2600 2008 Jun 14 07 56 2454631.835  -83.3 
G137-086     McDonald-HET/HRS    IUR  2600 2008 Jun 24 07 09 2454641.802  -84.2 
G146-056     McDonald-HET/HRS    IUR  4500 2009 Jan 02 08 49 2454833.871 -104.5 
G146-076     McDonald-Smith/Tull IUR  5400 2009 Feb 18 09 32 2454880.902 -114.1 
G146-076     McDonald-Smith/Tull IUR  7200 2009 Feb 19 08 24 2454881.855 -114.0 
G146-076     McDonald-Smith/Tull IUR  5400 2009 May 07 05 24 2454958.726 -114.2 
G153-064     McDonald-Smith/Tull IUR  7800 2009 May 06 09 25 2454957.898 +114.5 
G153-064     McDonald-Smith/Tull IUR  9000 2009 May 07 08 31 2454958.860 +114.1 
G153-064     McDonald-Smith/Tull IUR  3600 2009 May 08 09 30 2454959.901 +114.2 
G153-064     McDonald-Smith/Tull IUR  7200 2009 Jun 12 05 42 2454994.743 +113.8 
G161-073     McDonald-Smith/Tull IUR  7200 2009 Feb 19 03 44 2454881.661 +121.3 
G161-073     McDonald-Smith/Tull IUR  7200 2009 Feb 19 06 00 2454881.755 +121.0 
G166-047     McDonald-HET/HRS    IUR  1900 2009 Jan 17 11 30 2454848.979  -66.2 
G170-047     McDonald-Smith/Tull IUR  4000 2008 Aug 14 04 44 2454692.699 -283.7 
G170-047     McDonald-Smith/Tull IUR  2400 2009 Mar 06 12 21 2454897.014 -283.1 
G170-047     McDonald-Smith/Tull IUR  3600 2009 Mar 09 12 15 2454900.010 -283.2 
G180-058     McDonald-Smith/Tull IUR  8000 2009 Jun 10 07 04 2454992.797 -308.1 
G180-058     McDonald-Smith/Tull IUR  6000 2009 Jun 12 07 42 2454994.823 -308.4 
G180-058     McDonald-Smith/Tull IUR  5700 2009 Jun 13 08 09 2454995.842 -308.4 
G186-026     McDonald-Smith/Tull IUR   680 2009 Jun 14 09 48 2454996.911 -323.2 
G186-026     McDonald-Smith/Tull IUR  4500 2009 Jun 15 10 26 2454997.937 -324.0 
G188-022     McDonald-Smith/Tull IUR  5400 2008 Aug 13 09 38 2454691.906  -94.3 
G188-022     McDonald-Smith/Tull IUR  3600 2008 Sep 05 06 51 2454714.790  -94.6 
G188-030     McDonald-Smith/Tull IUR  7200 2008 Oct 31 02 10 2454770.593 -184.7 
G188-030     McDonald-Smith/Tull IUR  7200 2008 Nov 02 01 48 2454772.577 -183.3 
G188-030     McDonald-Smith/Tull IUR  5400 2008 Nov 04 01 26 2454774.562 -184.5 
G190-010     McDonald-Smith/Tull IUR  5400 2008 Sep 07 06 09 2454716.760 -112.9 
G190-010     McDonald-Smith/Tull IUR  7200 2008 Sep 07 07 57 2454716.835 -113.6 
G190-010     McDonald-Smith/Tull IUR  5400 2008 Oct 30 04 06 2454769.675 -114.1 
G190-010     McDonald-Smith/Tull IUR  5400 2008 Nov 01 04 20 2454771.684 -114.3 
G190-010     McDonald-Smith/Tull IUR  5400 2008 Nov 03 03 06 2454773.633 -111.2 
G190-015     McDonald-Smith/Tull IUR  1800 2008 Aug 14 07 51 2454692.830  -44.7 
G190-015     McDonald-Smith/Tull IUR  5400 2008 Sep 06 08 51 2454715.873  -57.0 
G190-015     McDonald-Smith/Tull IUR  5400 2008 Oct 30 05 30 2454769.733  -58.8 
G190-015     McDonald-Smith/Tull IUR  3600 2008 Nov 02 04 50 2454772.705  -60.1 
G190-015     McDonald-Smith/Tull IUR  3600 2008 Nov 04 03 05 2454774.632  -59.7 
G199-066     McDonald-HET/HRS    IUR  3200 2008 May 24 07 04 2454610.795 -144.1 
G201-044     McDonald-Smith/Tull IUR  5400 2009 Jun 11 07 23 2454993.808 -139.3 
G201-044     McDonald-Smith/Tull IUR  3600 2009 Jun 13 04 31 2454995.689 -139.3 
G201-044     McDonald-Smith/Tull IUR  3000 2009 Jun 15 05 30 2454997.730 -139.4 
G206-034     McDonald-Smith/Tull IUR  7200 2008 Sep 06 02 57 2454715.625  -80.4 
G206-034     McDonald-Smith/Tull IUR  7200 2008 Sep 07 03 12 2454716.635  -78.2 
G206-034     McDonald-Smith/Tull IUR  8000 2009 Jun 11 09 46 2454993.910  -91.8 
G214-001     McDonald-HET/HRS    IUR  1800 2008 Oct 08 06 27 2454747.772 -118.4 
G234-028     McDonald-Smith/Tull IUR  7200 2009 Feb 18 07 10 2454880.801  +84.8 
G234-028     McDonald-Smith/Tull IUR  7200 2009 May 07 03 20 2454958.637  +71.1 
G238-030     McDonald-HET/HRS    IUR  1400 2008 Jun 17 03 59 2454634.665 +225.9 
G238-032     McDonald-HET/HRS    IUR  2700 2009 Jan 15 12 54 2454847.040 -113.3 
HD 6268      Magellan-Clay/MIKE  IBT   180 2009 Jul 04 10 31 2455016.939  +39.7 
HD 11582     Magellan-Clay/MIKE  GWP   300 2008 Sep 09 06 53 2454718.791  +22.4 
HD 13979     Magellan-Clay/MIKE  IBT   240 2003 Nov 03 07 11 2452946.804  +52.3 
HD 13979     Magellan-Clay/MIKE  IBT   400 2004 Sep 24 07 09 2453272.802  +52.2 
HD 16031     McDonald-Smith/Tull IUR  5400 2008 Nov 02 06 30 2454772.776  +23.0 
HD 19445     McDonald-Smith/Tull IUR  2800 2008 Nov 03 08 22 2454773.854 -139.9 
HD 21581     Magellan-Clay/MIKE  IUR   200 2011 Feb 25 00 25 2455617.516 +153.7 
HD 26169     Magellan-Clay/MIKE  IUR   200 2011 Feb 25 00 33 2455617.522  -39.7 
HD 26297     Magellan-Clay/MIKE  IUR   120 2011 Feb 25 00 40 2455617.527  +15.8 
HD 31128     McDonald-Smith/Tull IUR  2400 2008 Oct 30 09 28 2454769.898 +111.3 
HD 31128     McDonald-Smith/Tull IUR  4800 2008 Nov 01 09 15 2454771.889 +110.1 
HD 45282     McDonald-Smith/Tull IUR  1500 2008 Nov 02 09 33 2454772.901 +306.1 
HD 45282     McDonald-Smith/Tull IUR  2800 2009 Feb 18 03 44 2454880.659 +306.0 
HD 88609     McDonald-Smith/Tull IUR  2800 2009 Feb 19 09 55 2454881.917  -37.9 
HD 88609     McDonald-Smith/Tull IUR  2100 2009 Mar 06 05 24 2454896.729  -37.0 
HD 94028     McDonald-Smith/Tull IUR  2400 2009 Feb 18 05 30 2454880.735  +65.9 
HD 94028     McDonald-Smith/Tull IUR   900 2009 Jun 12 02 43 2454994.612  +65.3 
HD 106373    Magellan-Clay/MIKE  IBT  2700 2009 Feb 21 09 21 2454883.893  +84.2 
HD 106373    McDonald-Smith/Tull IUR   200 2009 May 06 05 03 2454957.715  +83.1 
HD 108317    McDonald-Smith/Tull IUR  2100 2009 Feb 19 12 41 2454882.033   +5.4 
HD 108317    Magellan-Clay/MIKE  IBT   120 2009 Feb 21 09 27 2454883.899   +5.9 
HD 119516    McDonald-Smith/Tull IUR  2700 2009 May 07 06 40 2454958.782 -285.9 
HD 122196    Magellan-Clay/MIKE  GWP    80 2008 Sep 09 23 45 2454719.486  -27.6 
HD 122563    McDonald-HET/HRS    IUR   120 2008 May 26 06 53 2454612.791  -26.1 
HD 122563    McDonald-Smith/Tull IUR    60 2009 Feb 18 12 40 2454881.031  -26.5 
HD 122563    Magellan-Clay/MIKE  IBT    26 2009 Feb 19 09 53 2454881.915  -25.7 
HD 126238    Magellan-Clay/MIKE  GWP   105 2009 Sep 04 23 27 2455079.475 +252.6 
HD 126587    Magellan-Clay/MIKE  IBT   360 2004 Jul 14 23 00 2453201.460 +149.4 
HD 126587    Magellan-Clay/MIKE  IBT   360 2004 Jul 19 22 49 2453206.452 +149.5 
HD 126587    Magellan-Clay/MIKE  IBT   360 2004 Jul 24 23 02 2453211.461 +149.8 
HD 128279    Magellan-Clay/MIKE  IBT    20 2004 Jun 22 22 57 2453179.460  -76.1 
HD 128279    Magellan-Clay/MIKE  IBT   200 2004 Jul 14 22 49 2453201.453  -75.7 
HD 128279    Magellan-Clay/MIKE  IBT    90 2004 Jul 23 22 59 2453210.459  -75.7 
HD 128279    Magellan-Clay/MIKE  IBT   240 2005 May 31 03 05 2453521.634  -75.3 
HD 132475    McDonald-Smith/Tull IUR  2400 2009 Feb 18 12 09 2454881.007 +176.1 
HD 132475    Magellan-Clay/MIKE  IBT   200 2009 Feb 19 09 47 2454881.909 +176.5 
HD 175305    McDonald-Smith/Tull IUR  1500 2009 May 06 11 14 2454957.967 -184.2 
HD 175606    Magellan-Clay/MIKE  GWP   300 2008 Sep 09 23 56 2454719.499 +165.4 
HD 178443    Magellan-Baade/MIKE SAS   400 2003 May 23 06 32 2452782.776 +343.6 
HD 178443    Magellan-Clay/MIKE  IBT   300 2005 May 28 06 13 2453518.763 +343.6 
HD 184266    McDonald-Smith/Tull IUR   900 2008 Oct 31 00 51 2454770.534 -349.4 
HD 186478    Magellan-Baade/MIKE SAS   200 2003 May 24 06 25 2452783.771  +27.4 
HD 188510    McDonald-Smith/Tull IUR  2400 2008 Sep 06 04 25 2454715.688 -193.4 
HD 193901    Magellan-Baade/MIKE SAS   400 2003 May 23 10 40 2452782.947 -171.5 
HD 196892    McDonald-Smith/Tull IUR  1800 2008 Aug 14 06 45 2454692.787  -35.7 
HD 196944    Magellan-Clay/MIKE  IBT   120 2009 Oct 24 23 33 2455129.482 -166.8 
HD 200654    Magellan-Baade/MIKE SAS   200 2003 May 24 10 27 2452783.938  -45.3 
HD 200654    Magellan-Clay/MIKE  IBT   100 2005 May 30 10 29 2453520.940  -44.4 
HD 201891    McDonald-Smith/Tull IUR  1800 2008 Aug 13 08 31 2454691.860  -44.6 
HD 214362    McDonald-Smith/Tull IUR  1800 2008 Sep 08 06 49 2454717.790  -93.3 
HD 214362    McDonald-Smith/Tull IUR  3000 2008 Oct 30 02 37 2454769.611  -93.0 
HD 214362    McDonald-Smith/Tull IUR  3000 2008 Nov 02 03 18 2454772.640  -93.6 
HD 219617    McDonald-Smith/Tull IUR  1800 2008 Aug 14 08 25 2454692.856  +12.6 
HD 220127    Magellan-Clay/MIKE  GWP   180 2008 Sep 11 03 35 2454720.653  +77.2 
HD 237846    McDonald-Smith/Tull IUR  6000 2009 Jun 11 03 30 2454993.643 -303.8 
HD 237846    McDonald-Smith/Tull IUR  2100 2009 Jun 14 02 58 2454996.620 -303.5 
HE 0454-4758 Magellan-Clay/MIKE  GWP  3000 2008 Sep 11 09 35 2454720.900 +240.2 
HE 0938+0114 McDonald-Smith/Tull IUR  7200 2009 Mar 07 02 49 2454897.623  -56.7 
HE 0938+0114 McDonald-Smith/Tull IUR   780 2009 Mar 11 06 04 2454901.758  -57.4 
HE 0938+0114 McDonald-Smith/Tull IUR  5400 2009 May 08 03 01 2454959.627  -57.6 
HE 1012-1540 Magellan-Clay/MIKE  IUR  1800 2013 Apr 21 23 40 2456404.489 +225.4 
HE 1012-1540 Magellan-Clay/MIKE  IUR  5400 2013 Apr 23 01 45 2456405.576 +225.8 
HE 1124-2335 Magellan-Clay/MIKE  IUR  4800 2013 Apr 21 00 24 2456403.521 +181.5 
HE 1320-1339 McDonald-Smith/Tull IUR   900 2009 Feb 18 10 56 2454880.959 +172.9 
HE 1320-1339 Magellan-Clay/MIKE  IBT  5400 2009 Feb 19 09 06 2454881.883 +172.9 
HE 1320-1339 McDonald-Smith/Tull IUR  9000 2009 Feb 19 11 19 2454881.975 +172.6 
HE 1320-1339 McDonald-Smith/Tull IUR  6400 2009 May 08 05 17 2454959.725 +170.9 
HE 2047-5612 Magellan-Clay/MIKE  IUR  7200 2012 Aug 26 01 24 2456165.562  -26.1 
HE 2047-5612 Magellan-Clay/MIKE  IUR  3600 2012 Aug 26 23 35 2456166.486  -25.5 
HIP 99423    McDonald-Smith/Tull IUR  2400 2008 Sep 06 05 11 2454715.720 -115.7 


==> anc/tab03.txt <==
Title: A Search for Stars of Very Low Metal Abundance. VI. 
       Detailed Abundances of 313 Metal-Poor Stars
Authors: Roederer I.U., Preston G.W., Thompson I.B., Shectman S.A., 
         Sneden C., Burley G.S., Kelson D.D. 
Table: Observational Stellar Data
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---     Star      Star identifier
  14- 19 F6.1   km/s    <RVel>    ? Mean radial velocity
      21 I1     ---     BFlag     Binary flag (1)
  23- 36 A14    ---   r_<RVel>    Literature reference(s) for <RVel> (2)
  38- 42 I5     s       TExp      Total exposure time
      44 I1     ---     Nobs      Number of observations
  46- 48 I3     ---     S/N-3950  Signal-to-noise at 3950 Angstroms 
  50- 52 I3     ---     S/N-4550  Signal-to-noise at 4550 Angstroms
  54- 56 I3     ---     S/N-5200  Signal-to-noise at 5200 Angstroms 
  58- 60 I3     ---     S/N-6750  Signal-to-noise at 6750 Angstroms
--------------------------------------------------------------------------------
Note (1): 
    1 = no RV variations detected in multiple epochs;
    2 = RV variations detected, suspected binary, no systemic velocity listed;
    3 = spectroscopic binary confirmed by other studies, systemic 
        velocity listed.
Note (2):
    1 = Giridhar et al. (2001);
    2 = Bonifacio et al. (2009);
    3 = Barklem et al. (2005);
    4 = Honda et al. (2004a);
    5 = McWilliam et al. (1995a);
    6 = Lai et al. (2008);
    7 = Aoki et al. (2002a);
    8 = Tsangarides et al. (2004);
    9 = Cohen et al. (2002);
   10 = Lai et al. (2004);
   11 = Preston (2009);
   12 = Preston et al. (2006a);
   13 = Hollek et al. (2011);
   14 = Preston & Sneden (2001);
   15 = Primas et al. (1994);
   16 = Norris et al. (2001);
   17 = Depagne et al. (2002);
   18 = Preston & Sneden (2000);
   19 = Norris et al. (1997);
   20 = Bonifacio et al. (1998);
   21 = Roederer et al. (2014);
   22 = Sivarani et al. (2006);
   23 = Aoki et al. (2007);
   24 = Sneden et al. (2003);
   25 = Aoki et al. (2002b);
   26 = Sbordone et al. (2010);
   27 = Aoki et al. (2009);
   28 = Hill et al. (2002);
   29 = Carney et al. (2003);
   30 = Zhang et al. (2009);
   31 = Latham et al. (2002);
   32 = Latham et al. (1991);
   33 = Ito et al. (2013);
   34 = Carney et al. (2008);
   35 = Pourbaix et al. (2004);
   36 = Bonifacio et al. (1999);
   37 = Norris (1986);
   38 = Nordstro m et al. (2004);
   39 = Gratton & Sneden (1994);
   40 = Roederer et al. (2008a);
   41 = Ryan & Norris (1991);
   42 = Aoki et al. (2002c);
   43 = Van Eck et al. (2003);
   44 = Lucatello et al. (2005);
   45 = Cohen et al. (2008);
   46 = Fulbright (2002).
--------------------------------------------------------------------------------
CS 22166-016 -210.0 1 1               1600 1 115 175  95 140 
CS 22169-008 +184.2 0                 4000 1 100 135  70  95 
CS 22169-035  +14.5 1 2               5500 3  75 135 170 285 
CS 22171-031  +38.8 0                 2800 1  60  80  70 115 
CS 22171-037 -261.3 1                14400 2  95 125 125 180 
CS 22172-029        2 3               7600 2  80 110 105 180 
CS 22174-020 +127.5 0                 5100 2  65  90  65  90 
CS 22177-009 -208.0 1                 7800 2  80 115 110 155 
CS 22177-010        2                 9600 3  90 125 130 185 
CS 22180-014  +43.9 0                 2000 1  60  80  80 120 
CS 22182-033 +247.5 0                 7200 1  85  90 130 180 
CS 22182-047  +39.3 0                 1400 1  80 105 100 155 
CS 22183-031        2 4               1400 1  75 105  75 105 
CS 22185-007 +102.0 0                 2000 1  60  95  85 150 
CS 22186-002 +341.8 1                 4600 2 100 140 135 200 
CS 22186-017 +303.2 1                 5000 2  90 125 125 180 
CS 22186-023  +52.0 1 3               4400 2  90 135 150 225 
CS 22189-009  -20.4 1 2, 5            3000 1 100 150  85 130 
CS 22191-029  +76.3 1                 7800 2  90 125 125 190 
CS 22871-104 -135.4 0                 3600 1  40  45  65  85 
CS 22872-102  -59.1 1 6               1800 1  70 100  75 100 
CS 22873-072  -83.9 1                 5800 2  65  85 105 140 
CS 22873-128 +205.7 1 5               1400 1  70 105  80 115 
CS 22874-123 +105.0 0                 4000 1  55  65  90 125 
CS 22875-029  +72.9 1                 7200 2 110 115 160 220 
CS 22876-040 -189.9 0                 5800 1  60 100  90 135 
CS 22877-001        2 1, 7, 8         5600 4 150 230 265 405 
CS 22877-011 +230.3 1 5              12100 4 110 165 175 275 
CS 22877-015  +85.6 0                 4200 2  70 115 150 210 
CS 22877-051 +291.7 1                10000 3 105 150 145 195 
CS 22878-002 -190.1 0                 7200 2  80  95 140 185 
CS 22878-027  -91.1 1 6               7200 2  60 125 115 160 
CS 22878-101        2 2, 5, 9, 10     2400 1  60  95  75 115 
CS 22879-012  -50.4 0                 6200 2 120 175  90 125 
CS 22879-029 -131.6 3                15650 8 110 160 130 190 
CS 22879-051  -43.0 0                 2000 1  65  90  65  90 
CS 22879-094  +47.6 0                 6400 1  65  95  70 100 
CS 22879-097  +26.4 0                 7200 1  60  85 100 145 
CS 22879-103  -31.0 1                 8600 2  95 110 150 210 
CS 22880-067 -183.0 0                 4800 1  50  55  85 115 
CS 22880-086 -112.2 0 6               7200 1  60  80 120 180 
CS 22881-032  -29.3 0                 3500 1  30  40  30  45 
CS 22881-036  +43.7 1 11              3200 3  65 100  95 145 
CS 22881-039        2                14000 2  85  90 120 165 
CS 22881-070 -115.9 0                 3600 1  80 105  75  90 
CS 22882-001  +26.5 1                10800 2  85  95 120 170 
CS 22882-006  -81.5 0                 3000 1  60  75  70 110 
CS 22882-012   -0.2 0                 7200 1  70 105  85 125 
CS 22882-030  +21.6 0                 7600 2  55  90  70 115 
CS 22883-037 -262.8 0                10800 2  60  80  95 130 
CS 22884-020  +29.2 1                10600 3  65 100 110 160 
CS 22884-108        2 6               3600 1  60  75 105 145 
CS 22885-040  +73.2 1                17000 2  80 100 105 135 
CS 22885-096 -249.1 1 2, 5            2100 1  75 110  85 120 
CS 22885-203  -33.9 0                 2900 1  60  75  70 110 
CS 22886-003  -91.9 1                 4800 2  60  85  70 105 
CS 22886-012  -56.9 1                 5400 2  60  85  80 130 
CS 22886-013  -40.7 0                 2000 1  55  80  60  80 
CS 22886-044 -130.1 1                 5300 2  60  85  85 135 
CS 22888-002  +35.4 0                 3800 1  60  80  60  75 
CS 22888-014 -128.6 1                 6900 2  60  90  80 125 
CS 22888-031 -124.8 0                 7600 2 100 140  70  95 
CS 22888-047 -158.3 1                10400 2  95 105 150 205 
CS 22889-050 +217.1 0                 3600 1  65  75 105 140 
CS 22890-011 -128.7 1                 4900 2  65  85 100 135 
CS 22890-024 +228.7 1                 5200 2  85 115 120 170 
CS 22890-064  -88.5 0                 4000 1  65  70  95 125 
CS 22891-184  +26.5 1 12              9000 1  60  95  90 160 
CS 22891-200 +137.2 1 5, 13           4100 1  65 105  85 130 
CS 22891-209  +80.7 1 2, 5             600 1  60  95  75 120 
CS 22891-221  +35.8 0                 8000 1  95 190 110 170 
CS 22892-025 +170.0 0                 1800 1  65  85  65  85 
CS 22892-052  +13.0 1 2, 4, 5, 14     4800 2 150 225 175 270 
CS 22893-005  -68.9 0                 3600 1  60 100  80 135 
CS 22893-010        2 10              3600 1  45  75  65 115 
CS 22893-011 -115.6 0                 3500 1  60  75  75 115 
CS 22894-004   -4.5 0                 3200 1  55  75  70 105 
CS 22894-019  +30.9 1 2               3400 1 110 170  85 120 
CS 22894-023 -328.1 0                 2800 1 115 170  85 115 
CS 22894-049   -5.6 0                 3600 1  60  95  85 135 
CS 22896-015  +53.1 0                 3900 1  60  90  80 140 
CS 22896-055  -73.5 1                 5300 2  80 120 125 180 
CS 22896-110  +84.3 1                 6300 2  80 130 120 195 
CS 22896-115   +7.1 1                 9000 2 140 195  95 125 
CS 22896-136  -17.5 1                10200 6 120 165 100 135 
CS 22897-008 +266.5 1 2, 5            2900 1  60  95  75 130 
CS 22898-043 +113.2 1                13000 3 120 155 175 260 
CS 22898-047        2                12900 2 135 210 130 200 
CS 22937-072 -143.8 0                 7200 2  85 115 140 205 
CS 22940-070  +78.5 0                 9000 1  80 110 125 170 
CS 22940-077        0 12              1000 1  50  80 110 180 
CS 22940-121  -31.1 1                 8800 2  95 110 160 235 
CS 22941-017 +106.9 0                 6400 1  60  90  80 135 
CS 22941-027  -93.6 1                 9300 2  95 110 155 210 
CS 22942-002 -160.2 1 3               6900 2 160 225 140 220 
CS 22942-011  +10.7 0                 1200 1  65 105  90 160 
CS 22942-035  -94.2 1                 7500 2  65 110 110 190 
CS 22943-059 +239.5 0                 4400 1 105 145  70  95 
CS 22943-095 -149.4 0                  400 1  70  90  65  75 
CS 22943-132  +18.9 0                 1400 1  75 105  75  95 
CS 22943-137  -31.1 1                 5000 2  65  80 100 145 
CS 22943-201  +36.7 1                10600 4  85 120  85 120 
CS 22944-014 -381.2 0                 2100 1  65  90  65  90 
CS 22944-032  +19.0 1 6               7200 3 150 235 145 225 
CS 22944-061 +157.3 0                 3000 1  60  80  60  75 
CS 22945-017 +101.8 0                 3400 1  60  75  75 115 
CS 22945-024 +148.2 0                 5400 1  55  90  70 110 
CS 22945-028 +389.0 0                 5200 1  60  90  80 140 
CS 22945-031 +196.4 0                 4400 1  65  90  65  90 
CS 22945-056 +222.5 0                 3200 1  60  85  60  90 
CS 22945-058  +23.4 1                 6950 2  60  85  80 125 
CS 22945-063 +167.8 0                 5000 1  60  95  80 130 
CS 22947-187 -251.2 1 5               1200 1  75 110  80 110 
CS 22948-066 -171.0 1 2, 5, 15        2400 2  60  95  80 130 
CS 22948-093        2                10300 4  85 110  75  95 
CS 22949-030  -85.6 0                 2800 1  60  80  80 120 
CS 22949-037 -125.4 1 2, 5, 16, 17    6350 2  65 100  85 135 
CS 22949-048 -160.8 1 5               2600 1  65 100  80 120 
CS 22950-046 +108.8 1 5, 9            4800 1  55  95  75 120 
CS 22951-005 +231.9 0                 7350 2  70 100  65  95 
CS 22951-059  +88.2 1                 9200 2  65  95  80 130 
CS 22951-077 +108.9 1                 6800 2  95 110 160 230 
CS 22952-015  -17.9 1 2, 5            1800 1  70 105  85 120 
CS 22953-003 +208.3 1 2, 5            2000 1  65  95  75 100 
CS 22953-037 -162.5 1                 7600 2 110 150 145 215 
CS 22954-004  -10.5 0                 2400 1 105 140  70  95 
CS 22954-015  -50.0 0                 1400 1  60  80  80 120 
CS 22955-110   +3.8 3 18              1800 1 115 170  85 110 
CS 22955-174   -9.3 1                14800 3 115 155 175 260 
CS 22956-015  -33.6 0                 2000 1  60  90  65  85 
CS 22956-021  +40.0 0                 3600 1  65  90  65  80 
CS 22956-050   +0.2 1 2               5600 2  60  95  85 155 
CS 22956-062 +187.9 0                 7200 2  60  80  80 130 
CS 22956-081 +244.6 1                10100 2  55  85  75 110 
CS 22956-102        2                10700 2  55  80  75 120 
CS 22956-106        2                 6200 3  60  90  80 120 
CS 22956-110  -86.1 0                 8000 1  65  90  65  80 
CS 22956-114  -37.5 0                 4000 2  55  85  75 130 
CS 22957-013 -214.4 0                 2800 1  50  80  75 135 
CS 22957-019  -33.0 1                 7570 3 110 175 155 245 
CS 22957-022  -31.6 1 6               1200 1  60  85  65  90 
CS 22957-024  -67.4 0                 9300 2 115 180  90 125 
CS 22957-026  -18.9 1                 1900 2  70 100  95 145 
CS 22957-027  -67.7 3 14, 19, 20, 21  1000 1  40  55  60  95 
CS 22957-036 -154.5 0                 3600 1  60  80  80 120 
CS 22958-037 +209.5 0                 3600 1  65  85  65  90 
CS 22958-041  -76.3 0                 7200 1  55  70  85 115 
CS 22958-042        2 22              9600 3  60  90 110 155 
CS 22958-052  +88.9 0                 3000 1  80 105  55  75 
CS 22958-065 +105.8 0                 3600 1  55  75  55  80 
CS 22958-074 +319.8 0                 3000 1  60  85  60  85 
CS 22958-083 +174.8 1 3               7200 1  70  95 130 200 
CS 22959-074 -135.9 1                 5300 2  65  85 120 185 
CS 22959-139  -27.0 1                 5400 2  65  85 110 155 
CS 22960-010  +47.2 1 3               9100 2 110 165 105 150 
CS 22960-029  +43.0 1                 9200 3  85 115  75  95 
CS 22960-048  -88.6 1                 9400 3  60  85 110 170 
CS 22960-053        2 23              8000 2  60  70 105 160 
CS 22960-064  -86.4 0                 3000 1  75 110  80 110 
CS 22963-004 +294.4 1 6              12600 3  60  95 105 170 
CS 22964-115 -220.5 1                 4900 2  65  95  70 105 
CS 22964-176  -60.6 0                 7200 2  65  90  65  90 
CS 22964-183  +80.8 0                 3400 1  85 120  65  85 
CS 22964-214  +41.2 1 18              2000 1  70 100  70  90 
CS 22965-016  -89.8 1                 7800 2  50  75 110 200 
CS 22965-054 -281.9 1 6              11000 2  55  90  80 130 
CS 22968-001 +121.5 0                 8000 1  90  90 130 175 
CS 22968-014 +159.0 1 5               3600 1 120 175 100 155 
CS 22968-026  +79.5 0                 3600 1 125 160  85 110 
CS 22968-029  +83.5 1                 7600 2  70 105 110 165 
CS 29493-023  +45.2 0                 3000 1  65  90  65  90 
CS 29493-050  -89.7 0                 2200 1  65  90  65  85 
CS 29493-062   +5.9 0                 3300 1  95 125  90 125 
CS 29493-094 -206.9 0                 3600 1  70  95  65  85 
CS 29495-005 -144.6 0                 4000 1  90 120  85 105 
CS 29495-042  -94.8 0                 2000 1  80 110  85 135 
CS 29497-030  +45.0 3 24              1100 2  80 115  60  85 
CS 29498-043  -32.3 1 25              9300 2  70 140 135 280 
CS 29499-003  -82.4 0                 3600 1  70  90  65  95 
CS 29499-058 +151.6 0                 3000 1  85 110  75 100 
CS 29499-060        2                 2400 1 130 190  95 130 
CS 29501-032 -138.0 0                 3300 1  65  95  65 100 
CS 29502-092  -66.6 1 6, 7, 10        1800 1  50  85  90 165 
CS 29504-004  +63.9 0                 3000 1  70 110  95 125 
CS 29504-006  -87.3 0                 7200 1  65  70  90 130 
CS 29506-007  +56.9 1 6               2800 1  75 105  75 100 
CS 29506-090  -20.4 1                 5400 2 120 160  85 115 
CS 29509-027  +74.2 3 24              1980 2 225 300 155 200 
CS 29512-073  -75.1 1                 4200 2  65  95  95 155 
CS 29513-003 -111.2 0                 2200 1  80 110  80 125 
CS 29513-014  +38.7 0                 2200 1  50  80  65 110 
CS 29513-015  +53.5 0                 3200 1  70  95  65  90 
CS 29513-031        2                 7800 4  80 105  80 100 
CS 29513-032 -215.6 1                 4400 2  60 100  95 140 
CS 29514-007  +40.7 1 26              3600 1  70  80 100 140 
CS 29514-017  -14.1 0                 2000 1  65 100  85 140 
CS 29514-018  +74.8 0                 1800 1  95 125  85 105 
CS 29514-037   -2.8 0                 4600 1 145 200  95 130 
CS 29517-018 +143.0 0                 3600 1  70  95  65  90 
CS 29517-042  -21.5 0                 3200 1 100 130  90 115 
CS 29529-054 +113.2 1                11500 3  60 100 110 155 
CS 30312-044 +100.1 0                 3600 1  70  90 135 225 
CS 30312-059 -156.3 1 6               2400 1  90 130 100 150 
CS 30312-062  +51.6 0                 4000 1 190 270 140 200 
CS 30312-100        2                 2000 1  90 130 100 140 
CS 30314-067 +145.6 1 7               1800 1  85 165 165 350 
CS 30339-015 +101.7 0                 5400 1 100 135  70  90 
CS 30339-046        2                14100 4  85 110  80 115 
CS 30339-052  +31.1 0                11600 1  55  90  75 125 
CS 30339-069        2 27              4000 1  65  70  95 125 
CS 30339-073 +163.2 0                 8000 2  70  80 120 175 
CS 30492-001 -116.2 0                 1650 1  55  75  70 115 
CS 30492-016  +67.8 1                 6200 2  95 120 105 170 
CS 30492-110  +44.9 1                10200 2  60 100  95 165 
CS 30493-071   -6.6 0                 2000 1  75 100  75 115 
CS 30494-003  -47.0 0                  800 1  60  95  85 150 
CS 31082-001 +138.9 1 4, 28           1800 1 125 145 230 350 
BD-20 6008    +23.0 1 29               550 1  55 105 105 200 
BD-18 5550   -126.1 1 2, 5, 13        7800 2  55 130 200 285 
BD-15 5781    -75.4 1 29               720 1 100 185 190 355 
BD-01 2582          2 29              8100 2  55 120 165 205 
BD+10 2495   +258.3 3 29, 30          9200 2  50 105 140 185 
BD+19 1185A  -191.6 1 31              4500 1  65 125 155 185 
BD+24 1676   -237.6 1 31             25200 4  75 135 165 190 
BD+26 3578   -126.4 1 31              4500 1  75 125 155 180 
BD+29 2356   -207.3 1 30, 32          5400 1  20  50  65  85 
BD+44 493    -149.9 1 29, 33         10800 2  85 170 220 285 
BD+80 245      +5.2 1 31              7200 1  35  70  90 115 
CD-38 245     +46.1 1 2, 5, 13, 29    1280 2 120 170 165 255 
CD-36 1052   +304.7 1 34              1200 1  85 140 130 195 
CD-30 298     +28.2 1 29               360 1  90 155 150 245 
CD-24 1782   +101.3 1 34               180 1 105 180 175 285 
G004-036     +221.8 1 31             19800 3  50  90 110 130 
G004-037     -107.8 1 31             18000 3  50  90 110 130 
G009-027     +183.3 3 35              1900 1  20  40  70  95 
G010-054      +58.9 1 31              2700 1  15  30  50  70 
G015-010      +89.8 1 31              2300 2 100 175 185 315 
G016-025      +23.7 1 31              6000 2  20  40  65  90 
G025-022     -150.8 1 31              3200 1  15  40  70 100 
G025-024      +43.9 1 31              1200 1  15  30  60  80 
G026-001      +15.8 3 31, 35         19800 3  45  95 120 145 
G064-012     +442.7 1 31              1200 1  75 120 190 290 
G071-055      -31.1 1 31             16200 3  70 405 160 185 
G075-056      +24.1 1 31              2100 1  25  45  75  90 
G088-023     -199.5 1 31              2100 1  20  35  60  75 
G090-003      +29.6 1 31             22600 4  75 140 180 215 
G090-025     -234.2 1 31              3300 2  70 140 185 225 
G107-050     +148.7 1 31              1500 1  10  30  50  65 
G115-049      -65.2 1 31              1400 1  15  30  55  70 
G122-069     -100.9 1 31              1900 1  20  30  50  65 
G126-062     -290.8 3 31, 35          6900 2  55 100 120 140 
G137-086      -83.6 1 31              8400 3  25  55 100 130 
G146-056     -104.5 1 31              4500 1  10  20  35  45 
G146-076     -114.1 1 31             12600 3  45  95 135 155 
G153-064     +114.1 1 31             27600 4  40  90 130 155 
G161-073     +121.1 1 31             14400 2  30  65  80 100 
G166-047      -66.2 1 31              1900 1  15  30  50  70 
G170-047     -283.3 1 31             10000 3  80 165 215 275 
G180-058     -308.3 1 31             19700 3  40  90 115 145 
G186-026     -323.6 1 31              5180 2  35  70  85  95 
G188-022      -94.4 1 31              9000 2  60 115 140 170 
G188-030     -184.2 1 31             19800 3  50 105 140 175 
G190-010     -111.6 3 31, 35         28800 5  50 100 135 170 
G190-015      -56.3 3 31, 35         19800 5  60 120 160 210 
G199-066     -144.1 1 31              3200 1  20  45  80 100 
G201-044     -146.7 3 31             12000 3  50 100 125 150 
G206-034      -85.9 3 31, 35         22400 3  50  90 115 135 
G214-001     -118.4 1 31              1800 1  15  30  60  80 
G234-028      +72.0 3 35             14400 2  35  70  95 100 
G238-030     +225.9 1 31              1400 1  20  35  75 100 
G238-032     -113.3 1 31              2700 1  20  35  65  75 
HD 6268       +39.7 1 4, 5, 34         180 1  75 145 145 255 
HD 11582      +22.4 1 34               300 1 100 140 130 230 
HD 13979      +52.2 1 5, 34            640 2 430 555 400 595 
HD 16031      +23.0 1 31              5400 1  60 115 145 165 
HD 19445     -139.9 1 31              2800 1  85 150 185 220 
HD 21581     +153.7 1 29               200 1  90 165 160 305 
HD 26169      -39.7 0 36               200 1  95 170 170 310 
HD 31128     +110.7 1 37, 38          7200 2  60 145 200 235 
HD 45282     +306.0 1 29              4300 2  80 155 200 245 
HD 88609      -37.5 1 34              4900 2  50 105 155 225 
HD 94028      +65.6 1 31              3300 2  55 115 145 170 
HD 106373     +83.6 1 34               200 1  80 125 200 325 
HD 108317           2 29               120 1  70 130 225 390 
HD 119516    -285.9 1 29, 30          2700 1  65 120 150 175 
HD 122196     -27.6 1 36                80 1  70 110 115 210 
HD 122563     -26.1 1 4, 34, 39         26 1  85 165 295 540 
HD 126238    +252.6 1 39               105 1 145 275 285 505 
HD 126587    +149.5 1 5, 29           1080 3 495 750 420 665 
HD 128279     -75.7 1 5, 30, 34        550 4 625 880 505 750 
HD 132475    +176.3 1 31               200 1 115 190 300 480 
HD 175305    -184.2 1 29, 30, 38, 40  1500 1  60 135 190 250 
HD 175606    +165.4 1 41               300 1 160 200 190 290 
HD 178443    +343.6 1 5                700 2 125 180 175 260 
HD 184266    -349.4 1 29               900 1  55 115 155 195 
HD 186478     +30.4 3 29               200 1 120 185 250 415 
HD 188510    -193.4 1 31              2400 1  55 110 145 185 
HD 193901    -171.5 1 31               400 1 205 290 345 490 
HD 196892     -35.7 1 37, 38          1800 1  50 105 135 160 
HD 196944           2 40, 42, 43, 44   120 1 135 230 230 390 
HD 200654     -44.9 1 5                300 2 240 330 355 520 
HD 201891     -44.6 1 31              1800 1  60 120 150 180 
HD 214362     -93.3 1 29              7800 3  70 155 210 255 
HD 219617     +12.6 1 31              1800 1  85 185 235 285 
HD 220127           2 41               180 1  90 130 130 220 
HD 237846    -303.6 1 30, 34          8100 2  45 100 135 185 
HE 0454-4758 +240.2 1 3               3000 1  85 115 120 195 
HE 0938+0114  -57.2 1 3              13380 3  60 115 155 155 
HE 1012-1540 +225.6 2 45              7200 2  60  95  85 150 
HE 1124-2335 +181.5 1 3               4800 1  55  85  75 140 
HE 1320-1339        2 3                900 4  70 125 215 390 
HIP 99423    -115.7 1 46              2400 1  60 110 135 170 


==> anc/tab08.txt <==
Title: A Search for Stars of Very Low Metal Abundance. VI. 
       Detailed Abundances of 313 Metal-Poor Stars
Authors: Roederer I.U., Preston G.W., Thompson I.B., Shectman S.A., 
         Sneden C., Burley G.S., Kelson D.D. 
Table: Atomic Data
================================================================================
Byte-by-byte Description of file: datafile8.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1-  7 F7.2   0.1nm Wave     Wavelength in Angstroms
   9- 13 A5     ---   Species  Species identifier 
  15- 18 F4.2   eV    ExPot    Excitation Potential
  20- 24 F5.2   [-]   log(gf)  Log of the oscillator strength
  26- 27 I2     ---   Ref      Reference (1)
--------------------------------------------------------------------------------
Note (1): The reference for the CH A^2^{Delta} - X^2^{Pi} G band is 
          B. Plez (2007, private communication) while the reference for the 
          NH A^3^{Pi} - X^3^{Sigma} and CN B^2^{Sigma} - X^2^{Sigma} bands 
          is Kurucz & Bell (1995).  The other reference codes are:
    3 = Smith et al. (1998); 
    4 = Fuhr & Wiese (2009);
    5 = Chang & Tang (1990);
    6 = Aldenius et al. (2007);
    7 = Aldenius et al. (2009);
    8 = Lawler & Dakin (1989), using hfs from Kurucz & Bell (1995);
    9 = Lawler et al. (2013);
   10 = Wood et al. (2013);
   11 = Pickering et al. (2001), with corrections given 
        in Pickering et al. (2002);
   12 = Doerr et al. (1985), using hfs from Kurucz & Bell (1995);
   13 = Biemont et al. (1989);
   14 = Sobeck et al. (2007);
   15 = Nilsson et al. (2006);
   16 = Den Hartog et al. (2011) for both log(gf) value and hfs;
   17 = O'Brian et al. (1991);
   18 = Melendez & Barbuy(2009);
   19 = Cardon et al. (1982), using hfs from Kurucz & Bell (1995);
   20 = Nitz et al. (1999), using hfs from Kurucz & Bell (1995);
   21 = Fuhr & Wiese (2009), using hfs from Kurucz & Bell (1995);
   22 = Roederer & Lawler (2012);
   23 = Biemont et al. (2011);
   24 = Ljung et al. (2006);
   25 = Nilsson et al. (2010);
   26 = Whaling & Brault (1988); 
   27 = Palmeri et al. (2005);
   28 = Wickliffe et al. (1994);
   29 = Fuhr & Wiese (2009), using hfs/IS from McWilliam (1998) when available;
   30 = Lawler et al. (2001a), using hfs from Ivans et al. (2006);
   31 = Lawler et al. (2009); 
   32 = Li et al. (2007), using hfs from Sneden et al. (2009);
   33 = Den Hartog et al. (2003), using hfs/IS from 
        Roederer et al. (2008a) when available;
   34 = Lawler et al. (2006), using hfs/IS from Roederer et al. (2008a) 
        when available;
   35 = Lawler et al. (2001b), using hfs/IS from Ivans et al. (2006);
   36 = Den Hartog et al. (2006);
   37 = Lawler et al. (2001c), using hfs from Lawler et al. (2001d) 
        when available;
   38 = Wickliffe et al. (2000); 
   39 = Lawler et al. (2004) for both log(gf) value and hfs;
   40 = Lawler et al. (2008);
   41 = Wickliffe & Lawler(1997);
   42 = Sneden et al. (2009) for both log(gf) value and hfs/IS;
   43 = Lawler et al. (2007);
   44 = Ivarsson et al. (2003), using hfs/IS from Cowan et al. (2005); 
        see note on log(gf) values there;
   45 = Biemont et al. (2000), using hfs/IS from Roederer et al. (2012); 
   46 = Nilsson et al. (2002). 
--------------------------------------------------------------------------------
6707.80 Li I  0.00 +0.17  3 
6300.30 [O I] 0.00 -9.78  4 
7771.94 O I   9.15 +0.37  4 
7774.17 O I   9.15 +0.22  4 
7775.39 O I   9.15 +0.00  4 
5682.63 Na I  2.10 -0.71  4 
5688.20 Na I  2.10 -0.45  4 
5889.95 Na I  0.00 +0.11  4 
5895.92 Na I  0.00 -0.19  4 
3829.36 Mg I  2.71 -0.21  5 
3832.30 Mg I  2.71 +0.27  5 
3838.29 Mg I  2.72 +0.49  5 
4057.51 Mg I  4.35 -0.89  5 
4167.27 Mg I  4.35 -0.71  5 
4702.99 Mg I  4.33 -0.38  5 
5172.68 Mg I  2.71 -0.45  6 
5183.60 Mg I  2.72 -0.24  6 
5528.40 Mg I  4.34 -0.50  5 
5711.09 Mg I  4.34 -1.72  5 
3944.00 Al I  0.00 -0.64  4 
3961.52 Al I  0.01 -0.34  4 
3905.52 Si I  1.91 -1.04  4 
4102.94 Si I  1.91 -3.34  4 
5665.55 Si I  4.92 -2.04  4 
5701.10 Si I  4.93 -2.05  4 
5708.40 Si I  4.95 -1.47  4 
5772.15 Si I  5.08 -1.75  4 
7664.90 K I   0.00 +0.13  4 
7698.96 K I   0.00 -0.18  4 
4226.73 Ca I  0.00 +0.24  4 
4283.01 Ca I  1.89 -0.22  4 
4318.65 Ca I  1.90 -0.21  4 
4425.44 Ca I  1.88 -0.36  4 
4434.96 Ca I  1.89 -0.01  4 
4435.69 Ca I  1.89 -0.52  4 
4454.78 Ca I  1.90 +0.26  4 
4455.89 Ca I  1.90 -0.53  4 
5588.76 Ca I  2.52 +0.21  4 
5857.45 Ca I  2.93 +0.23  4 
6102.72 Ca I  1.88 -0.85  7 
6122.21 Ca I  1.89 -0.38  7 
6162.17 Ca I  1.90 -0.17  7 
6439.07 Ca I  2.52 +0.47  4 
3572.53 Sc II 0.02 +0.27  8 
3576.34 Sc II 0.01 +0.01  8 
3590.47 Sc II 0.02 -0.55  8 
3630.74 Sc II 0.01 +0.22  8 
3645.31 Sc II 0.02 -0.42  8 
4246.82 Sc II 0.32 +0.24  8 
4400.39 Sc II 0.60 -0.54  8 
4415.54 Sc II 0.59 -0.67  8 
4670.41 Sc II 1.36 -0.58  8 
5526.79 Sc II 1.77 +0.02  8 
5657.91 Sc II 1.51 -0.60  8 
3989.76 Ti I  0.02 -0.13  9 
3998.64 Ti I  0.05 +0.02  9 
4512.73 Ti I  0.84 -0.40  9 
4518.02 Ti I  0.83 -0.25  9 
4533.24 Ti I  0.85 +0.54  9 
4534.78 Ti I  0.84 +0.35  9 
4548.76 Ti I  0.83 -0.28  9 
4555.48 Ti I  0.85 -0.40  9 
4656.47 Ti I  0.00 -1.28  4 
4681.91 Ti I  0.05 -1.01  4 
4840.87 Ti I  0.90 -0.43  9 
4981.73 Ti I  0.84 +0.57  9 
4991.07 Ti I  0.84 +0.45  9 
4999.50 Ti I  0.83 +0.32  9 
5016.16 Ti I  0.85 -0.48  9 
5064.65 Ti I  0.05 -0.94  9 
5173.74 Ti I  0.00 -1.06  9 
5192.97 Ti I  0.02 -0.95  9 
5210.38 Ti I  0.05 -0.82  9 
3321.70 Ti II 1.23 -0.34 10 
3322.93 Ti II 0.15 -0.13 10 
3329.45 Ti II 0.14 -0.26 10 
3332.11 Ti II 1.24 -0.10 10 
3335.19 Ti II 0.12 -0.38 10 
3340.34 Ti II 0.11 -0.53 10 
3343.76 Ti II 0.15 -1.18 10 
3372.79 Ti II 0.01 +0.28 10 
3380.28 Ti II 0.05 -0.54 10 
3383.76 Ti II 0.00 +0.15 10 
3387.83 Ti II 0.03 -0.41 10 
3394.57 Ti II 0.01 -0.54 10 
3456.38 Ti II 2.06 -0.11 10 
3477.18 Ti II 0.12 -0.95 10 
3489.74 Ti II 0.14 -2.00 10 
3491.05 Ti II 0.11 -1.10 10 
3759.29 Ti II 0.61 +0.28 10 
3761.32 Ti II 0.57 +0.18 10 
3913.46 Ti II 1.12 -0.36 10 
4028.34 Ti II 1.89 -0.92 10 
4337.91 Ti II 1.08 -0.96 11 
4394.06 Ti II 1.22 -1.77 10 
4395.03 Ti II 1.08 -0.54 10 
4395.84 Ti II 1.24 -1.93 10 
4398.29 Ti II 1.21 -2.65 11 
4399.77 Ti II 1.24 -1.20 10 
4409.52 Ti II 1.23 -2.53 10 
4417.71 Ti II 1.17 -1.19 11 
4418.33 Ti II 1.24 -1.99 10 
4443.80 Ti II 1.08 -0.71 10 
4444.55 Ti II 1.12 -2.20 10 
4450.48 Ti II 1.08 -1.52 10 
4464.45 Ti II 1.16 -1.81 11 
4470.85 Ti II 1.17 -2.02 11 
4493.52 Ti II 1.08 -2.78 10 
4501.27 Ti II 1.12 -0.77 10 
4533.96 Ti II 1.24 -0.53 11 
4571.97 Ti II 1.57 -0.31 10 
4583.41 Ti II 1.16 -2.84 10 
4636.32 Ti II 1.16 -3.02 11 
4657.20 Ti II 1.24 -2.29 10 
4708.66 Ti II 1.24 -2.35 10 
4798.53 Ti II 1.08 -2.66 10 
5129.16 Ti II 1.89 -1.34 10 
5185.90 Ti II 1.89 -1.41 10 
5188.69 Ti II 1.58 -1.05 11 
5226.54 Ti II 1.57 -1.26 11 
5336.79 Ti II 1.58 -1.60 10 
5381.02 Ti II 1.57 -1.97 10 
5418.77 Ti II 1.58 -2.13 10 
4379.23 V I   0.30 +0.55 12 
3951.96 V II  1.48 -0.78 13 
4005.71 V II  1.82 -0.52 13 
3578.68 Cr I  0.00 +0.42 14 
4274.80 Cr I  0.00 -0.22 14 
4289.72 Cr I  0.00 -0.37 14 
4545.95 Cr I  0.94 -1.37 14 
4646.15 Cr I  1.03 -0.74 14 
4651.28 Cr I  0.98 -1.46 14 
4789.34 Cr I  2.54 -0.33 14 
5206.04 Cr I  0.94 +0.02 14 
5296.69 Cr I  0.98 -1.36 14 
5298.28 Cr I  0.98 -1.14 14 
5300.74 Cr I  0.98 -2.00 14 
5345.80 Cr I  1.00 -0.95 14 
5348.31 Cr I  1.00 -1.21 14 
5409.77 Cr I  1.03 -0.67 14 
3408.74 Cr II 2.48 -0.42 15 
4558.59 Cr II 4.07 -0.66 15 
4588.14 Cr II 4.07 -0.83 15 
4591.99 Cr II 4.07 -1.42 15 
4030.75 Mn I  0.00 -0.50 16 
4033.06 Mn I  0.00 -0.65 16 
4034.48 Mn I  0.00 -0.84 16 
4041.35 Mn I  2.11 +0.28 16 
4754.04 Mn I  2.28 -0.08 16 
4762.37 Mn I  2.89 +0.30 16 
4823.52 Mn I  2.32 +0.14 16 
6021.82 Mn I  3.08 -0.05 16 
3441.99 Mn II 1.78 -0.35 16 
3460.32 Mn II 1.81 -0.63 16 
3482.90 Mn II 1.83 -0.84 16 
3488.68 Mn II 1.85 -0.94 16 
3497.53 Mn II 1.85 -1.42 16 
3440.61 Fe I  0.00 -0.67 17 
3440.99 Fe I  0.05 -0.96 17 
3476.70 Fe I  0.12 -1.51 17 
3490.57 Fe I  0.05 -1.10 17 
3497.84 Fe I  0.11 -1.55 17 
3565.38 Fe I  0.96 -0.13 17 
3608.86 Fe I  1.01 -0.10 17 
3618.77 Fe I  0.99 -0.00 17 
3647.84 Fe I  0.92 -0.19 17 
3689.46 Fe I  2.94 -0.17 17 
3719.93 Fe I  0.00 -0.43 17 
3727.62 Fe I  0.96 -0.63 17 
3758.23 Fe I  0.96 -0.03 17 
3763.79 Fe I  0.99 -0.24 17 
3765.54 Fe I  3.24 +0.48 17 
3786.68 Fe I  1.01 -2.22 17 
3787.88 Fe I  1.01 -0.86 17 
3805.34 Fe I  3.30 +0.31 17 
3815.84 Fe I  1.48 +0.23 17 
3820.43 Fe I  0.86 +0.12 17 
3825.88 Fe I  0.91 -0.04 17 
3827.82 Fe I  1.56 +0.06 17 
3840.44 Fe I  0.99 -0.51 17 
3841.05 Fe I  1.61 -0.04 17 
3849.97 Fe I  1.01 -0.87 17 
3856.37 Fe I  0.05 -1.29 17 
3865.52 Fe I  1.01 -0.98 17 
3878.02 Fe I  0.96 -0.91 17 
3895.66 Fe I  0.11 -1.67 17 
3899.71 Fe I  0.09 -1.53 17 
3902.95 Fe I  1.56 -0.47 17 
3920.26 Fe I  0.12 -1.75 17 
3922.91 Fe I  0.05 -1.65 17 
3949.95 Fe I  2.18 -1.25 17 
4005.24 Fe I  1.56 -0.61 17 
4045.81 Fe I  1.49 +0.28 17 
4063.59 Fe I  1.56 +0.06 17 
4071.74 Fe I  1.61 -0.02 17 
4114.44 Fe I  2.83 -1.30 17 
4132.06 Fe I  1.61 -0.68 17 
4134.68 Fe I  2.83 -0.65 17 
4143.87 Fe I  1.56 -0.51 17 
4147.67 Fe I  1.48 -2.10 17 
4154.50 Fe I  2.83 -0.69 17 
4156.80 Fe I  2.83 -0.81 17 
4157.78 Fe I  3.42 -0.40 17 
4174.91 Fe I  0.91 -2.97 17 
4175.64 Fe I  2.85 -0.83 17 
4181.76 Fe I  2.83 -0.37 17 
4182.38 Fe I  3.02 -1.18 17 
4184.89 Fe I  2.83 -0.87 17 
4187.04 Fe I  2.45 -0.55 17 
4187.80 Fe I  2.42 -0.55 17 
4191.43 Fe I  2.47 -0.67 17 
4195.33 Fe I  3.33 -0.49 17 
4199.10 Fe I  3.05 +0.16 17 
4202.03 Fe I  1.49 -0.71 17 
4216.18 Fe I  0.00 -3.36 17 
4217.55 Fe I  3.43 -0.48 17 
4222.21 Fe I  2.45 -0.97 17 
4227.43 Fe I  3.33 +0.27 17 
4233.60 Fe I  2.48 -0.60 17 
4238.81 Fe I  3.40 -0.23 17 
4250.12 Fe I  2.47 -0.41 17 
4250.79 Fe I  1.56 -0.71 17 
4260.47 Fe I  2.40 +0.08 17 
4271.15 Fe I  2.45 -0.35 17 
4271.76 Fe I  1.49 -0.16 17 
4282.40 Fe I  2.18 -0.78 17 
4325.76 Fe I  1.61 +0.01 17 
4375.93 Fe I  0.00 -3.03 17 
4388.41 Fe I  3.60 -0.68 17 
4404.75 Fe I  1.56 -0.14 17 
4415.12 Fe I  1.61 -0.62 17 
4427.31 Fe I  0.05 -3.04 17 
4442.34 Fe I  2.20 -1.25 17 
4443.19 Fe I  2.86 -1.04 17 
4447.72 Fe I  2.22 -1.34 17 
4461.65 Fe I  0.09 -3.21 17 
4466.55 Fe I  2.83 -0.60 17 
4489.74 Fe I  0.12 -3.97 17 
4494.56 Fe I  2.20 -1.14 17 
4531.15 Fe I  1.48 -2.16 17 
4592.65 Fe I  1.56 -2.45 17 
4595.36 Fe I  3.30 -1.76 17 
4602.94 Fe I  1.49 -2.22 17 
4630.12 Fe I  2.28 -2.59 17 
4643.46 Fe I  3.65 -1.15 17 
4647.43 Fe I  2.95 -1.35 17 
4661.97 Fe I  2.99 -2.50 17 
4733.59 Fe I  1.49 -2.99 17 
4736.77 Fe I  3.21 -0.75 17 
4786.81 Fe I  3.02 -1.61 17 
4789.65 Fe I  3.55 -0.96 17 
4800.65 Fe I  4.14 -1.03 17 
4871.32 Fe I  2.87 -0.36 17 
4872.14 Fe I  2.88 -0.57 17 
4890.76 Fe I  2.88 -0.39 17 
4891.49 Fe I  2.85 -0.11 17 
4903.31 Fe I  2.88 -0.93 17 
4918.99 Fe I  2.86 -0.34 17 
4920.50 Fe I  2.83 +0.07 17 
4924.77 Fe I  2.28 -2.11 17 
4938.81 Fe I  2.88 -1.08 17 
4939.69 Fe I  0.86 -3.34 17 
4966.09 Fe I  3.33 -0.87 17 
4994.13 Fe I  0.92 -3.08 17 
5006.12 Fe I  2.83 -0.61 17 
5028.13 Fe I  3.57 -1.12 17 
5044.21 Fe I  2.85 -2.02 17 
5049.82 Fe I  2.28 -1.35 17 
5051.63 Fe I  0.92 -2.80 17 
5068.77 Fe I  2.94 -1.04 17 
5079.22 Fe I  2.20 -2.07 17 
5079.74 Fe I  0.99 -3.22 17 
5083.34 Fe I  0.96 -2.96 17 
5123.72 Fe I  1.01 -3.07 17 
5127.36 Fe I  0.92 -3.31 17 
5131.47 Fe I  2.22 -2.52 17 
5141.74 Fe I  2.42 -2.24 17 
5150.84 Fe I  0.99 -3.04 17 
5151.91 Fe I  1.01 -3.32 17 
5166.28 Fe I  0.00 -4.20 17 
5171.60 Fe I  1.49 -1.79 17 
5191.45 Fe I  3.04 -0.55 17 
5192.34 Fe I  3.00 -0.42 17 
5194.94 Fe I  1.56 -2.09 17 
5198.71 Fe I  2.22 -2.13 17 
5202.34 Fe I  2.18 -1.84 17 
5216.27 Fe I  1.61 -2.15 17 
5217.39 Fe I  3.21 -1.16 17 
5225.53 Fe I  0.11 -4.79 17 
5232.94 Fe I  2.94 -0.06 17 
5242.49 Fe I  3.63 -0.97 17 
5266.56 Fe I  3.00 -0.39 17 
5281.79 Fe I  3.04 -0.83 17 
5283.62 Fe I  3.24 -0.52 17 
5288.53 Fe I  3.70 -1.51 17 
5307.36 Fe I  1.61 -2.99 17 
5322.04 Fe I  2.28 -2.80 17 
5332.90 Fe I  1.56 -2.78 17 
5339.93 Fe I  3.27 -0.72 17 
5364.87 Fe I  4.45 +0.23 17 
5365.40 Fe I  3.57 -1.02 17 
5367.47 Fe I  4.42 +0.44 17 
5369.96 Fe I  4.37 +0.54 17 
5371.49 Fe I  0.96 -1.64 17 
5379.57 Fe I  3.69 -1.51 17 
5383.37 Fe I  4.31 +0.65 17 
5397.13 Fe I  0.92 -1.99 17 
5405.77 Fe I  0.99 -1.84 17 
5410.91 Fe I  4.47 +0.40 17 
5415.20 Fe I  4.39 +0.64 17 
5429.70 Fe I  0.96 -1.88 17 
5434.52 Fe I  1.01 -2.12 17 
5497.52 Fe I  1.01 -2.85 17 
5501.47 Fe I  0.96 -3.05 17 
5506.78 Fe I  0.99 -2.80 17 
5586.76 Fe I  3.37 -0.14 17 
5662.52 Fe I  4.18 -0.57 17 
5701.54 Fe I  2.56 -2.22 17 
5753.12 Fe I  4.26 -0.69 17 
5816.37 Fe I  4.55 -0.60 17 
6065.48 Fe I  2.61 -1.53 17 
6136.61 Fe I  2.45 -1.40 17 
6137.69 Fe I  2.59 -1.40 17 
6151.62 Fe I  2.18 -3.30 17 
6191.56 Fe I  2.43 -1.42 17 
6213.43 Fe I  2.22 -2.48 17 
6219.28 Fe I  2.20 -2.43 17 
6230.72 Fe I  2.56 -1.28 17 
6240.65 Fe I  2.22 -3.17 17 
6246.32 Fe I  3.60 -0.88 17 
6265.13 Fe I  2.18 -2.55 17 
6297.79 Fe I  2.22 -2.74 17 
6322.69 Fe I  2.59 -2.43 17 
6344.15 Fe I  2.43 -2.92 17 
6355.03 Fe I  2.84 -2.29 17 
6393.60 Fe I  2.43 -1.58 17 
6421.35 Fe I  2.28 -2.03 17 
6430.85 Fe I  2.18 -2.01 17 
6494.98 Fe I  2.40 -1.27 17 
6592.91 Fe I  2.73 -1.47 17 
6593.87 Fe I  2.43 -2.42 17 
6609.11 Fe I  2.56 -2.69 17 
6677.99 Fe I  2.69 -1.42 17 
6750.15 Fe I  2.42 -2.62 17 
6978.85 Fe I  2.48 -2.50 17 
4178.86 Fe II 2.58 -2.51 18 
4233.17 Fe II 2.58 -1.97 18 
4491.41 Fe II 2.86 -2.71 18 
4515.34 Fe II 2.84 -2.60 18 
4522.63 Fe II 2.84 -2.25 18 
4555.89 Fe II 2.83 -2.40 18 
4576.34 Fe II 2.84 -2.95 18 
4583.84 Fe II 2.81 -1.93 18 
4620.52 Fe II 2.83 -3.21 18 
5197.58 Fe II 3.23 -2.22 18 
5234.63 Fe II 3.22 -2.18 18 
5276.00 Fe II 3.20 -2.01 18 
5325.55 Fe II 3.22 -3.16 18 
5414.07 Fe II 3.22 -3.58 18 
3409.18 Co I  0.51 -0.23 19 
3412.34 Co I  0.51 +0.03 19 
3412.63 Co I  0.00 -0.78 19 
3449.44 Co I  0.43 -0.44 20 
3502.28 Co I  0.43 +0.11 20 
3502.63 Co I  0.17 -1.24 19 
3518.34 Co I  1.05 +0.07 19 
3521.57 Co I  0.43 -0.74 20 
3523.42 Co I  0.63 -0.44 19 
3529.03 Co I  0.17 -0.90 20 
3529.81 Co I  0.51 -0.03 20 
3842.05 Co I  0.92 -0.77 19 
3845.47 Co I  0.92 +0.01 19 
3894.08 Co I  1.05 +0.09 20 
4121.32 Co I  0.92 -0.30 20 
3423.71 Ni I  0.21 -0.76  4 
3433.56 Ni I  0.03 -0.68  4 
3437.28 Ni I  0.00 -1.15  4 
3452.89 Ni I  0.11 -0.91  4 
3472.54 Ni I  0.11 -0.82  4 
3483.77 Ni I  0.27 -1.12  4 
3492.96 Ni I  0.11 -0.27  4 
3500.85 Ni I  0.17 -1.37  4 
3519.77 Ni I  0.27 -1.42  4 
3524.54 Ni I  0.03 -0.03  4 
3566.37 Ni I  0.42 -0.27  4 
3597.70 Ni I  0.21 -1.09  4 
3783.53 Ni I  0.42 -1.30  4 
3807.14 Ni I  0.42 -1.18  4 
4605.00 Ni I  3.48 -0.29  4 
4686.22 Ni I  3.60 -0.64  4 
4904.41 Ni I  3.54 -0.17  4 
5081.11 Ni I  3.85 +0.30  4 
5084.08 Ni I  3.68 +0.03  4 
5115.40 Ni I  3.83 -0.11  4 
5155.76 Ni I  3.90 -0.09  4 
5476.91 Ni I  1.83 -0.89  4 
6643.64 Ni I  1.68 -2.30  4 
6767.77 Ni I  1.83 -2.17  4 
5105.50 Cu I  1.39 -1.50 21 
4680.14 Zn I  4.01 -0.85 22 
4722.16 Zn I  4.03 -0.37 22 
4810.54 Zn I  4.08 -0.15 22 
4172.00 Ga I  0.10 -0.31  4 
7800.28 Rb I  0.00 +0.14  4 
4077.71 Sr II 0.00 +0.15  4 
4215.52 Sr II 0.00 -0.17  4 
3600.73 Y II  0.18 +0.34 23 
3774.33 Y II  0.13 +0.29 23 
4398.01 Y II  0.13 -0.75 23 
4883.68 Y II  1.08 +0.19 23 
5087.42 Y II  1.08 -0.16 23 
5200.41 Y II  0.99 -0.47 23 
5205.72 Y II  1.03 -0.28 23 
4149.20 Zr II 0.80 -0.04 24 
4161.20 Zr II 0.71 -0.59 24 
4208.98 Zr II 0.71 -0.51 24 
3818.86 Nb II 1.59 -0.22 25 
3864.10 Mo I  0.00 -0.01 26 
4262.27 Tc I  0.00 -0.35 27 
3799.35 Ru I  0.00 +0.02 28 
3801.01 Sn I  1.07 -0.74  4 
4554.03 Ba II 0.00 +0.14 29 
4934.08 Ba II 0.00 -0.16 29 
5853.68 Ba II 0.60 -0.91 29 
6141.71 Ba II 0.70 -0.03 29 
6496.90 Ba II 0.60 -0.41 29 
3988.51 La II 0.40 +0.21 30 
3995.74 La II 0.17 -0.06 30 
4086.71 La II 0.00 -0.07 30 
4123.22 La II 0.32 +0.13 30 
3999.24 Ce II 0.29 +0.06 31 
4073.47 Ce II 0.48 +0.21 31 
4083.22 Ce II 0.70 +0.27 31 
4418.78 Ce II 0.86 +0.27 31 
4562.36 Ce II 0.48 +0.21 31 
4062.80 Pr II 0.42 +0.33 32 
4143.13 Pr II 0.37 +0.60 32 
4179.40 Pr II 0.20 +0.46 32 
4222.95 Pr II 0.06 +0.23 32 
4408.81 Pr II 0.00 +0.05 32 
4109.45 Nd II 0.32 +0.35 33 
4446.38 Nd II 0.20 -0.35 33 
4462.98 Nd II 0.56 +0.04 33 
4706.54 Nd II 0.00 -0.71 33 
4825.48 Nd II 0.18 -0.42 33 
4424.34 Sm II 0.48 +0.14 34 
4467.34 Sm II 0.66 +0.15 34 
3819.67 Eu II 0.00 +0.51 35 
3907.11 Eu II 0.21 +0.17 35 
4129.72 Eu II 0.00 +0.22 35 
4205.04 Eu II 0.00 +0.21 35 
4049.85 Gd II 0.99 +0.48 36 
4130.37 Gd II 0.73 -0.02 36 
4251.73 Gd II 0.38 -0.22 36 
3848.73 Tb II 0.00 +0.28 37 
3874.17 Tb II 0.00 +0.27 37 
4002.57 Tb II 0.64 +0.10 37 
4752.53 Tb II 0.00 -0.55 37 
3757.37 Dy II 0.10 -0.17 38 
3944.68 Dy II 0.00 +0.11 38 
4103.31 Dy II 0.10 -0.38 38 
4449.70 Dy II 0.00 -1.03 38 
3810.71 Ho II 0.00 +0.19 39 
3890.97 Ho II 0.08 +0.46 39 
4045.45 Ho II 0.00 -0.05 39 
3729.52 Er II 0.00 -0.59 40 
3830.48 Er II 0.00 -0.22 40 
3896.23 Er II 0.06 -0.12 40 
3848.02 Tm II 0.00 -0.14 41 
3996.51 Tm II 0.00 -1.20 41 
3694.20 Yb II 0.00 -0.30 42 
3918.09 Hf II 0.45 -1.14 43 
4093.15 Hf II 0.45 -1.15 43 
3513.65 Ir I  0.00 -1.21 44 
3800.12 Ir I  0.00 -1.44 44 
4057.81 Pb I  1.32 -0.22 45 
3539.59 Th II 0.00 -0.54 46 
4019.13 Th II 0.00 -0.23 46 
4094.75 Th II 0.00 -0.88 46 


==> anc/tab12.txt <==
Title: A Search for Stars of Very Low Metal Abundance. VI. 
       Detailed Abundances of 313 Metal-Poor Stars
Authors: Roederer I.U., Preston G.W., Thompson I.B., Shectman S.A., 
         Sneden C., Burley G.S., Kelson D.D. 
Table: Mean Abundances
================================================================================
Byte-by-byte Description of file: datafile12.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---     Star      Star identifier
  14- 19 A6     ---     Species   Species identifier
  21- 23 I3     ---     Num       Number of lines used
  25- 25 A1     ---   l_log(eps)  Limit flag on log(eps)
  27- 31 F5.2   [-]     log(eps)  ? Log mean abundance
  33- 37 F5.2   [-]     [X/Fe]    ? Abundance relative to Fe I and Fe II
  39- 42 F4.2   [-]     stat      ? Statistical uncertainty in [X/Fe]
  44- 47 F4.2   [-]     total     ? Total uncertainty in [X/Fe]
  49- 52 F4.2   [-]     neutrals  ? Neutrals uncertainty in [X/Fe]
  54- 57 F4.2   [-]     ions      ? Ions uncertainty in [X/Fe]
--------------------------------------------------------------------------------
CS 22166-016 Fe I    96    4.28 -3.22 0.06 0.15 0.00 0.00 
CS 22166-016 Fe II   11    4.41 -3.09 0.07 0.15 0.00 0.00 
CS 22166-016 Li I     1 <  0.52                           
CS 22166-016 C (CH)   1    5.35  0.01 0.15 0.25 0.19 0.19 
CS 22166-016 N (NH)   1    5.34  0.60 0.30 0.36 0.32 0.32 
CS 22166-016 O I      0                                   
CS 22166-016 Na I     0                                   
CS 22166-016 Mg I     5    5.07  0.69 0.05 0.15 0.08 0.18 
CS 22166-016 Al I     1    2.56 -0.67 0.09 0.29 0.24 0.30 
CS 22166-016 Si I     0                                   
CS 22166-016 K I      0                                   
CS 22166-016 Ca I    11    3.73  0.62 0.11 0.17 0.12 0.20 
CS 22166-016 Sc II    6    0.01 -0.05 0.06 0.15 0.17 0.10 
CS 22166-016 Ti I    15    2.01  0.29 0.07 0.15 0.09 0.18 
CS 22166-016 Ti II   22    2.08  0.22 0.06 0.15 0.17 0.09 
CS 22166-016 V I      1    0.68 -0.03 0.14 0.19 0.15 0.22 
CS 22166-016 V II     2    0.99  0.15 0.20 0.24 0.26 0.21 
CS 22166-016 Cr I     6    2.27 -0.15 0.06 0.14 0.08 0.18 
CS 22166-016 Cr II    2    2.63  0.08 0.11 0.18 0.20 0.13 
CS 22166-016 Mn I     4    1.78 -0.42 0.08 0.16 0.10 0.20 
CS 22166-016 Mn II    4    1.74 -0.60 0.15 0.21 0.23 0.17 
CS 22166-016 Co I     5    1.77  0.00 0.14 0.20 0.15 0.23 
CS 22166-016 Ni I     6    3.07  0.07 0.11 0.21 0.16 0.23 
CS 22166-016 Cu I     0                                   
CS 22166-016 Zn I     0                                   
CS 22166-016 Ga I     0                                   
CS 22166-016 Rb I     0                                   
CS 22166-016 Sr II    2   -0.50 -0.28 0.04 0.25 0.25 0.25 
CS 22166-016 Y II     1   -1.41 -0.53 0.10 0.17 0.20 0.12 
CS 22166-016 Zr II    3   -0.57 -0.06 0.12 0.18 0.21 0.14 
CS 22166-016 Nb II    1 <  0.12  1.75                     
CS 22166-016 Mo I     1 < -0.41  0.93                     
CS 22166-016 Tc I     1 < -0.11                           
CS 22166-016 Ru I     0                                   
CS 22166-016 Sn I     1 <  0.95  2.10                     
CS 22166-016 Ba II    3   -1.35 -0.44 0.05 0.15 0.17 0.09 
CS 22166-016 La II    1   -2.07 -0.08 0.18 0.22 0.24 0.19 
CS 22166-016 Ce II    5 < -1.62 -0.11                     
CS 22166-016 Pr II    1   -1.84  0.53 0.17 0.22 0.24 0.18 
CS 22166-016 Nd II    1   -1.85 -0.18 0.11 0.18 0.20 0.13 
CS 22166-016 Sm II    0                                   
CS 22166-016 Eu II    3   -2.37  0.19 0.13 0.19 0.21 0.15 
CS 22166-016 Gd II    2 < -1.21  0.81                     
CS 22166-016 Tb II    0                                   
CS 22166-016 Dy II    1   -1.70  0.29 0.14 0.20 0.22 0.15 
CS 22166-016 Ho II    0                                   
CS 22166-016 Er II    1   -1.70  0.47 0.40 0.43 0.44 0.41 
CS 22166-016 Tm II    0                                   
CS 22166-016 Yb II    1   -2.10  0.07 0.12 0.19 0.21 0.14 
CS 22166-016 Hf II    2 < -0.94  1.30                     
CS 22166-016 Ir I     0                                   
CS 22166-016 Pb I     1 <  0.53  1.71                     
CS 22166-016 Th II    3 < -1.95  1.08                     
CS 22169-008 Fe I    99    4.65 -2.85 0.07 0.21 0.00 0.00 
CS 22169-008 Fe II    8    4.91 -2.59 0.08 0.15 0.00 0.00 
CS 22169-008 Li I     1    2.02       0.06 0.20 0.10 0.21 
CS 22169-008 C (CH)   1    5.76 -0.08 0.15 0.25 0.19 0.20 
CS 22169-008 N (NH)   1 <  5.85  0.61                     
CS 22169-008 O I      2    6.71  0.87 0.08 0.20 0.11 0.21 
CS 22169-008 Na I     0                                   
CS 22169-008 Mg I     6    5.23  0.48 0.05 0.21 0.09 0.21 
CS 22169-008 Al I     2    2.91 -0.68 0.09 0.29 0.18 0.29 
CS 22169-008 Si I     1    5.10  0.44 0.16 0.36 0.23 0.32 
CS 22169-008 K I      0                                   
CS 22169-008 Ca I    13    3.98  0.49 0.11 0.22 0.13 0.23 
CS 22169-008 Sc II    6    0.51 -0.06 0.09 0.15 0.21 0.12 
CS 22169-008 Ti I     7    2.54  0.44 0.07 0.20 0.11 0.21 
CS 22169-008 Ti II   25    2.67  0.31 0.08 0.15 0.20 0.12 
CS 22169-008 V I      0                                   
CS 22169-008 V II     2 <  1.65  0.31                     
CS 22169-008 Cr I     5    2.66 -0.13 0.07 0.21 0.10 0.22 
CS 22169-008 Cr II    1    3.36  0.31 0.08 0.15 0.22 0.11 
CS 22169-008 Mn I     3    2.17 -0.41 0.06 0.20 0.09 0.21 
CS 22169-008 Mn II    4    2.33 -0.51 0.16 0.21 0.25 0.18 
CS 22169-008 Co I     5    2.20  0.06 0.16 0.25 0.17 0.25 
CS 22169-008 Ni I    10    3.27 -0.10 0.15 0.26 0.17 0.26 
CS 22169-008 Cu I     0                                   
CS 22169-008 Zn I     2 <  2.25  0.54                     
CS 22169-008 Ga I     0                                   
CS 22169-008 Rb I     1 <  2.57  2.90                     
CS 22169-008 Sr II    2    0.28 -0.00 0.04 0.23 0.25 0.23 
CS 22169-008 Y II     2   -0.80 -0.42 0.18 0.22 0.27 0.20 
CS 22169-008 Zr II    1 <  0.36  0.37                     
CS 22169-008 Nb II    1 <  1.27  2.40                     
CS 22169-008 Mo I     1 <  0.84  1.81                     
CS 22169-008 Tc I     1 <  1.23                           
CS 22169-008 Ru I     0                                   
CS 22169-008 Sn I     0                                   
CS 22169-008 Ba II    1   -1.20 -0.79 0.06 0.14 0.21 0.09 
CS 22169-008 La II    0                                   
CS 22169-008 Ce II    5 < -0.08  0.93                     
CS 22169-008 Pr II    5 < -0.58  1.29                     
CS 22169-008 Nd II    5 < -0.30  0.87                     
CS 22169-008 Sm II    2 < -0.12  1.51                     
CS 22169-008 Eu II    1 < -1.18  0.89                     
CS 22169-008 Gd II    3 <  0.11  1.63                     
CS 22169-008 Tb II    3 < -0.47  1.82                     
CS 22169-008 Dy II    3 < -0.55  0.94                     
CS 22169-008 Ho II    1 < -0.73  1.38                     
CS 22169-008 Er II    2 < -0.51  1.16                     
CS 22169-008 Tm II    2 < -0.77  1.72                     
CS 22169-008 Yb II    1 < -1.23  0.44                     
CS 22169-008 Hf II    2 <  0.31  2.05                     
CS 22169-008 Ir I     0                                   
CS 22169-008 Pb I     1 <  1.45  2.26                     
CS 22169-008 Th II    3 < -0.44  2.09                     
CS 22169-035 Fe I   109    4.19 -3.31 0.06 0.15 0.00 0.00 
CS 22169-035 Fe II    9    4.38 -3.12 0.06 0.15 0.00 0.00 
CS 22169-035 Li I     1 < -0.09                           
CS 22169-035 C (CH)   1    4.98 -0.33 0.15 0.25 0.19 0.19 
CS 22169-035 N (NH)   1    5.31  0.60 0.30 0.36 0.32 0.32 
CS 22169-035 O I      4 <  6.23  0.85                     
CS 22169-035 Na I     0                                   
CS 22169-035 Mg I     6    4.59  0.30 0.05 0.15 0.08 0.17 
CS 22169-035 Al I     1    2.48 -0.66 0.09 0.30 0.23 0.28 
CS 22169-035 Si I     1    5.23  1.03 0.16 0.27 0.22 0.28 
CS 22169-035 K I      1    2.17  0.45 0.13 0.18 0.14 0.21 
CS 22169-035 Ca I    11    3.24  0.21 0.11 0.17 0.12 0.20 
CS 22169-035 Sc II    5   -0.37 -0.40 0.06 0.15 0.17 0.08 
CS 22169-035 Ti I    13    1.43 -0.21 0.06 0.14 0.08 0.18 
CS 22169-035 Ti II   29    1.71 -0.12 0.06 0.15 0.17 0.09 
CS 22169-035 V I      1    0.20 -0.42 0.13 0.18 0.14 0.21 
CS 22169-035 V II     2    0.36 -0.45 0.22 0.26 0.28 0.23 
CS 22169-035 Cr I    11    2.04 -0.28 0.06 0.15 0.08 0.18 
CS 22169-035 Cr II    2    2.55  0.03 0.08 0.16 0.19 0.10 
CS 22169-035 Mn I     5    1.78 -0.34 0.05 0.15 0.08 0.18 
CS 22169-035 Mn II    1    1.57 -0.74 0.14 0.28 0.27 0.27 
CS 22169-035 Co I     3    1.31 -0.37 0.13 0.20 0.14 0.22 
CS 22169-035 Ni I     6    2.86 -0.05 0.13 0.19 0.15 0.21 
CS 22169-035 Cu I     1 <  0.80 -0.08                     
CS 22169-035 Zn I     2    1.70  0.45 0.06 0.14 0.09 0.18 
CS 22169-035 Ga I     0                                   
CS 22169-035 Rb I     1 <  1.82  2.61                     
CS 22169-035 Sr II    2   -0.37 -0.12 0.03 0.21 0.20 0.22 
CS 22169-035 Y II     4   -1.71 -0.81 0.09 0.17 0.19 0.11 
CS 22169-035 Zr II    3   -0.75 -0.21 0.07 0.15 0.18 0.09 
CS 22169-035 Nb II    1 < -0.03  1.63                     
CS 22169-035 Mo I     1 < -0.82  0.61                     
CS 22169-035 Tc I     1 < -0.52                           
CS 22169-035 Ru I     0                                   
CS 22169-035 Sn I     0                                   
CS 22169-035 Ba II    2   -2.58 -1.64 0.07 0.15 0.18 0.09 
CS 22169-035 La II    0                                   
CS 22169-035 Ce II    4 < -2.16 -0.62                     
CS 22169-035 Pr II    4 < -2.50 -0.10                     
CS 22169-035 Nd II    5 < -2.21 -0.51                     
CS 22169-035 Sm II    2 < -2.10  0.06                     
CS 22169-035 Eu II    2 < -3.28 -0.68                     
CS 22169-035 Gd II    2 < -1.66  0.39                     
CS 22169-035 Tb II    3 < -2.44  0.38                     
CS 22169-035 Dy II    2 < -2.57 -0.55                     
CS 22169-035 Ho II    1 < -2.44  0.20                     
CS 22169-035 Er II    1 < -2.07  0.13                     
CS 22169-035 Tm II    2 < -2.60  0.42                     
CS 22169-035 Yb II    1 < -3.09 -0.89                     
CS 22169-035 Hf II    2 < -1.32  0.95                     
CS 22169-035 Ir I     0                                   
CS 22169-035 Pb I     1 <  0.14  1.41                     
CS 22169-035 Th II    3 < -2.27  0.79                     
CS 22171-031 Fe I    95    4.96 -2.54 0.06 0.21 0.00 0.00 
CS 22171-031 Fe II    8    5.08 -2.42 0.07 0.14 0.00 0.00 
CS 22171-031 Li I     1    2.09       0.06 0.20 0.09 0.20 
CS 22171-031 C (CH)   1    6.25  0.25 0.15 0.25 0.19 0.19 
CS 22171-031 N (NH)   1 <  6.50  1.10                     
CS 22171-031 O I      3    6.59  0.44 0.08 0.21 0.11 0.21 
CS 22171-031 Na I     0                                   
CS 22171-031 Mg I     7    5.45  0.38 0.05 0.22 0.09 0.21 
CS 22171-031 Al I     2    3.17 -0.74 0.09 0.31 0.20 0.30 
CS 22171-031 Si I     3 <  5.87  0.90                     
CS 22171-031 K I      0                                   
CS 22171-031 Ca I    12    4.27  0.47 0.11 0.22 0.13 0.23 
CS 22171-031 Sc II    3    0.84  0.11 0.08 0.15 0.21 0.11 
CS 22171-031 Ti I     6    2.81  0.40 0.07 0.20 0.10 0.21 
CS 22171-031 Ti II   17    2.96  0.44 0.07 0.14 0.20 0.10 
CS 22171-031 V I      0                                   
CS 22171-031 V II     1    2.00  0.49 0.26 0.29 0.33 0.27 
CS 22171-031 Cr I     6    3.01 -0.09 0.07 0.21 0.09 0.21 
CS 22171-031 Cr II    1    3.45  0.23 0.07 0.15 0.21 0.10 
CS 22171-031 Mn I     4    2.74 -0.15 0.08 0.21 0.10 0.22 
CS 22171-031 Mn II    1    2.88 -0.13 0.16 0.21 0.25 0.19 
CS 22171-031 Co I     2    2.51  0.05 0.12 0.23 0.14 0.23 
CS 22171-031 Ni I     6    3.84  0.16 0.13 0.27 0.16 0.26 
CS 22171-031 Cu I     0                                   
CS 22171-031 Zn I     2 <  2.44  0.42                     
CS 22171-031 Ga I     0                                   
CS 22171-031 Rb I     1 <  2.48  2.50                     
CS 22171-031 Sr II    2    0.74  0.29 0.04 0.24 0.25 0.25 
CS 22171-031 Y II     1   -0.47 -0.26 0.19 0.22 0.27 0.20 
CS 22171-031 Zr II    2    0.58  0.42 0.12 0.17 0.23 0.14 
CS 22171-031 Nb II    1 <  1.42  2.38                     
CS 22171-031 Mo I     1 <  1.04  1.70                     
CS 22171-031 Tc I     1 <  1.36                           
CS 22171-031 Ru I     0                                   
CS 22171-031 Sn I     0                                   
CS 22171-031 Ba II    2   -0.72 -0.48 0.08 0.15 0.21 0.11 
CS 22171-031 La II    0                                   
CS 22171-031 Ce II    5 <  0.08  0.92                     
CS 22171-031 Pr II    5 < -0.36  1.34                     
CS 22171-031 Nd II    5 < -0.27  0.73                     
CS 22171-031 Sm II    2 < -0.01  1.45                     
CS 22171-031 Eu II    3 < -1.35  0.55                     
CS 22171-031 Gd II    3 <  0.19  1.54                     
CS 22171-031 Tb II    4 < -0.29  1.83                     
CS 22171-031 Dy II    3 < -0.29  1.03                     
CS 22171-031 Ho II    2 < -0.64  1.30                     
CS 22171-031 Er II    3 < -0.11  1.39                     
CS 22171-031 Tm II    2 < -0.57  1.75                     
CS 22171-031 Yb II    1 < -1.17  0.33                     
CS 22171-031 Hf II    1 <  0.34  1.91                     
CS 22171-031 Ir I     0                                   
CS 22171-031 Pb I     1 <  1.54  2.04                     
CS 22171-031 Th II    2 < -0.35  2.01                     
CS 22171-037 Fe I    43    3.87 -3.63 0.09 0.21 0.00 0.00 
CS 22171-037 Fe II    3    4.15 -3.35 0.12 0.17 0.00 0.00 
CS 22171-037 Li I     1    1.99       0.06 0.20 0.11 0.23 
CS 22171-037 C (CH)   1 <  6.10  1.01                     
CS 22171-037 N (CN)   1 <  8.20  3.71                     
CS 22171-037 O I      3 <  5.89  0.83                     
CS 22171-037 Na I     2    2.51 -0.10 0.11 0.22 0.14 0.24 
CS 22171-037 Mg I     4    4.31  0.34 0.10 0.22 0.13 0.25 
CS 22171-037 Al I     2    2.04 -0.78 0.12 0.23 0.15 0.25 
CS 22171-037 Si I     1    3.96  0.08 0.17 0.26 0.19 0.28 
CS 22171-037 K I      0                                   
CS 22171-037 Ca I     6    3.25  0.54 0.14 0.24 0.17 0.26 
CS 22171-037 Sc II    2   -0.20 -0.00 0.09 0.15 0.23 0.15 
CS 22171-037 Ti I     0                                   
CS 22171-037 Ti II   11    1.80  0.20 0.07 0.14 0.21 0.14 
CS 22171-037 V I      1 <  1.77  1.47                     
CS 22171-037 V II     2 <  1.79  1.21                     
CS 22171-037 Cr I     2    1.90 -0.11 0.07 0.20 0.11 0.23 
CS 22171-037 Cr II    0                                   
CS 22171-037 Mn I     8 <  1.31 -0.49                     
CS 22171-037 Mn II    0                                   
CS 22171-037 Co I     4 <  1.90  0.54                     
CS 22171-037 Ni I     1    2.59 -0.00 0.17 0.33 0.25 0.34 
CS 22171-037 Cu I     1 <  2.30  1.74                     
CS 22171-037 Zn I     2 <  2.34  1.41                     
CS 22171-037 Ga I     1 <  1.46  2.05                     
CS 22171-037 Rb I     1 <  2.87  3.98                     
CS 22171-037 Sr II    1   -1.85 -1.37 0.12 0.17 0.24 0.17 
CS 22171-037 Y II     6 < -0.18  0.96                     
CS 22171-037 Zr II    3 <  0.27  1.04                     
CS 22171-037 Nb II    1 <  1.47  3.36                     
CS 22171-037 Mo I     1 <  1.14  2.89                     
CS 22171-037 Tc I     1 <  1.45                           
CS 22171-037 Ru I     0                                   
CS 22171-037 Sn I     0                                   
CS 22171-037 Ba II    4 < -1.70 -0.53                     
CS 22171-037 La II    4 < -0.77  1.48                     
CS 22171-037 Ce II    5 <  0.00  1.77                     
CS 22171-037 Pr II    5 < -0.33  2.30                     
CS 22171-037 Nd II    5 < -0.14  1.79                     
CS 22171-037 Sm II    2 < -0.11  2.28                     
CS 22171-037 Eu II    4 < -1.27  1.56                     
CS 22171-037 Gd II    3 <  0.20  2.48                     
CS 22171-037 Tb II    4 < -0.37  2.68                     
CS 22171-037 Dy II    3 < -0.30  1.95                     
CS 22171-037 Ho II    2 < -0.47  2.40                     
CS 22171-037 Er II    1 < -0.15  2.28                     
CS 22171-037 Tm II    2 < -0.66  2.59                     
CS 22171-037 Yb II    1 < -1.10  1.33                     
CS 22171-037 Hf II    2 <  0.60  3.10                     
CS 22171-037 Ir I     0                                   
CS 22171-037 Pb I     1 <  1.54  3.13                     
CS 22171-037 Th II    2 < -0.28  3.01                     
CS 22172-029 Fe I   106    4.82 -2.68 0.06 0.14 0.00 0.00 
CS 22172-029 Fe II   11    4.80 -2.70 0.06 0.15 0.00 0.00 
CS 22172-029 Li I     1    0.67       0.09 0.16 0.10 0.19 
CS 22172-029 C (CH)   1    5.80  0.07 0.15 0.25 0.19 0.19 
CS 22172-029 N (NH)   1    5.03 -0.10 0.30 0.36 0.32 0.32 
CS 22172-029 O I      3    6.61  0.59 0.14 0.19 0.15 0.22 
CS 22172-029 Na I     0                                   
CS 22172-029 Mg I     4    5.47  0.55 0.05 0.16 0.09 0.19 
CS 22172-029 Al I     1    3.05 -0.72 0.09 0.30 0.24 0.29 
CS 22172-029 Si I     0                                   
CS 22172-029 K I      1    2.67  0.32 0.12 0.18 0.14 0.21 
CS 22172-029 Ca I    10    4.19  0.52 0.10 0.17 0.12 0.20 
CS 22172-029 Sc II    7    0.37 -0.08 0.05 0.15 0.17 0.09 
CS 22172-029 Ti I    18    2.45  0.17 0.05 0.14 0.08 0.18 
CS 22172-029 Ti II   25    2.49  0.24 0.06 0.15 0.17 0.09 
CS 22172-029 V I      1    1.10 -0.15 0.11 0.17 0.12 0.20 
CS 22172-029 V II     2    1.33  0.11 0.19 0.24 0.26 0.20 
CS 22172-029 Cr I    13    2.76 -0.21 0.06 0.15 0.08 0.18 
CS 22172-029 Cr II    3    3.13  0.20 0.08 0.16 0.19 0.11 
CS 22172-029 Mn I     3    2.36 -0.39 0.06 0.14 0.09 0.18 
CS 22172-029 Mn II    4    2.30 -0.43 0.15 0.21 0.22 0.17 
CS 22172-029 Co I     6    2.17 -0.14 0.13 0.22 0.16 0.24 
CS 22172-029 Ni I    11    3.69  0.14 0.12 0.18 0.13 0.21 
CS 22172-029 Cu I     1 <  1.21 -0.30                     
CS 22172-029 Zn I     2    2.08  0.19 0.06 0.15 0.09 0.18 
CS 22172-029 Ga I     0                                   
CS 22172-029 Rb I     1 <  1.79  1.95                     
CS 22172-029 Sr II    2    0.05 -0.11 0.04 0.25 0.25 0.25 
CS 22172-029 Y II     5   -0.95 -0.46 0.11 0.17 0.20 0.12 
CS 22172-029 Zr II    3   -0.08  0.04 0.07 0.15 0.18 0.09 
CS 22172-029 Nb II    1 <  0.35  1.59                     
CS 22172-029 Mo I     1 < -0.30  0.50                     
CS 22172-029 Tc I     1 <  0.27                           
CS 22172-029 Ru I     0                                   
CS 22172-029 Sn I     0                                   
CS 22172-029 Ba II    3   -0.86 -0.34 0.06 0.15 0.17 0.09 
CS 22172-029 La II    4   -1.70 -0.10 0.14 0.20 0.22 0.15 
CS 22172-029 Ce II    1 < -0.64  0.48                     
CS 22172-029 Pr II    1   -1.43  0.55 0.07 0.16 0.18 0.10 
CS 22172-029 Nd II    1   -1.26  0.02 0.08 0.16 0.19 0.11 
CS 22172-029 Sm II    2   -1.63  0.11 0.14 0.20 0.22 0.15 
CS 22172-029 Eu II    3   -1.99  0.20 0.07 0.16 0.18 0.09 
CS 22172-029 Gd II    1 < -0.70  0.93                     
CS 22172-029 Tb II    1 < -0.70  1.70                     
CS 22172-029 Dy II    1   -1.33  0.27 0.08 0.16 0.19 0.10 
CS 22172-029 Ho II    0                                   
CS 22172-029 Er II    2   -1.46  0.32 0.39 0.42 0.43 0.40 
CS 22172-029 Tm II    1   -2.23  0.37 0.44 0.46 0.47 0.44 
CS 22172-029 Yb II    1   -1.83 -0.05 0.12 0.18 0.21 0.14 
CS 22172-029 Hf II    1 < -0.77  1.08                     
CS 22172-029 Ir I     1 <  0.50  1.80                     
CS 22172-029 Pb I     1 <  0.40  1.04                     
CS 22172-029 Th II    1 < -1.50  1.14                     
CS 22174-020 Fe I    60    4.21 -3.29 0.07 0.22 0.00 0.00 
CS 22174-020 Fe II    2    4.48 -3.02 0.07 0.14 0.00 0.00 
CS 22174-020 Li I     1    1.95       0.06 0.20 0.11 0.20 
CS 22174-020 C (CH)   1 <  5.90  0.50                     
CS 22174-020 N (NH)   1 <  5.90  1.10                     
CS 22174-020 O I      3 <  6.34  0.94                     
CS 22174-020 Na I     0                                   
CS 22174-020 Mg I     5    4.81  0.50 0.06 0.21 0.10 0.21 
CS 22174-020 Al I     2    2.41 -0.75 0.09 0.22 0.12 0.22 
CS 22174-020 Si I     1    4.61  0.39 0.16 0.36 0.24 0.33 
CS 22174-020 K I      0                                   
CS 22174-020 Ca I    10    3.61  0.56 0.12 0.23 0.15 0.23 
CS 22174-020 Sc II    2    0.11 -0.02 0.08 0.15 0.22 0.10 
CS 22174-020 Ti I     2    2.24  0.58 0.10 0.21 0.13 0.22 
CS 22174-020 Ti II    9    2.05  0.13 0.05 0.14 0.20 0.09 
CS 22174-020 V I      0                                   
CS 22174-020 V II     2 <  1.87  0.96                     
CS 22174-020 Cr I     3    2.02 -0.33 0.06 0.20 0.10 0.21 
CS 22174-020 Cr II    0                                   
CS 22174-020 Mn I     1    1.59 -0.55 0.07 0.20 0.11 0.21 
CS 22174-020 Mn II    2    1.95 -0.46 0.16 0.20 0.25 0.18 
CS 22174-020 Co I     2    1.82  0.12 0.19 0.27 0.21 0.27 
CS 22174-020 Ni I     6    2.71 -0.22 0.16 0.27 0.18 0.27 
CS 22174-020 Cu I     0                                   
CS 22174-020 Zn I     1 <  2.23  0.96                     
CS 22174-020 Ga I     0                                   
CS 22174-020 Rb I     0                                   
CS 22174-020 Sr II    2   -0.46 -0.31 0.04 0.16 0.21 0.14 
CS 22174-020 Y II     2 < -0.96 -0.15                     
CS 22174-020 Zr II    3 <  0.29  0.73                     
CS 22174-020 Nb II    1 <  1.32  2.88                     
CS 22174-020 Mo I     1 <  1.19  2.60                     
CS 22174-020 Tc I     1 <  1.39                           
CS 22174-020 Ru I     0                                   
CS 22174-020 Sn I     0                                   
CS 22174-020 Ba II    1   -1.52 -0.68 0.08 0.15 0.22 0.10 
CS 22174-020 La II    4 < -0.40  1.52                     
CS 22174-020 Ce II    5 <  0.03  1.47                     
CS 22174-020 Pr II    5 < -0.27  2.03                     
CS 22174-020 Nd II    5 < -0.17  1.43                     
CS 22174-020 Sm II    2 < -0.05  2.01                     
CS 22174-020 Eu II    4 < -1.40  1.10                     
CS 22174-020 Gd II    3 <  0.27  2.22                     
CS 22174-020 Tb II    3 <  0.25  2.97                     
CS 22174-020 Dy II    3 < -0.52  1.40                     
CS 22174-020 Ho II    1 < -0.54  2.00                     
CS 22174-020 Er II    2 < -0.22  1.88                     
CS 22174-020 Tm II    1 < -0.70  2.22                     
CS 22174-020 Yb II    1 < -0.82  1.28                     
CS 22174-020 Hf II    2 <  0.64  2.81                     
CS 22174-020 Ir I     1 <  1.57  3.48                     
CS 22174-020 Pb I     1 <  1.67  2.92                     
CS 22174-020 Th II    3 < -0.22  2.74                     
CS 22177-009 Fe I    48    4.08 -3.42 0.08 0.21 0.00 0.00 
CS 22177-009 Fe II    2    4.13 -3.37 0.09 0.16 0.00 0.00 
CS 22177-009 Li I     1    1.90       0.06 0.20 0.11 0.21 
CS 22177-009 C (CH)   1 <  5.95  0.89                     
CS 22177-009 N (CN)   1 <  7.80  3.34                     
CS 22177-009 O I      3 <  6.39  1.12                     
CS 22177-009 Na I     0                                   
CS 22177-009 Mg I     5    4.53  0.35 0.13 0.24 0.15 0.25 
CS 22177-009 Al I     2    2.28 -0.75 0.10 0.21 0.13 0.23 
CS 22177-009 Si I     1    4.49  0.40 0.16 0.34 0.24 0.34 
CS 22177-009 K I      0                                   
CS 22177-009 Ca I     9    3.38  0.46 0.14 0.24 0.16 0.25 
CS 22177-009 Sc II    3   -0.31 -0.09 0.11 0.17 0.23 0.14 
CS 22177-009 Ti I     0                                   
CS 22177-009 Ti II   12    1.75  0.18 0.08 0.15 0.21 0.12 
CS 22177-009 V I      0                                   
CS 22177-009 V II     2 <  1.69  1.13                     
CS 22177-009 Cr I     3    1.91 -0.30 0.07 0.20 0.11 0.22 
CS 22177-009 Cr II    0                                   
CS 22177-009 Mn I     1    1.44 -0.57 0.10 0.22 0.13 0.23 
CS 22177-009 Mn II    1    1.70 -0.36 0.16 0.21 0.25 0.20 
CS 22177-009 Co I     4    1.87  0.30 0.20 0.28 0.22 0.29 
CS 22177-009 Ni I     6    2.77 -0.02 0.17 0.27 0.19 0.28 
CS 22177-009 Cu I     0                                   
CS 22177-009 Zn I     2 <  2.31  1.17                     
CS 22177-009 Ga I     0                                   
CS 22177-009 Rb I     0                                   
CS 22177-009 Sr II    2   -0.97 -0.47 0.05 0.13 0.21 0.11 
CS 22177-009 Y II     0                                   
CS 22177-009 Zr II    1 <  0.46  1.25                     
CS 22177-009 Nb II    1 <  1.34  3.25                     
CS 22177-009 Mo I     1 <  1.11  2.65                     
CS 22177-009 Tc I     1 <  1.37                           
CS 22177-009 Ru I     0                                   
CS 22177-009 Sn I     0                                   
CS 22177-009 Ba II    5 < -1.69 -0.50                     
CS 22177-009 La II    4 < -0.73  1.54                     
CS 22177-009 Ce II    5 < -0.05  1.74                     
CS 22177-009 Pr II    4 < -0.29  2.36                     
CS 22177-009 Nd II    5 < -0.26  1.69                     
CS 22177-009 Sm II    2 < -0.06  2.35                     
CS 22177-009 Eu II    4 < -1.37  1.48                     
CS 22177-009 Gd II    3 <  0.19  2.49                     
CS 22177-009 Tb II    4 < -0.28  2.79                     
CS 22177-009 Dy II    3 < -0.48  1.79                     
CS 22177-009 Ho II    2 < -0.59  2.30                     
CS 22177-009 Er II    3 < -0.19  2.26                     
CS 22177-009 Tm II    2 < -0.63  2.64                     
CS 22177-009 Yb II    1 < -1.26  1.19                     
CS 22177-009 Hf II    2 <  0.48  3.00                     
CS 22177-009 Ir I     0                                   
CS 22177-009 Pb I     1 <  1.59  2.97                     
CS 22177-009 Th II    3 < -0.39  2.92                     
CS 22177-010 Fe I    71    4.50 -3.00 0.07 0.22 0.00 0.00 
CS 22177-010 Fe II    5    4.62 -2.88 0.09 0.15 0.00 0.00 
CS 22177-010 Li I     1    2.01       0.06 0.20 0.10 0.21 
CS 22177-010 C (CH)   1 <  6.15  0.60                     
CS 22177-010 N (NH)   1 <  6.35  1.40                     
CS 22177-010 O I      3 <  6.10  0.41                     
CS 22177-010 Na I     0                                   
CS 22177-010 Mg I     7    5.03  0.44 0.07 0.22 0.10 0.22 
CS 22177-010 Al I     2    2.74 -0.70 0.09 0.23 0.13 0.24 
CS 22177-010 Si I     1    5.06  0.55 0.16 0.36 0.24 0.33 
CS 22177-010 K I      0                                   
CS 22177-010 Ca I    11    3.89  0.55 0.11 0.22 0.14 0.23 
CS 22177-010 Sc II    2    0.21 -0.06 0.08 0.15 0.21 0.12 
CS 22177-010 Ti I     4    2.40  0.45 0.11 0.22 0.14 0.23 
CS 22177-010 Ti II   12    2.28  0.21 0.06 0.14 0.20 0.11 
CS 22177-010 V I      0                                   
CS 22177-010 V II     0                                   
CS 22177-010 Cr I     4    2.47 -0.17 0.05 0.20 0.09 0.21 
CS 22177-010 Cr II    0                                   
CS 22177-010 Mn I     3    1.97 -0.46 0.08 0.21 0.12 0.22 
CS 22177-010 Mn II    3    2.18 -0.37 0.16 0.21 0.25 0.19 
CS 22177-010 Co I     3    2.13  0.14 0.16 0.25 0.18 0.26 
CS 22177-010 Ni I     7    3.20 -0.02 0.15 0.27 0.17 0.27 
CS 22177-010 Cu I     0                                   
CS 22177-010 Zn I     2 <  2.54  0.98                     
CS 22177-010 Ga I     0                                   
CS 22177-010 Rb I     1 <  2.69  3.17                     
CS 22177-010 Sr II    2   -0.36 -0.35 0.04 0.16 0.21 0.15 
CS 22177-010 Y II     4 < -0.48  0.19                     
CS 22177-010 Zr II    3 <  0.33  0.63                     
CS 22177-010 Nb II    1 <  1.33  2.75                     
CS 22177-010 Mo I     1 <  1.22  2.34                     
CS 22177-010 Tc I     1 <  1.39                           
CS 22177-010 Ru I     0                                   
CS 22177-010 Sn I     0                                   
CS 22177-010 Ba II    1   -1.21 -0.51 0.06 0.14 0.21 0.11 
CS 22177-010 La II    4 < -0.71  1.07                     
CS 22177-010 Ce II    5 <  0.09  1.39                     
CS 22177-010 Pr II    1 <  0.14  2.30                     
CS 22177-010 Nd II    5 < -0.06  1.40                     
CS 22177-010 Sm II    2 <  0.00  1.92                     
CS 22177-010 Eu II    4 < -1.32  1.04                     
CS 22177-010 Gd II    3 <  0.19  2.00                     
CS 22177-010 Tb II    3 < -0.20  2.38                     
CS 22177-010 Dy II    3 < -0.35  1.43                     
CS 22177-010 Ho II    1 < -0.56  1.84                     
CS 22177-010 Er II    3 < -0.21  1.75                     
CS 22177-010 Tm II    2 < -0.55  2.23                     
CS 22177-010 Yb II    1 < -1.01  0.95                     
CS 22177-010 Hf II    2 <  0.51  2.54                     
CS 22177-010 Ir I     0                                   
CS 22177-010 Pb I     1 <  1.57  2.53                     
CS 22177-010 Th II    3 < -0.38  2.44                     
CS 22180-014 Fe I    98    4.64 -2.86 0.07 0.21 0.00 0.00 
CS 22180-014 Fe II    4    4.60 -2.90 0.08 0.15 0.00 0.00 
CS 22180-014 Li I     1    1.83       0.06 0.20 0.10 0.21 
CS 22180-014 C (CH)   1    6.05  0.52 0.15 0.25 0.19 0.20 
CS 22180-014 N (NH)   1 <  6.20  1.27                     
CS 22180-014 O I      1    6.13  0.30 0.13 0.23 0.15 0.24 
CS 22180-014 Na I     1    3.33 -0.05 0.10 0.31 0.20 0.30 
CS 22180-014 Mg I     7    5.23  0.49 0.05 0.22 0.09 0.21 
CS 22180-014 Al I     1    2.82 -0.77 0.09 0.29 0.18 0.29 
CS 22180-014 Si I     1    5.36  0.71 0.16 0.36 0.23 0.31 
CS 22180-014 K I      0                                   
CS 22180-014 Ca I    12    3.95  0.46 0.11 0.22 0.13 0.23 
CS 22180-014 Sc II    2    0.23 -0.02 0.08 0.15 0.21 0.11 
CS 22180-014 Ti I     8    2.57  0.47 0.08 0.21 0.11 0.21 
CS 22180-014 Ti II   16    2.33  0.28 0.07 0.14 0.20 0.11 
CS 22180-014 V I      1 <  1.60  0.53                     
CS 22180-014 V II     1 <  1.54  0.51                     
CS 22180-014 Cr I     5    2.58 -0.20 0.06 0.21 0.09 0.21 
CS 22180-014 Cr II    0                                   
CS 22180-014 Mn I     3    2.17 -0.41 0.06 0.20 0.09 0.21 
CS 22180-014 Mn II    4    2.18 -0.35 0.17 0.22 0.26 0.20 
CS 22180-014 Co I     5    2.31  0.18 0.14 0.24 0.16 0.25 
CS 22180-014 Ni I     9    3.36  0.00 0.14 0.28 0.18 0.27 
CS 22180-014 Cu I     0                                   
CS 22180-014 Zn I     2 <  2.44  0.74                     
CS 22180-014 Ga I     0                                   
CS 22180-014 Rb I     1 <  2.52  2.86                     
CS 22180-014 Sr II    2   -0.30 -0.28 0.04 0.20 0.23 0.19 
CS 22180-014 Y II     6 < -1.01 -0.32                     
CS 22180-014 Zr II    3 <  0.51  0.83                     
CS 22180-014 Nb II    1 <  1.40  2.84                     
CS 22180-014 Mo I     1 <  0.93  1.91                     
CS 22180-014 Tc I     1 <  1.36                           
CS 22180-014 Ru I     0                                   
CS 22180-014 Sn I     0                                   
CS 22180-014 Ba II    1   -1.22 -0.50 0.05 0.14 0.21 0.09 
CS 22180-014 La II    0                                   
CS 22180-014 Ce II    5 < -0.11  1.21                     
CS 22180-014 Pr II    5 < -0.50  1.68                     
CS 22180-014 Nd II    5 < -0.23  1.25                     
CS 22180-014 Sm II    2 < -0.14  1.80                     
CS 22180-014 Eu II    4 < -1.43  0.95                     
CS 22180-014 Gd II    3 <  0.16  1.99                     
CS 22180-014 Tb II    4 < -0.33  2.27                     
CS 22180-014 Dy II    3 < -0.52  1.28                     
CS 22180-014 Ho II    1 < -0.59  1.83                     
CS 22180-014 Er II    3 < -0.25  1.73                     
CS 22180-014 Tm II    2 < -0.63  2.17                     
CS 22180-014 Yb II    1 < -1.33  0.65                     
CS 22180-014 Hf II    2 <  0.52  2.57                     
CS 22180-014 Ir I     0                                   
CS 22180-014 Pb I     1 <  1.58  2.40                     
CS 22180-014 Th II    3 < -0.50  2.34                     
CS 22182-033 Fe I    96    4.85 -2.65 0.07 0.21 0.00 0.00 
CS 22182-033 Fe II    9    5.03 -2.47 0.07 0.14 0.00 0.00 
CS 22182-033 Li I     1    2.15       0.05 0.20 0.09 0.20 
CS 22182-033 C (CH)   1    6.09  0.13 0.15 0.25 0.19 0.19 
CS 22182-033 N (CN)   1 <  7.55  2.19                     
CS 22182-033 O I      0                                   
CS 22182-033 Na I     1    3.47 -0.12 0.10 0.28 0.18 0.28 
CS 22182-033 Mg I     8    5.29  0.34 0.05 0.23 0.09 0.21 
CS 22182-033 Al I     1    2.92 -0.88 0.09 0.30 0.19 0.29 
CS 22182-033 Si I     1    5.22  0.36 0.16 0.36 0.23 0.31 
CS 22182-033 K I      0                                   
CS 22182-033 Ca I    14    4.15  0.46 0.11 0.22 0.13 0.22 
CS 22182-033 Sc II    3    0.72  0.04 0.05 0.14 0.20 0.09 
CS 22182-033 Ti I     7    2.71  0.41 0.06 0.20 0.10 0.21 
CS 22182-033 Ti II   19    2.82  0.34 0.06 0.14 0.20 0.10 
CS 22182-033 V I      0                                   
CS 22182-033 V II     1    1.68  0.22 0.28 0.31 0.34 0.29 
CS 22182-033 Cr I     3    2.85 -0.14 0.06 0.21 0.09 0.21 
CS 22182-033 Cr II    0                                   
CS 22182-033 Mn I     4    2.44 -0.34 0.08 0.21 0.10 0.22 
CS 22182-033 Mn II    1    2.66 -0.30 0.15 0.22 0.25 0.19 
CS 22182-033 Co I     3    2.42  0.08 0.12 0.23 0.14 0.23 
CS 22182-033 Ni I     4    3.64  0.07 0.13 0.24 0.14 0.24 
CS 22182-033 Cu I     0                                   
CS 22182-033 Zn I     0                                   
CS 22182-033 Ga I     0                                   
CS 22182-033 Rb I     0                                   
CS 22182-033 Sr II    2    0.44  0.04 0.04 0.24 0.25 0.24 
CS 22182-033 Y II     1   -0.85 -0.59 0.24 0.27 0.31 0.25 
CS 22182-033 Zr II    1    0.35  0.24 0.09 0.15 0.22 0.11 
CS 22182-033 Nb II    1 <  1.45  2.46                     
CS 22182-033 Mo I     1 <  1.39  2.16                     
CS 22182-033 Tc I     1 <  1.40                           
CS 22182-033 Ru I     0                                   
CS 22182-033 Sn I     0                                   
CS 22182-033 Ba II    2   -0.76 -0.47 0.07 0.14 0.21 0.10 
CS 22182-033 La II    0                                   
CS 22182-033 Ce II    1 <  0.14  1.03                     
CS 22182-033 Pr II    1 < -0.70  1.05                     
CS 22182-033 Nd II    1 < -0.40  0.65                     
CS 22182-033 Sm II    0                                   
CS 22182-033 Eu II    1   -1.55  0.40 0.22 0.25 0.29 0.23 
CS 22182-033 Gd II    0                                   
CS 22182-033 Tb II    0                                   
CS 22182-033 Dy II    1 < -0.58  0.79                     
CS 22182-033 Ho II    1 < -0.38  1.61                     
CS 22182-033 Er II    3 < -0.35  1.20                     
CS 22182-033 Tm II    2 < -0.65  1.72                     
CS 22182-033 Yb II    1   -1.73 -0.18 0.33 0.35 0.38 0.34 
CS 22182-033 Hf II    2 <  0.44  2.06                     
CS 22182-033 Ir I     0                                   
CS 22182-033 Pb I     1 <  1.76  2.37                     
CS 22182-033 Th II    3 < -0.49  1.92                     
CS 22182-047 Fe I   124    5.32 -2.18 0.06 0.21 0.00 0.00 
CS 22182-047 Fe II   11    5.51 -1.99 0.07 0.14 0.00 0.00 
CS 22182-047 Li I     1    2.21       0.05 0.20 0.08 0.20 
CS 22182-047 C (CH)   1    6.25 -0.21 0.15 0.25 0.19 0.19 
CS 22182-047 N (NH)   1    6.05  0.19 0.30 0.36 0.32 0.32 
CS 22182-047 O I      3    7.15  0.65 0.07 0.20 0.09 0.20 
CS 22182-047 Na I     0                                   
CS 22182-047 Mg I     4    5.82  0.40 0.07 0.23 0.10 0.22 
CS 22182-047 Al I     1    3.67 -0.60 0.09 0.33 0.18 0.27 
CS 22182-047 Si I     1    5.88  0.55 0.18 0.26 0.19 0.26 
CS 22182-047 K I      1    3.17  0.32 0.13 0.23 0.14 0.23 
CS 22182-047 Ca I    13    4.60  0.44 0.10 0.23 0.12 0.23 
CS 22182-047 Sc II    8    1.23  0.07 0.06 0.14 0.20 0.09 
CS 22182-047 Ti I    15    3.05  0.28 0.06 0.20 0.09 0.20 
CS 22182-047 Ti II   30    3.27  0.30 0.06 0.14 0.19 0.09 
CS 22182-047 V I      1    1.84  0.09 0.11 0.22 0.13 0.22 
CS 22182-047 V II     2    2.00  0.06 0.20 0.24 0.28 0.21 
CS 22182-047 Cr I     9    3.33 -0.13 0.06 0.21 0.08 0.20 
CS 22182-047 Cr II    4    3.87  0.22 0.08 0.14 0.21 0.10 
CS 22182-047 Mn I     5    2.93 -0.32 0.05 0.22 0.08 0.21 
CS 22182-047 Mn II    3    3.11 -0.33 0.15 0.20 0.24 0.17 
CS 22182-047 Co I     5    2.68 -0.13 0.14 0.26 0.16 0.25 
CS 22182-047 Ni I    11    4.08  0.04 0.13 0.26 0.15 0.24 
CS 22182-047 Cu I     0                                   
CS 22182-047 Zn I     2    2.71  0.34 0.06 0.20 0.09 0.20 
CS 22182-047 Ga I     0                                   
CS 22182-047 Rb I     1 <  2.37  2.03                     
CS 22182-047 Sr II    2    1.18  0.29 0.04 0.17 0.15 0.19 
CS 22182-047 Y II     3    0.22 -0.00 0.10 0.16 0.21 0.12 
CS 22182-047 Zr II    3    0.96  0.37 0.07 0.14 0.21 0.10 
CS 22182-047 Nb II    1 <  1.25  1.78                     
CS 22182-047 Mo I     1 <  0.67  0.97                     
CS 22182-047 Tc I     1 <  1.02                           
CS 22182-047 Ru I     0                                   
CS 22182-047 Sn I     0                                   
CS 22182-047 Ba II    2    0.40  0.21 0.06 0.14 0.19 0.10 
CS 22182-047 La II    4   -0.55  0.33 0.13 0.18 0.24 0.15 
CS 22182-047 Ce II    1    0.00  0.41 0.21 0.25 0.29 0.23 
CS 22182-047 Pr II    2   -0.31  0.96 0.13 0.18 0.24 0.15 
CS 22182-047 Nd II    1   -0.46  0.11 0.19 0.23 0.27 0.20 
CS 22182-047 Sm II    2 < -0.31  0.72                     
CS 22182-047 Eu II    2   -1.33  0.13 0.14 0.19 0.24 0.15 
CS 22182-047 Gd II    3 <  0.17  1.09                     
CS 22182-047 Tb II    3 < -0.42  1.27                     
CS 22182-047 Dy II    1   -0.68  0.21 0.13 0.18 0.24 0.15 
CS 22182-047 Ho II    0                                   
CS 22182-047 Er II    2 < -0.21  0.86                     
CS 22182-047 Tm II    2 < -0.69  1.20                     
CS 22182-047 Yb II    1   -1.09 -0.02 0.17 0.21 0.26 0.18 
CS 22182-047 Hf II    2 <  0.39  1.53                     
CS 22182-047 Ir I     1 <  1.00  1.80                     
CS 22182-047 Pb I     1    0.80  0.94 0.29 0.35 0.30 0.35 
CS 22182-047 Th II    3 < -0.64  1.29                     
CS 22183-031 Fe I    97    3.93 -3.57 0.06 0.15 0.00 0.00 
CS 22183-031 Fe II    6    4.00 -3.50 0.07 0.16 0.00 0.00 
CS 22183-031 Li I     1 <  0.64                           
CS 22183-031 C (CH)   1    5.23  0.30 0.15 0.25 0.19 0.19 
CS 22183-031 N (NH)   1    4.50  0.17 0.30 0.36 0.32 0.32 
CS 22183-031 O I      4 <  6.86  1.74                     
CS 22183-031 Na I     0                                   
CS 22183-031 Mg I     7    4.80  0.77 0.05 0.15 0.08 0.18 
CS 22183-031 Al I     1    2.30 -0.58 0.09 0.27 0.22 0.29 
CS 22183-031 Si I     1    5.03  1.09 0.16 0.29 0.22 0.26 
CS 22183-031 K I      1    2.23  0.77 0.13 0.19 0.15 0.22 
CS 22183-031 Ca I    11    3.32  0.55 0.11 0.17 0.13 0.20 
CS 22183-031 Sc II    7   -0.23  0.11 0.07 0.15 0.18 0.11 
CS 22183-031 Ti I     8    1.64  0.26 0.07 0.15 0.10 0.19 
CS 22183-031 Ti II   21    1.64  0.19 0.07 0.15 0.18 0.10 
CS 22183-031 V I      1    0.60  0.24 0.13 0.18 0.15 0.22 
CS 22183-031 V II     1    0.69  0.26 0.23 0.26 0.28 0.24 
CS 22183-031 Cr I     6    1.84 -0.23 0.07 0.15 0.09 0.19 
CS 22183-031 Cr II    0                                   
CS 22183-031 Mn I     4    1.48 -0.38 0.09 0.17 0.11 0.20 
CS 22183-031 Mn II    3    1.45 -0.48 0.16 0.21 0.23 0.18 
CS 22183-031 Co I    11    1.56  0.14 0.14 0.20 0.16 0.23 
CS 22183-031 Ni I    10    2.78  0.12 0.12 0.23 0.17 0.25 
CS 22183-031 Cu I     0                                   
CS 22183-031 Zn I     2    1.66  0.67 0.10 0.16 0.12 0.20 
CS 22183-031 Ga I     0                                   
CS 22183-031 Rb I     1 <  2.16  3.21                     
CS 22183-031 Sr II    2   -0.84 -0.22 0.04 0.23 0.23 0.23 
CS 22183-031 Y II     2   -1.61 -0.32 0.12 0.18 0.21 0.14 
CS 22183-031 Zr II    3   -0.70  0.22 0.11 0.18 0.20 0.13 
CS 22183-031 Nb II    1 <  0.26  2.30                     
CS 22183-031 Mo I     1 < -0.60  1.09                     
CS 22183-031 Tc I     1 <  0.19                           
CS 22183-031 Ru I     0                                   
CS 22183-031 Sn I     1 <  0.95  2.45                     
CS 22183-031 Ba II    4   -1.19  0.13 0.06 0.15 0.17 0.10 
CS 22183-031 La II    4   -1.87  0.53 0.11 0.18 0.21 0.14 
CS 22183-031 Ce II    1   -1.58  0.34 0.11 0.18 0.21 0.14 
CS 22183-031 Pr II    1   -2.03  0.75 0.20 0.25 0.26 0.21 
CS 22183-031 Nd II    1   -1.49  0.59 0.08 0.16 0.19 0.11 
CS 22183-031 Sm II    2 < -1.55  0.99                     
CS 22183-031 Eu II    4   -2.14  0.84 0.08 0.16 0.19 0.11 
CS 22183-031 Gd II    3 < -1.01  1.42                     
CS 22183-031 Tb II    4 < -1.86  1.34                     
CS 22183-031 Dy II    2   -1.42  0.98 0.12 0.19 0.21 0.14 
CS 22183-031 Ho II    2   -2.07  0.94 0.17 0.22 0.24 0.19 
CS 22183-031 Er II    3   -1.56  1.01 0.15 0.20 0.22 0.16 
CS 22183-031 Tm II    1   -2.41  0.99 0.18 0.22 0.24 0.19 
CS 22183-031 Yb II    1   -1.90  0.68 0.11 0.18 0.20 0.14 
CS 22183-031 Hf II    2 < -0.89  1.76                     
CS 22183-031 Ir I     1 <  0.30  2.49                     
CS 22183-031 Pb I     1 <  0.48  2.01                     
CS 22183-031 Th II    3 < -1.96  1.48                     
CS 22185-007 Fe I   131    4.44 -3.06 0.06 0.15 0.00 0.00 
CS 22185-007 Fe II   10    4.48 -3.02 0.06 0.15 0.00 0.00 
CS 22185-007 Li I     1    0.78       0.08 0.15 0.10 0.18 
CS 22185-007 C (CH)   1    5.53  0.12 0.15 0.25 0.19 0.19 
CS 22185-007 N (NH)   1 <  4.75 -0.06                     
CS 22185-007 O I      3 <  6.57  0.94                     
CS 22185-007 Na I     1    3.16 -0.02 0.10 0.28 0.22 0.28 
CS 22185-007 Mg I     7    5.03  0.49 0.06 0.16 0.09 0.18 
CS 22185-007 Al I     1    2.89 -0.50 0.09 0.30 0.24 0.29 
CS 22185-007 Si I     1    5.11  0.66 0.21 0.25 0.22 0.27 
CS 22185-007 K I      2    2.50  0.54 0.13 0.18 0.14 0.21 
CS 22185-007 Ca I    11    3.74  0.46 0.11 0.17 0.12 0.20 
CS 22185-007 Sc II    7    0.11 -0.03 0.05 0.15 0.17 0.09 
CS 22185-007 Ti I    17    2.02  0.13 0.06 0.14 0.08 0.18 
CS 22185-007 Ti II   30    2.11  0.18 0.05 0.15 0.17 0.09 
CS 22185-007 V I      1    0.85 -0.02 0.11 0.17 0.13 0.20 
CS 22185-007 V II     2    1.08  0.16 0.19 0.24 0.26 0.20 
CS 22185-007 Cr I    12    2.34 -0.24 0.06 0.15 0.09 0.18 
CS 22185-007 Cr II    2    2.79  0.17 0.08 0.16 0.19 0.10 
CS 22185-007 Mn I     4    2.01 -0.36 0.07 0.15 0.09 0.18 
CS 22185-007 Mn II    1    2.04 -0.37 0.13 0.29 0.28 0.28 
CS 22185-007 Co I     7    1.85 -0.08 0.13 0.22 0.17 0.23 
CS 22185-007 Ni I    12    3.26  0.10 0.13 0.20 0.15 0.22 
CS 22185-007 Cu I     1 <  1.02 -0.11                     
CS 22185-007 Zn I     2    1.72  0.22 0.08 0.15 0.10 0.19 
CS 22185-007 Ga I     0                                   
CS 22185-007 Rb I     1 <  1.76  2.30                     
CS 22185-007 Sr II    2   -0.94 -0.80 0.04 0.25 0.24 0.24 
CS 22185-007 Y II     2   -1.82 -1.01 0.12 0.19 0.21 0.14 
CS 22185-007 Zr II    1   -0.77 -0.33 0.13 0.19 0.21 0.14 
CS 22185-007 Nb II    1 <  0.15  1.71                     
CS 22185-007 Mo I     1 < -0.24  0.94                     
CS 22185-007 Tc I     1 <  0.01                           
CS 22185-007 Ru I     0                                   
CS 22185-007 Sn I     0                                   
CS 22185-007 Ba II    3   -1.84 -1.00 0.06 0.15 0.17 0.09 
CS 22185-007 La II    4 < -2.34 -0.42                     
CS 22185-007 Ce II    4 < -1.56 -0.12                     
CS 22185-007 Pr II    3 < -1.85  0.45                     
CS 22185-007 Nd II    1   -2.10 -0.50 0.17 0.22 0.24 0.19 
CS 22185-007 Sm II    2 < -1.67  0.39                     
CS 22185-007 Eu II    2   -2.80 -0.31 0.15 0.20 0.22 0.16 
CS 22185-007 Gd II    2 < -1.20  0.75                     
CS 22185-007 Tb II    3 < -1.85  0.87                     
CS 22185-007 Dy II    2 < -1.47  0.45                     
CS 22185-007 Ho II    0                                   
CS 22185-007 Er II    1 < -1.71  0.39                     
CS 22185-007 Tm II    2 < -2.13  0.79                     
CS 22185-007 Yb II    1   -3.03 -0.93 0.22 0.26 0.27 0.23 
CS 22185-007 Hf II    1 < -1.09  1.08                     
CS 22185-007 Ir I     0                                   
CS 22185-007 Pb I     1 <  0.61  1.63                     
CS 22185-007 Th II    0                                   
CS 22186-002 Fe I   103    4.78 -2.72 0.06 0.21 0.00 0.00 
CS 22186-002 Fe II   10    5.00 -2.50 0.07 0.14 0.00 0.00 
CS 22186-002 Li I     1    2.02       0.05 0.20 0.08 0.20 
CS 22186-002 C (CH)   1    5.77 -0.15 0.15 0.25 0.19 0.19 
CS 22186-002 N (CN)   1 <  6.85  1.53                     
CS 22186-002 O I      4 <  6.68  0.71                     
CS 22186-002 Na I     1    3.20 -0.32 0.10 0.27 0.16 0.26 
CS 22186-002 Mg I     6    5.08  0.20 0.05 0.22 0.09 0.21 
CS 22186-002 Al I     1    2.79 -0.94 0.09 0.32 0.21 0.30 
CS 22186-002 Si I     1    5.28  0.49 0.16 0.37 0.24 0.31 
CS 22186-002 K I      1    2.44  0.13 0.15 0.24 0.16 0.25 
CS 22186-002 Ca I    14    3.93  0.31 0.11 0.22 0.13 0.22 
CS 22186-002 Sc II    6    0.46 -0.19 0.08 0.15 0.21 0.11 
CS 22186-002 Ti I    12    2.43  0.20 0.08 0.21 0.11 0.21 
CS 22186-002 Ti II   20    2.52  0.08 0.07 0.14 0.20 0.10 
CS 22186-002 V I      1    1.16 -0.05 0.18 0.26 0.19 0.26 
CS 22186-002 V II     2    1.40 -0.02 0.24 0.27 0.31 0.25 
CS 22186-002 Cr I     6    2.71 -0.21 0.07 0.21 0.09 0.21 
CS 22186-002 Cr II    2    3.27  0.14 0.09 0.16 0.22 0.12 
CS 22186-002 Mn I     5    2.24 -0.47 0.09 0.22 0.12 0.22 
CS 22186-002 Mn II    3    2.48 -0.45 0.16 0.21 0.25 0.18 
CS 22186-002 Co I     7    2.32  0.04 0.15 0.25 0.16 0.25 
CS 22186-002 Ni I    12    3.56  0.06 0.14 0.29 0.18 0.27 
CS 22186-002 Cu I     0                                   
CS 22186-002 Zn I     2    2.07  0.23 0.12 0.22 0.14 0.23 
CS 22186-002 Ga I     0                                   
CS 22186-002 Rb I     1 <  2.55  2.75                     
CS 22186-002 Sr II    2    0.23 -0.14 0.04 0.25 0.25 0.24 
CS 22186-002 Y II     2   -0.79 -0.50 0.13 0.18 0.24 0.15 
CS 22186-002 Zr II    1   -0.09 -0.17 0.16 0.20 0.25 0.17 
CS 22186-002 Nb II    0                                   
CS 22186-002 Mo I     1 <  0.65  1.49                     
CS 22186-002 Tc I     1 <  0.91                           
CS 22186-002 Ru I     0                                   
CS 22186-002 Sn I     0                                   
CS 22186-002 Ba II    3   -0.63 -0.30 0.06 0.14 0.20 0.10 
CS 22186-002 La II    1   -1.21  0.19 0.22 0.25 0.29 0.23 
CS 22186-002 Ce II    4 < -0.37  0.55                     
CS 22186-002 Pr II    1 < -1.10  0.68                     
CS 22186-002 Nd II    1 < -0.70  0.38                     
CS 22186-002 Sm II    0                                   
CS 22186-002 Eu II    2   -1.55  0.44 0.11 0.17 0.23 0.13 
CS 22186-002 Gd II    3 < -0.22  1.21                     
CS 22186-002 Tb II    3 < -0.73  1.47                     
CS 22186-002 Dy II    1   -0.83  0.57 0.17 0.21 0.26 0.18 
CS 22186-002 Ho II    0                                   
CS 22186-002 Er II    1 <  0.09  1.67                     
CS 22186-002 Tm II    2 < -0.95  1.45                     
CS 22186-002 Yb II    1   -1.36  0.22 0.18 0.22 0.26 0.19 
CS 22186-002 Hf II    2 <  0.19  1.84                     
CS 22186-002 Ir I     0                                   
CS 22186-002 Pb I     1 <  1.31  1.99                     
CS 22186-002 Th II    3 < -0.68  1.76                     
CS 22186-017 Fe I   101    4.68 -2.82 0.07 0.21 0.00 0.00 
CS 22186-017 Fe II    6    4.60 -2.90 0.09 0.15 0.00 0.00 
CS 22186-017 Li I     1    1.70       0.07 0.20 0.11 0.22 
CS 22186-017 C (CH)   1    5.86  0.33 0.15 0.25 0.19 0.20 
CS 22186-017 N (NH)   1 <  5.55  0.62                     
CS 22186-017 O I      3 <  6.66  0.79                     
CS 22186-017 Na I     0                                   
CS 22186-017 Mg I     7    5.30  0.52 0.05 0.22 0.09 0.21 
CS 22186-017 Al I     2    2.88 -0.75 0.09 0.31 0.20 0.30 
CS 22186-017 Si I     1    5.12  0.43 0.16 0.36 0.24 0.32 
CS 22186-017 K I      1    2.54  0.33 0.15 0.24 0.17 0.25 
CS 22186-017 Ca I    13    3.94  0.41 0.11 0.22 0.13 0.23 
CS 22186-017 Sc II    5    0.37  0.12 0.09 0.15 0.21 0.12 
CS 22186-017 Ti I     8    2.54  0.41 0.08 0.20 0.11 0.22 
CS 22186-017 Ti II   15    2.28  0.24 0.06 0.14 0.20 0.12 
CS 22186-017 V I      0                                   
CS 22186-017 V II     1    1.43  0.40 0.32 0.34 0.37 0.33 
CS 22186-017 Cr I     4    2.61 -0.22 0.06 0.20 0.09 0.22 
CS 22186-017 Cr II    0                                   
CS 22186-017 Mn I     4    2.19 -0.42 0.07 0.20 0.10 0.22 
CS 22186-017 Mn II    2    2.14 -0.38 0.16 0.20 0.25 0.18 
CS 22186-017 Co I     5    2.19  0.02 0.15 0.25 0.17 0.26 
CS 22186-017 Ni I     9    3.24 -0.17 0.14 0.26 0.17 0.26 
CS 22186-017 Cu I     0                                   
CS 22186-017 Zn I     2 <  2.38  0.64                     
CS 22186-017 Ga I     0                                   
CS 22186-017 Rb I     0                                   
CS 22186-017 Sr II    2   -0.42 -0.39 0.04 0.18 0.22 0.17 
CS 22186-017 Y II     2   -1.28 -0.58 0.15 0.19 0.25 0.17 
CS 22186-017 Zr II    2 <  0.74  1.06                     
CS 22186-017 Nb II    0                                   
CS 22186-017 Mo I     1 <  0.86  1.80                     
CS 22186-017 Tc I     1 <  1.21                           
CS 22186-017 Ru I     0                                   
CS 22186-017 Sn I     0                                   
CS 22186-017 Ba II    1   -1.85 -1.13 0.09 0.15 0.22 0.12 
CS 22186-017 La II    4 < -0.79  1.01                     
CS 22186-017 Ce II    5 < -0.13  1.19                     
CS 22186-017 Pr II    5 < -0.47  1.71                     
CS 22186-017 Nd II    5 < -0.19  1.29                     
CS 22186-017 Sm II    2 < -0.21  1.73                     
CS 22186-017 Eu II    4 < -1.39  0.99                     
CS 22186-017 Gd II    3 <  0.05  1.88                     
CS 22186-017 Tb II    4 < -0.37  2.23                     
CS 22186-017 Dy II    3 < -0.52  1.28                     
CS 22186-017 Ho II    1 < -0.70  1.72                     
CS 22186-017 Er II    3 < -0.40  1.58                     
CS 22186-017 Tm II    2 < -0.68  2.12                     
CS 22186-017 Yb II    1 < -1.46  0.52                     
CS 22186-017 Hf II    2 <  0.43  2.48                     
CS 22186-017 Ir I     0                                   
CS 22186-017 Pb I     1 <  1.48  2.26                     
CS 22186-017 Th II    2 < -0.47  2.37                     
CS 22186-023 Fe I   110    4.46 -3.04 0.06 0.15 0.00 0.00 
CS 22186-023 Fe II    8    4.61 -2.89 0.06 0.15 0.00 0.00 
CS 22186-023 Li I     1 <  0.38                           
CS 22186-023 C (CH)   1    5.60  0.06 0.15 0.25 0.19 0.19 
CS 22186-023 N (NH)   1    5.09  0.15 0.30 0.36 0.32 0.32 
CS 22186-023 O I      1    6.88  1.23 0.08 0.15 0.10 0.19 
CS 22186-023 Na I     0                                   
CS 22186-023 Mg I     6    4.90  0.35 0.05 0.15 0.08 0.17 
CS 22186-023 Al I     1    2.52 -0.89 0.09 0.29 0.24 0.30 
CS 22186-023 Si I     4 <  5.27  0.80                     
CS 22186-023 K I      0                                   
CS 22186-023 Ca I    12    3.62  0.32 0.11 0.17 0.12 0.20 
CS 22186-023 Sc II    7    0.04 -0.22 0.06 0.15 0.17 0.09 
CS 22186-023 Ti I    17    1.99  0.08 0.07 0.15 0.09 0.18 
CS 22186-023 Ti II   26    2.16  0.11 0.05 0.15 0.17 0.09 
CS 22186-023 V I      1    0.79 -0.10 0.12 0.18 0.13 0.21 
CS 22186-023 V II     2    1.04  0.00 0.20 0.24 0.26 0.21 
CS 22186-023 Cr I    11    2.40 -0.19 0.06 0.15 0.09 0.18 
CS 22186-023 Cr II    2    2.91  0.16 0.07 0.16 0.18 0.10 
CS 22186-023 Mn I     2    2.13 -0.25 0.05 0.14 0.08 0.18 
CS 22186-023 Mn II    4    2.16 -0.38 0.15 0.21 0.22 0.17 
CS 22186-023 Co I     6    1.87 -0.07 0.13 0.21 0.16 0.23 
CS 22186-023 Ni I    10    3.23  0.05 0.14 0.21 0.16 0.22 
CS 22186-023 Cu I     1    0.84 -0.31 0.14 0.19 0.16 0.22 
CS 22186-023 Zn I     2    1.91  0.39 0.07 0.15 0.09 0.18 
CS 22186-023 Ga I     0                                   
CS 22186-023 Rb I     1 <  1.97  2.49                     
CS 22186-023 Sr II    2   -0.29 -0.27 0.04 0.25 0.25 0.26 
CS 22186-023 Y II     3   -1.43 -0.75 0.13 0.19 0.21 0.15 
CS 22186-023 Zr II    3   -0.46 -0.15 0.08 0.16 0.19 0.10 
CS 22186-023 Nb II    0                                   
CS 22186-023 Mo I     1 < -0.33  0.83                     
CS 22186-023 Tc I     1 <  0.13                           
CS 22186-023 Ru I     0                                   
CS 22186-023 Sn I     1 <  1.17  2.14                     
CS 22186-023 Ba II    3   -1.89 -1.18 0.07 0.15 0.18 0.09 
CS 22186-023 La II    4 < -2.19 -0.40                     
CS 22186-023 Ce II    4 < -1.60 -0.29                     
CS 22186-023 Pr II    1 < -2.10  0.07                     
CS 22186-023 Nd II    1 < -1.65 -0.18                     
CS 22186-023 Sm II    2 < -1.59  0.34                     
CS 22186-023 Eu II    1   -3.07 -0.70 0.24 0.28 0.29 0.25 
CS 22186-023 Gd II    2 < -1.16  0.66                     
CS 22186-023 Tb II    3 < -1.77  0.82                     
CS 22186-023 Dy II    1 < -1.55  0.24                     
CS 22186-023 Ho II    0                                   
CS 22186-023 Er II    1 < -1.80  0.17                     
CS 22186-023 Tm II    2 < -1.94  0.85                     
CS 22186-023 Yb II    1   -2.82 -0.85 0.33 0.36 0.37 0.33 
CS 22186-023 Hf II    2 < -0.98  1.06                     
CS 22186-023 Ir I     1 < -0.30  1.36                     
CS 22186-023 Pb I     1 <  0.59  1.59                     
CS 22186-023 Th II    3 < -1.89  0.94                     
CS 22189-009 Fe I   105    3.58 -3.92 0.06 0.15 0.00 0.00 
CS 22189-009 Fe II    8    3.65 -3.85 0.08 0.16 0.00 0.00 
CS 22189-009 Li I     1    0.52       0.08 0.15 0.10 0.19 
CS 22189-009 C (CH)   1    4.81  0.23 0.15 0.25 0.19 0.20 
CS 22189-009 N (NH)   1    4.23  0.25 0.30 0.36 0.32 0.33 
CS 22189-009 O I      2 <  6.28  1.51                     
CS 22189-009 Na I     1    2.22 -0.10 0.10 0.20 0.14 0.24 
CS 22189-009 Mg I     8    4.12  0.44 0.07 0.16 0.10 0.19 
CS 22189-009 Al I     1    1.73 -0.80 0.09 0.23 0.17 0.25 
CS 22189-009 Si I     1    4.43  0.84 0.16 0.31 0.25 0.30 
CS 22189-009 K I      0                                   
CS 22189-009 Ca I    12    2.80  0.38 0.12 0.18 0.13 0.21 
CS 22189-009 Sc II    4   -0.88 -0.19 0.05 0.15 0.17 0.10 
CS 22189-009 Ti I     7    1.05  0.02 0.09 0.16 0.11 0.19 
CS 22189-009 Ti II   19    1.05 -0.05 0.07 0.15 0.18 0.11 
CS 22189-009 V I      1 <  0.20  0.19                     
CS 22189-009 V II     1 <  0.34  0.26                     
CS 22189-009 Cr I     6    1.49 -0.23 0.06 0.15 0.09 0.19 
CS 22189-009 Cr II    0                                   
CS 22189-009 Mn I     3    0.98 -0.54 0.05 0.17 0.10 0.21 
CS 22189-009 Mn II    3    1.21 -0.38 0.16 0.21 0.23 0.18 
CS 22189-009 Co I     7    1.12  0.05 0.14 0.20 0.15 0.23 
CS 22189-009 Ni I     5    2.34  0.03 0.11 0.20 0.15 0.23 
CS 22189-009 Cu I     0                                   
CS 22189-009 Zn I     2    1.00  0.36 0.17 0.21 0.18 0.24 
CS 22189-009 Ga I     0                                   
CS 22189-009 Rb I     1 <  1.69  3.09                     
CS 22189-009 Sr II    2   -1.94 -0.96 0.04 0.19 0.19 0.17 
CS 22189-009 Y II     5 < -2.57 -0.93                     
CS 22189-009 Zr II    2 < -1.27 -0.00                     
CS 22189-009 Nb II    1 < -0.18  2.21                     
CS 22189-009 Mo I     1 < -0.84  1.20                     
CS 22189-009 Tc I     1 < -0.36                           
CS 22189-009 Ru I     0                                   
CS 22189-009 Sn I     0                                   
CS 22189-009 Ba II    1   -3.26 -1.59 0.06 0.15 0.18 0.10 
CS 22189-009 La II    0                                   
CS 22189-009 Ce II    5 < -2.18  0.09                     
CS 22189-009 Pr II    1 < -2.16  0.97                     
CS 22189-009 Nd II    4 < -2.35  0.08                     
CS 22189-009 Sm II    2 < -2.17  0.72                     
CS 22189-009 Eu II    1 < -3.08  0.25                     
CS 22189-009 Gd II    3 < -1.61  1.17                     
CS 22189-009 Tb II    3 < -2.63  0.92                     
CS 22189-009 Dy II    3 < -2.46  0.29                     
CS 22189-009 Ho II    1 < -2.45  0.92                     
CS 22189-009 Er II    2 < -2.22  0.71                     
CS 22189-009 Tm II    2 < -2.70  1.05                     
CS 22189-009 Yb II    1 < -3.31 -0.38                     
CS 22189-009 Hf II    2 < -1.54  1.46                     
CS 22189-009 Ir I     0                                   
CS 22189-009 Pb I     1 <  0.21  2.09                     
CS 22189-009 Th II    3 < -2.57  1.22                     
CS 22191-029 Fe I    65    4.56 -2.94 0.07 0.17 0.00 0.00 
CS 22191-029 Fe II   10    4.56 -2.94 0.06 0.15 0.00 0.00 
CS 22191-029 Li I     1 <  1.38                           
CS 22191-029 C (CH)   1 <  6.45  0.96                     
CS 22191-029 N (NH)   1 <  7.50  2.61                     
CS 22191-029 O I      3    6.25  0.50 0.07 0.17 0.09 0.20 
CS 22191-029 Na I     0                                   
CS 22191-029 Mg I     7    5.23  0.57 0.05 0.17 0.09 0.20 
CS 22191-029 Al I     2    2.96 -0.55 0.09 0.20 0.13 0.22 
CS 22191-029 Si I     1    4.90  0.33 0.16 0.31 0.26 0.33 
CS 22191-029 K I      0                                   
CS 22191-029 Ca I    11    3.94  0.54 0.11 0.19 0.13 0.21 
CS 22191-029 Sc II    3    0.38  0.17 0.05 0.15 0.19 0.09 
CS 22191-029 Ti I     4    2.43  0.42 0.08 0.18 0.11 0.20 
CS 22191-029 Ti II   17    2.34  0.33 0.06 0.15 0.19 0.09 
CS 22191-029 V I      1 <  1.60  0.61                     
CS 22191-029 V II     1    1.21  0.22 0.22 0.26 0.29 0.23 
CS 22191-029 Cr I     2    2.65 -0.05 0.04 0.16 0.08 0.19 
CS 22191-029 Cr II    2    2.93  0.23 0.07 0.16 0.20 0.09 
CS 22191-029 Mn I     3    2.23 -0.27 0.06 0.17 0.09 0.19 
CS 22191-029 Mn II    3    2.20 -0.29 0.16 0.21 0.24 0.17 
CS 22191-029 Co I     3    2.16  0.10 0.13 0.20 0.15 0.22 
CS 22191-029 Ni I     2    3.41  0.13 0.12 0.20 0.13 0.22 
CS 22191-029 Cu I     0                                   
CS 22191-029 Zn I     2 <  2.35  0.73                     
CS 22191-029 Ga I     0                                   
CS 22191-029 Rb I     1 <  2.67  3.09                     
CS 22191-029 Sr II    2    0.22  0.29 0.03 0.25 0.24 0.21 
CS 22191-029 Y II     2   -1.01 -0.28 0.12 0.18 0.22 0.14 
CS 22191-029 Zr II    2   -0.11  0.25 0.10 0.17 0.21 0.12 
CS 22191-029 Nb II    1 <  0.73  2.21                     
CS 22191-029 Mo I     1 <  1.06  2.12                     
CS 22191-029 Tc I     1 <  1.33                           
CS 22191-029 Ru I     0                                   
CS 22191-029 Sn I     0                                   
CS 22191-029 Ba II    3   -1.13 -0.37 0.06 0.15 0.19 0.09 
CS 22191-029 La II    4 < -1.44  0.40                     
CS 22191-029 Ce II    4 < -0.63  0.73                     
CS 22191-029 Pr II    4 < -1.05  1.17                     
CS 22191-029 Nd II    5 < -0.91  0.61                     
CS 22191-029 Sm II    2 < -0.71  1.27                     
CS 22191-029 Eu II    2   -2.05  0.37 0.21 0.26 0.28 0.22 
CS 22191-029 Gd II    3 < -0.36  1.51                     
CS 22191-029 Tb II    4 < -1.15  1.49                     
CS 22191-029 Dy II    1 < -0.92  0.92                     
CS 22191-029 Ho II    1 < -1.19  1.27                     
CS 22191-029 Er II    1 < -1.03  0.99                     
CS 22191-029 Tm II    2 < -1.37  1.47                     
CS 22191-029 Yb II    1   -2.05 -0.03 0.26 0.29 0.32 0.27 
CS 22191-029 Hf II    2 < -0.22  1.87                     
CS 22191-029 Ir I     0                                   
CS 22191-029 Pb I     1 <  1.72  2.62                     
CS 22191-029 Th II    2 < -0.94  1.94                     
CS 22871-104 Fe I    45    5.30 -2.20 0.05 0.21 0.00 0.00 
CS 22871-104 Fe II    6    5.44 -2.06 0.06 0.18 0.00 0.00 
CS 22871-104 Li I     1    2.25       0.07 0.20 0.10 0.23 
CS 22871-104 C (CH)   1 <  7.05  0.66                     
CS 22871-104 N (CN)   1 <  8.20  2.41                     
CS 22871-104 O I      0                                   
CS 22871-104 Na I     0                                   
CS 22871-104 Mg I     4    5.90  0.50 0.05 0.22 0.08 0.24 
CS 22871-104 Al I     2    3.65 -0.60 0.09 0.34 0.20 0.29 
CS 22871-104 Si I     1    5.68  0.37 0.16 0.38 0.25 0.30 
CS 22871-104 K I      0                                   
CS 22871-104 Ca I    13    4.61  0.46 0.11 0.22 0.12 0.25 
CS 22871-104 Sc II    2    1.14  0.05 0.05 0.18 0.22 0.09 
CS 22871-104 Ti I     2    3.40  0.65 0.05 0.20 0.08 0.23 
CS 22871-104 Ti II   14    3.35  0.47 0.06 0.18 0.20 0.11 
CS 22871-104 V I      0                                   
CS 22871-104 V II     2 <  2.37  0.50                     
CS 22871-104 Cr I     3    3.30 -0.15 0.04 0.21 0.07 0.23 
CS 22871-104 Cr II    0                                   
CS 22871-104 Mn I     3    2.94 -0.29 0.06 0.20 0.08 0.23 
CS 22871-104 Mn II    0                                   
CS 22871-104 Co I     1    2.94  0.15 0.12 0.22 0.14 0.25 
CS 22871-104 Ni I     0                                   
CS 22871-104 Cu I     1 <  2.91  0.92                     
CS 22871-104 Zn I     2 <  3.02  0.66                     
CS 22871-104 Ga I     0                                   
CS 22871-104 Rb I     0                                   
CS 22871-104 Sr II    2    1.35  0.54 0.04 0.24 0.22 0.24 
CS 22871-104 Y II     3 <  0.59  0.44                     
CS 22871-104 Zr II    3 <  1.17  0.65                     
CS 22871-104 Nb II    1 <  2.09  2.69                     
CS 22871-104 Mo I     1 <  2.07  2.39                     
CS 22871-104 Tc I     1 <  2.06                           
CS 22871-104 Ru I     0                                   
CS 22871-104 Sn I     0                                   
CS 22871-104 Ba II    1   -0.16 -0.28 0.05 0.19 0.22 0.09 
CS 22871-104 La II    0                                   
CS 22871-104 Ce II    5 <  0.61  1.09                     
CS 22871-104 Pr II    5 <  0.31  1.65                     
CS 22871-104 Nd II    5 <  0.55  1.19                     
CS 22871-104 Sm II    2 <  0.49  1.59                     
CS 22871-104 Eu II    4 < -0.65  0.89                     
CS 22871-104 Gd II    3 <  0.91  1.90                     
CS 22871-104 Tb II    4 <  0.61  2.37                     
CS 22871-104 Dy II    2 <  0.34  1.30                     
CS 22871-104 Ho II    0                                   
CS 22871-104 Er II    1 <  0.55  1.69                     
CS 22871-104 Tm II    2 <  0.25  2.21                     
CS 22871-104 Yb II    0                                   
CS 22871-104 Hf II    1 <  1.14  2.35                     
CS 22871-104 Ir I     0                                   
CS 22871-104 Pb I     1 <  2.31  2.47                     
CS 22871-104 Th II    2 <  0.41  2.41                     
CS 22872-102 Fe I    80    4.65 -2.85 0.07 0.21 0.00 0.00 
CS 22872-102 Fe II    7    4.68 -2.82 0.09 0.15 0.00 0.00 
CS 22872-102 Li I     1    2.11       0.06 0.20 0.10 0.21 
CS 22872-102 C (CH)   1    6.23  0.63 0.15 0.25 0.19 0.20 
CS 22872-102 N (NH)   1 <  6.20  1.20                     
CS 22872-102 O I      1    6.26  0.42 0.08 0.21 0.12 0.22 
CS 22872-102 Na I     1    3.34 -0.05 0.10 0.29 0.18 0.29 
CS 22872-102 Mg I     7    5.22  0.47 0.06 0.22 0.09 0.22 
CS 22872-102 Al I     2    2.94 -0.66 0.09 0.26 0.16 0.27 
CS 22872-102 Si I     1    5.22  0.56 0.16 0.36 0.23 0.32 
CS 22872-102 K I      0                                   
CS 22872-102 Ca I    13    3.96  0.46 0.11 0.22 0.14 0.23 
CS 22872-102 Sc II    4    0.35  0.02 0.09 0.16 0.22 0.13 
CS 22872-102 Ti I     6    2.50  0.40 0.10 0.21 0.12 0.22 
CS 22872-102 Ti II   15    2.39  0.27 0.07 0.14 0.21 0.12 
CS 22872-102 V I      0                                   
CS 22872-102 V II     2 <  1.80  0.69                     
CS 22872-102 Cr I     4    2.56 -0.23 0.05 0.20 0.09 0.21 
CS 22872-102 Cr II    0                                   
CS 22872-102 Mn I     3    2.14 -0.44 0.07 0.20 0.11 0.22 
CS 22872-102 Mn II    4    2.27 -0.34 0.16 0.21 0.25 0.19 
CS 22872-102 Co I     4    2.33  0.19 0.14 0.24 0.16 0.25 
CS 22872-102 Ni I     9    3.46  0.08 0.14 0.26 0.17 0.26 
CS 22872-102 Cu I     0                                   
CS 22872-102 Zn I     2 <  2.50  0.79                     
CS 22872-102 Ga I     0                                   
CS 22872-102 Rb I     0                                   
CS 22872-102 Sr II    2   -0.07 -0.12 0.04 0.20 0.23 0.19 
CS 22872-102 Y II     5 < -0.84 -0.23                     
CS 22872-102 Zr II    3 <  0.25  0.49                     
CS 22872-102 Nb II    1 <  1.42  2.78                     
CS 22872-102 Mo I     1 <  1.12  2.09                     
CS 22872-102 Tc I     1 <  1.41                           
CS 22872-102 Ru I     0                                   
CS 22872-102 Sn I     0                                   
CS 22872-102 Ba II    1   -1.26 -0.62 0.07 0.14 0.21 0.11 
CS 22872-102 La II    0                                   
CS 22872-102 Ce II    5 <  0.04  1.28                     
CS 22872-102 Pr II    5 < -0.29  1.81                     
CS 22872-102 Nd II    5 < -0.20  1.20                     
CS 22872-102 Sm II    2 <  0.00  1.86                     
CS 22872-102 Eu II    4 < -1.32  0.98                     
CS 22872-102 Gd II    3 <  0.29  2.04                     
CS 22872-102 Tb II    3 < -0.24  2.28                     
CS 22872-102 Dy II    3 < -0.40  1.32                     
CS 22872-102 Ho II    1 < -0.47  1.87                     
CS 22872-102 Er II    2 < -0.13  1.77                     
CS 22872-102 Tm II    2 < -0.55  2.17                     
CS 22872-102 Yb II    1 < -1.18  0.72                     
CS 22872-102 Hf II    2 <  0.67  2.64                     
CS 22872-102 Ir I     0                                   
CS 22872-102 Pb I     1 <  1.66  2.47                     
CS 22872-102 Th II    3 < -0.24  2.52                     
CS 22873-072 Fe I    54    4.42 -3.08 0.07 0.21 0.00 0.00 
CS 22873-072 Fe II    3    4.64 -2.86 0.07 0.14 0.00 0.00 
CS 22873-072 Li I     1    1.81       0.07 0.20 0.11 0.21 
CS 22873-072 C (CH)   1    6.01  0.43 0.15 0.25 0.19 0.19 
CS 22873-072 N (CN)   1 <  7.80  2.82                     
CS 22873-072 O I      3 <  6.19  0.58                     
CS 22873-072 Na I     1    2.91 -0.25 0.11 0.22 0.13 0.22 
CS 22873-072 Mg I     6    4.86  0.33 0.07 0.22 0.10 0.21 
CS 22873-072 Al I     2    2.60 -0.77 0.09 0.22 0.12 0.23 
CS 22873-072 Si I     1    4.89  0.46 0.16 0.36 0.24 0.33 
CS 22873-072 K I      0                                   
CS 22873-072 Ca I    12    3.80  0.54 0.12 0.22 0.14 0.23 
CS 22873-072 Sc II    3    0.39  0.09 0.07 0.14 0.21 0.10 
CS 22873-072 Ti I     1    2.39  0.52 0.09 0.21 0.12 0.21 
CS 22873-072 Ti II   12    2.25  0.16 0.06 0.14 0.20 0.10 
CS 22873-072 V I      0                                   
CS 22873-072 V II     2 <  1.77  0.70                     
CS 22873-072 Cr I     2    2.38 -0.18 0.04 0.20 0.08 0.20 
CS 22873-072 Cr II    0                                   
CS 22873-072 Mn I     3    2.07 -0.28 0.08 0.21 0.11 0.21 
CS 22873-072 Mn II    0                                   
CS 22873-072 Co I     3    2.15  0.24 0.15 0.24 0.17 0.25 
CS 22873-072 Ni I     2    3.28  0.14 0.14 0.24 0.15 0.24 
CS 22873-072 Cu I     0                                   
CS 22873-072 Zn I     1    2.31  0.83 0.11 0.22 0.14 0.23 
CS 22873-072 Ga I     0                                   
CS 22873-072 Rb I     1 <  2.83  3.39                     
CS 22873-072 Sr II    2   -0.37 -0.38 0.04 0.16 0.20 0.13 
CS 22873-072 Y II     2 < -0.45  0.20                     
CS 22873-072 Zr II    3 <  0.42  0.70                     
CS 22873-072 Nb II    1 <  1.56  2.96                     
CS 22873-072 Mo I     1 <  1.27  2.47                     
CS 22873-072 Tc I     1 <  1.44                           
CS 22873-072 Ru I     0                                   
CS 22873-072 Sn I     0                                   
CS 22873-072 Ba II    4 < -1.57 -0.89                     
CS 22873-072 La II    4 < -0.56  1.20                     
CS 22873-072 Ce II    5 < -0.05  1.23                     
CS 22873-072 Pr II    5 < -0.23  1.91                     
CS 22873-072 Nd II    5 < -0.02  1.42                     
CS 22873-072 Sm II    2 < -0.09  1.81                     
CS 22873-072 Eu II    4 < -1.12  1.22                     
CS 22873-072 Gd II    3 <  0.36  2.15                     
CS 22873-072 Tb II    4 < -0.08  2.48                     
CS 22873-072 Dy II    3 < -0.24  1.52                     
CS 22873-072 Ho II    1 < -0.05  2.33                     
CS 22873-072 Er II    3 < -0.06  1.88                     
CS 22873-072 Tm II    2 < -0.51  2.25                     
CS 22873-072 Yb II    1 < -0.91  1.03                     
CS 22873-072 Hf II    2 <  0.53  2.54                     
CS 22873-072 Ir I     0                                   
CS 22873-072 Pb I     1 <  1.89  2.93                     
CS 22873-072 Th II    2 < -0.34  2.46                     
CS 22873-128 Fe I   103    4.18 -3.32 0.06 0.14 0.00 0.00 
CS 22873-128 Fe II   11    4.26 -3.24 0.07 0.16 0.00 0.00 
CS 22873-128 Li I     1    0.78       0.08 0.15 0.10 0.19 
CS 22873-128 C (CH)   1    5.23  0.05 0.15 0.25 0.19 0.19 
CS 22873-128 N (NH)   1 <  4.45 -0.13                     
CS 22873-128 O I      4 <  6.72  1.35                     
CS 22873-128 Na I     1    2.81 -0.11 0.10 0.27 0.22 0.28 
CS 22873-128 Mg I     7    4.95  0.66 0.05 0.15 0.08 0.18 
CS 22873-128 Al I     1    2.53 -0.60 0.09 0.30 0.24 0.30 
CS 22873-128 Si I     2 <  5.60  1.41                     
CS 22873-128 K I      1    2.48  0.77 0.13 0.18 0.14 0.21 
CS 22873-128 Ca I    11    3.51  0.48 0.11 0.17 0.12 0.20 
CS 22873-128 Sc II    6    0.08  0.18 0.05 0.15 0.17 0.09 
CS 22873-128 Ti I    15    1.87  0.24 0.06 0.14 0.08 0.18 
CS 22873-128 Ti II   24    1.92  0.21 0.06 0.15 0.17 0.09 
CS 22873-128 V I      1    0.65  0.04 0.12 0.17 0.13 0.21 
CS 22873-128 V II     2    0.88  0.19 0.20 0.24 0.26 0.21 
CS 22873-128 Cr I     7    2.03 -0.30 0.06 0.15 0.08 0.18 
CS 22873-128 Cr II    1    2.63  0.23 0.08 0.16 0.18 0.10 
CS 22873-128 Mn I     6    1.72 -0.40 0.08 0.16 0.10 0.19 
CS 22873-128 Mn II    4    1.67 -0.52 0.15 0.21 0.22 0.17 
CS 22873-128 Co I     7    1.67  0.00 0.14 0.22 0.17 0.24 
CS 22873-128 Ni I     9    3.05  0.15 0.12 0.24 0.18 0.24 
CS 22873-128 Cu I     0                                   
CS 22873-128 Zn I     2    1.62  0.37 0.09 0.16 0.11 0.19 
CS 22873-128 Ga I     0                                   
CS 22873-128 Rb I     1 <  1.99  2.79                     
CS 22873-128 Sr II    2   -0.87 -0.50 0.04 0.25 0.25 0.25 
CS 22873-128 Y II     2   -1.97 -0.93 0.12 0.18 0.21 0.14 
CS 22873-128 Zr II    2   -1.02 -0.36 0.13 0.19 0.21 0.15 
CS 22873-128 Nb II    1 < -0.03  1.75                     
CS 22873-128 Mo I     1 < -0.37  1.07                     
CS 22873-128 Tc I     1 < -0.08                           
CS 22873-128 Ru I     0                                   
CS 22873-128 Sn I     1 <  1.00  2.25                     
CS 22873-128 Ba II    1   -2.51 -1.45 0.05 0.15 0.17 0.09 
CS 22873-128 La II    0                                   
CS 22873-128 Ce II    5 < -1.71 -0.05                     
CS 22873-128 Pr II    4 < -2.08  0.44                     
CS 22873-128 Nd II    5 < -1.81  0.01                     
CS 22873-128 Sm II    2 < -1.77  0.51                     
CS 22873-128 Eu II    4 < -3.06 -0.34                     
CS 22873-128 Gd II    3 < -1.31  0.86                     
CS 22873-128 Tb II    3 < -1.99  0.95                     
CS 22873-128 Dy II    3 < -1.96  0.18                     
CS 22873-128 Ho II    1 < -2.29  0.47                     
CS 22873-128 Er II    2 < -1.88  0.44                     
CS 22873-128 Tm II    2 < -2.33  0.81                     
CS 22873-128 Yb II    1 < -3.14 -0.82                     
CS 22873-128 Hf II    2 < -1.05  1.34                     
CS 22873-128 Ir I     0                                   
CS 22873-128 Pb I     1 <  0.37  1.65                     
CS 22873-128 Th II    0                                   
CS 22874-123 Fe I    45    4.71 -2.79 0.06 0.21 0.00 0.00 
CS 22874-123 Fe II    4    4.89 -2.61 0.07 0.14 0.00 0.00 
CS 22874-123 Li I     1    2.12       0.06 0.20 0.09 0.21 
CS 22874-123 C (CH)   1    6.36  0.54 0.15 0.25 0.19 0.19 
CS 22874-123 N (NH)   1 <  6.95  1.73                     
CS 22874-123 O I      0                                   
CS 22874-123 Na I     1    3.66  0.21 0.10 0.27 0.17 0.27 
CS 22874-123 Mg I     6    5.10  0.29 0.07 0.21 0.10 0.21 
CS 22874-123 Al I     2    3.53 -0.13 0.09 0.32 0.20 0.30 
CS 22874-123 Si I     1    5.07  0.35 0.16 0.36 0.24 0.33 
CS 22874-123 K I      0                                   
CS 22874-123 Ca I    12    3.99  0.44 0.11 0.22 0.13 0.23 
CS 22874-123 Sc II    2    0.56  0.02 0.07 0.14 0.21 0.10 
CS 22874-123 Ti I     1    2.74  0.58 0.10 0.22 0.12 0.22 
CS 22874-123 Ti II   13    2.50  0.16 0.06 0.14 0.20 0.10 
CS 22874-123 V I      0                                   
CS 22874-123 V II     2 <  1.94  0.62                     
CS 22874-123 Cr I     3    2.69 -0.16 0.05 0.20 0.08 0.20 
CS 22874-123 Cr II    0                                   
CS 22874-123 Mn I     3    2.31 -0.33 0.07 0.20 0.10 0.21 
CS 22874-123 Mn II    0                                   
CS 22874-123 Co I     1    2.62  0.42 0.12 0.22 0.14 0.23 
CS 22874-123 Ni I     1    3.33 -0.10 0.14 0.24 0.15 0.24 
CS 22874-123 Cu I     0                                   
CS 22874-123 Zn I     2 <  2.73  0.96                     
CS 22874-123 Ga I     0                                   
CS 22874-123 Rb I     0                                   
CS 22874-123 Sr II    2    0.28  0.03 0.04 0.23 0.24 0.22 
CS 22874-123 Y II     0                                   
CS 22874-123 Zr II    1 <  1.20  1.23                     
CS 22874-123 Nb II    1 <  1.82  2.97                     
CS 22874-123 Mo I     1 <  1.55  2.46                     
CS 22874-123 Tc I     1 <  1.86                           
CS 22874-123 Ru I     0                                   
CS 22874-123 Sn I     0                                   
CS 22874-123 Ba II    1   -0.74 -0.31 0.05 0.14 0.20 0.09 
CS 22874-123 La II    4 < -0.25  1.26                     
CS 22874-123 Ce II    5 <  0.41  1.44                     
CS 22874-123 Pr II    4 < -0.04  1.85                     
CS 22874-123 Nd II    4 <  0.28  1.47                     
CS 22874-123 Sm II    2 <  0.35  2.00                     
CS 22874-123 Eu II    4 < -0.86  1.23                     
CS 22874-123 Gd II    3 <  0.56  2.10                     
CS 22874-123 Tb II    4 <  0.24  2.55                     
CS 22874-123 Dy II    2 <  0.12  1.63                     
CS 22874-123 Ho II    1 <  0.03  2.16                     
CS 22874-123 Er II    2 <  0.39  2.08                     
CS 22874-123 Tm II    1 < -0.08  2.43                     
CS 22874-123 Yb II    0                                   
CS 22874-123 Hf II    2 <  0.79  2.55                     
CS 22874-123 Ir I     0                                   
CS 22874-123 Pb I     1 <  1.94  2.69                     
CS 22874-123 Th II    1 <  0.11  2.66                     
CS 22875-029 Fe I    52    4.79 -2.71 0.06 0.17 0.00 0.00 
CS 22875-029 Fe II    8    4.81 -2.69 0.06 0.15 0.00 0.00 
CS 22875-029 Li I     1 <  1.42                           
CS 22875-029 C (CH)   1 <  6.70  0.96                     
CS 22875-029 N (CN)   1 <  7.75  2.61                     
CS 22875-029 O I      0                                   
CS 22875-029 Na I     0                                   
CS 22875-029 Mg I     7    5.43  0.54 0.05 0.17 0.08 0.19 
CS 22875-029 Al I     2    3.26 -0.48 0.09 0.22 0.15 0.25 
CS 22875-029 Si I     1    5.05  0.25 0.16 0.31 0.26 0.33 
CS 22875-029 K I      0                                   
CS 22875-029 Ca I     9    4.09  0.46 0.11 0.19 0.12 0.21 
CS 22875-029 Sc II    4    0.69  0.23 0.05 0.15 0.19 0.08 
CS 22875-029 Ti I     5    2.75  0.51 0.08 0.17 0.10 0.20 
CS 22875-029 Ti II   19    2.63  0.37 0.05 0.15 0.19 0.08 
CS 22875-029 V I      0                                   
CS 22875-029 V II     2    1.54  0.30 0.20 0.24 0.27 0.21 
CS 22875-029 Cr I     2    2.82 -0.11 0.04 0.16 0.07 0.19 
CS 22875-029 Cr II    0                                   
CS 22875-029 Mn I     3    2.49 -0.23 0.06 0.17 0.08 0.19 
CS 22875-029 Mn II    0                                   
CS 22875-029 Co I     3    2.45  0.17 0.13 0.20 0.14 0.22 
CS 22875-029 Ni I     1    3.47 -0.04 0.11 0.19 0.13 0.22 
CS 22875-029 Cu I     0                                   
CS 22875-029 Zn I     2 <  2.61  0.76                     
CS 22875-029 Ga I     0                                   
CS 22875-029 Rb I     0                                   
CS 22875-029 Sr II    2    1.03  0.85 0.02 0.22 0.20 0.19 
CS 22875-029 Y II     1   -0.48 -0.00 0.10 0.17 0.21 0.12 
CS 22875-029 Zr II    3    0.50  0.61 0.07 0.16 0.20 0.09 
CS 22875-029 Nb II    1 <  0.70  1.93                     
CS 22875-029 Mo I     1 <  1.22  2.05                     
CS 22875-029 Tc I     1 <  1.40                           
CS 22875-029 Ru I     0                                   
CS 22875-029 Sn I     0                                   
CS 22875-029 Ba II    3   -0.20  0.30 0.06 0.15 0.19 0.09 
CS 22875-029 La II    2   -0.85  0.74 0.11 0.18 0.22 0.13 
CS 22875-029 Ce II    1 <  0.06  1.17                     
CS 22875-029 Pr II    4 < -0.92  1.05                     
CS 22875-029 Nd II    2   -0.54  0.73 0.11 0.18 0.22 0.13 
CS 22875-029 Sm II    2 < -0.73  1.00                     
CS 22875-029 Eu II    4   -1.25  0.92 0.08 0.16 0.20 0.10 
CS 22875-029 Gd II    1   -0.61  1.01 0.13 0.19 0.23 0.14 
CS 22875-029 Tb II    0                                   
CS 22875-029 Dy II    1   -0.37  1.22 0.08 0.16 0.20 0.10 
CS 22875-029 Ho II    0                                   
CS 22875-029 Er II    1   -0.76  1.01 0.15 0.21 0.24 0.17 
CS 22875-029 Tm II    2 < -1.19  1.40                     
CS 22875-029 Yb II    1   -0.91  0.86 0.12 0.19 0.22 0.14 
CS 22875-029 Hf II    2 < -0.14  1.70                     
CS 22875-029 Ir I     0                                   
CS 22875-029 Pb I     1 <  1.67  2.34                     
CS 22875-029 Th II    2 < -0.95  1.68                     
CS 22876-040 Fe I   103    5.03 -2.47 0.07 0.21 0.00 0.00 
CS 22876-040 Fe II   10    5.29 -2.21 0.07 0.14 0.00 0.00 
CS 22876-040 Li I     1    1.96       0.08 0.20 0.11 0.21 
CS 22876-040 C (CH)   1 <  6.35  0.13                     
CS 22876-040 N (NH)   1 <  6.35  0.73                     
CS 22876-040 O I      3    6.68  0.46 0.08 0.21 0.11 0.21 
CS 22876-040 Na I     0                                   
CS 22876-040 Mg I     7    5.45  0.32 0.05 0.22 0.09 0.21 
CS 22876-040 Al I     2    3.31 -0.67 0.09 0.31 0.19 0.29 
CS 22876-040 Si I     1    5.48  0.44 0.16 0.36 0.23 0.31 
CS 22876-040 K I      0                                   
CS 22876-040 Ca I    13    4.41  0.54 0.11 0.22 0.13 0.22 
CS 22876-040 Sc II    3    0.95  0.02 0.05 0.14 0.20 0.09 
CS 22876-040 Ti I     7    2.99  0.52 0.07 0.20 0.10 0.21 
CS 22876-040 Ti II   23    3.05  0.32 0.06 0.14 0.20 0.10 
CS 22876-040 V I      0                                   
CS 22876-040 V II     2    2.03  0.32 0.21 0.25 0.29 0.22 
CS 22876-040 Cr I     3    3.01 -0.16 0.08 0.22 0.11 0.22 
CS 22876-040 Cr II    2    3.57  0.14 0.08 0.15 0.21 0.10 
CS 22876-040 Mn I     4    2.69 -0.27 0.07 0.21 0.10 0.21 
CS 22876-040 Mn II    0                                   
CS 22876-040 Co I     2    2.57  0.06 0.13 0.23 0.15 0.23 
CS 22876-040 Ni I     5    3.80  0.05 0.13 0.26 0.15 0.25 
CS 22876-040 Cu I     0                                   
CS 22876-040 Zn I     2    2.29  0.20 0.14 0.23 0.16 0.24 
CS 22876-040 Ga I     0                                   
CS 22876-040 Rb I     0                                   
CS 22876-040 Sr II    2    0.79  0.13 0.04 0.24 0.24 0.24 
CS 22876-040 Y II     2    0.06  0.06 0.12 0.18 0.23 0.14 
CS 22876-040 Zr II    1    0.69  0.32 0.10 0.16 0.22 0.12 
CS 22876-040 Nb II    0                                   
CS 22876-040 Mo I     1 <  1.58  2.17                     
CS 22876-040 Tc I     1 <  1.79                           
CS 22876-040 Ru I     0                                   
CS 22876-040 Sn I     0                                   
CS 22876-040 Ba II    3   -0.19 -0.16 0.06 0.14 0.21 0.09 
CS 22876-040 La II    4 < -0.30  0.81                     
CS 22876-040 Ce II    5 <  0.32  0.95                     
CS 22876-040 Pr II    5 < -0.06  1.43                     
CS 22876-040 Nd II    5 <  0.24  1.03                     
CS 22876-040 Sm II    2 <  0.18  1.43                     
CS 22876-040 Eu II    4 < -0.85  0.84                     
CS 22876-040 Gd II    3 <  0.64  1.78                     
CS 22876-040 Tb II    4 <  0.13  2.04                     
CS 22876-040 Dy II    3 <  0.01  1.12                     
CS 22876-040 Ho II    1 <  0.28  2.01                     
CS 22876-040 Er II    3 <  0.17  1.46                     
CS 22876-040 Tm II    2 < -0.16  1.95                     
CS 22876-040 Yb II    0                                   
CS 22876-040 Hf II    2 <  0.77  2.13                     
CS 22876-040 Ir I     1 <  2.20  3.29                     
CS 22876-040 Pb I     1 <  1.94  2.37                     
CS 22876-040 Th II    0                                   
CS 22877-001 Fe I   106    4.19 -3.31 0.06 0.15 0.00 0.00 
CS 22877-001 Fe II   10    4.26 -3.24 0.07 0.15 0.00 0.00 
CS 22877-001 Li I     1    0.66       0.09 0.16 0.11 0.19 
CS 22877-001 C (CH)   1    6.22  1.03 0.15 0.25 0.19 0.19 
CS 22877-001 N (NH)   1    4.44 -0.15 0.30 0.36 0.32 0.32 
CS 22877-001 O I      2    6.60  1.21 0.18 0.22 0.19 0.25 
CS 22877-001 Na I     0                                   
CS 22877-001 Mg I     8    4.67  0.38 0.05 0.16 0.09 0.18 
CS 22877-001 Al I     1    2.41 -0.73 0.09 0.29 0.23 0.29 
CS 22877-001 Si I     0                                   
CS 22877-001 K I      0                                   
CS 22877-001 Ca I     9    3.41  0.37 0.11 0.17 0.13 0.20 
CS 22877-001 Sc II    5   -0.33 -0.24 0.07 0.15 0.18 0.10 
CS 22877-001 Ti I    15    1.71  0.06 0.08 0.15 0.10 0.19 
CS 22877-001 Ti II   25    1.78  0.07 0.07 0.15 0.18 0.10 
CS 22877-001 V I      0                                   
CS 22877-001 V II     2    0.53 -0.17 0.25 0.29 0.30 0.26 
CS 22877-001 Cr I    10    2.12 -0.22 0.08 0.16 0.10 0.19 
CS 22877-001 Cr II    3    2.45  0.05 0.12 0.18 0.20 0.14 
CS 22877-001 Mn I     2    1.67 -0.45 0.08 0.16 0.11 0.19 
CS 22877-001 Mn II    4    1.63 -0.57 0.16 0.21 0.23 0.17 
CS 22877-001 Co I     7    1.58 -0.10 0.14 0.21 0.16 0.23 
CS 22877-001 Ni I     7    2.85 -0.07 0.12 0.22 0.16 0.23 
CS 22877-001 Cu I     0                                   
CS 22877-001 Zn I     2    1.48  0.22 0.12 0.18 0.14 0.21 
CS 22877-001 Ga I     0                                   
CS 22877-001 Rb I     1 <  1.90  2.69                     
CS 22877-001 Sr II    2   -0.60 -0.23 0.04 0.25 0.25 0.26 
CS 22877-001 Y II     2   -1.58 -0.55 0.12 0.18 0.21 0.14 
CS 22877-001 Zr II    3   -0.78 -0.13 0.12 0.18 0.21 0.14 
CS 22877-001 Nb II    1 < -0.24  1.54                     
CS 22877-001 Mo I     1 < -0.68  0.75                     
CS 22877-001 Tc I     1 <  0.22                           
CS 22877-001 Ru I     0                                   
CS 22877-001 Sn I     1 <  0.77  2.01                     
CS 22877-001 Ba II    2   -1.63 -0.58 0.05 0.15 0.17 0.10 
CS 22877-001 La II    2   -2.23 -0.09 0.18 0.23 0.25 0.19 
CS 22877-001 Ce II    1 < -0.95  0.71                     
CS 22877-001 Pr II    2 < -2.40  0.12                     
CS 22877-001 Nd II    1   -1.94 -0.12 0.12 0.18 0.21 0.14 
CS 22877-001 Sm II    1 < -1.78  0.50                     
CS 22877-001 Eu II    2   -2.76 -0.05 0.13 0.19 0.21 0.15 
CS 22877-001 Gd II    2 < -1.30  0.87                     
CS 22877-001 Tb II    3 < -2.14  0.80                     
CS 22877-001 Dy II    2   -1.99  0.15 0.19 0.23 0.25 0.20 
CS 22877-001 Ho II    0                                   
CS 22877-001 Er II    1   -2.10  0.22 0.29 0.33 0.34 0.30 
CS 22877-001 Tm II    2 < -2.36  0.78                     
CS 22877-001 Yb II    1   -2.55 -0.23 0.19 0.23 0.25 0.20 
CS 22877-001 Hf II    2 < -1.27  1.12                     
CS 22877-001 Ir I     1 < -0.75  1.18                     
CS 22877-001 Pb I     1 <  0.40  1.67                     
CS 22877-001 Th II    0                                   
CS 22877-011 Fe I   113    4.27 -3.23 0.06 0.15 0.00 0.00 
CS 22877-011 Fe II    9    4.38 -3.12 0.07 0.16 0.00 0.00 
CS 22877-011 Li I     1    0.56       0.09 0.16 0.11 0.19 
CS 22877-011 C (CH)   1    5.44  0.14 0.15 0.25 0.19 0.19 
CS 22877-011 N (NH)   1    4.45 -0.25 0.30 0.36 0.32 0.32 
CS 22877-011 O I      1    6.40  0.94 0.15 0.20 0.16 0.23 
CS 22877-011 Na I     0                                   
CS 22877-011 Mg I     6    4.73  0.36 0.05 0.15 0.08 0.18 
CS 22877-011 Al I     1    2.32 -0.90 0.09 0.26 0.20 0.27 
CS 22877-011 Si I     1    5.04  0.76 0.16 0.29 0.23 0.27 
CS 22877-011 K I      0                                   
CS 22877-011 Ca I    11    3.41  0.30 0.11 0.17 0.13 0.20 
CS 22877-011 Sc II    4   -0.06 -0.09 0.07 0.16 0.18 0.11 
CS 22877-011 Ti I    11    1.81  0.09 0.08 0.15 0.10 0.19 
CS 22877-011 Ti II   26    1.77 -0.06 0.07 0.15 0.18 0.10 
CS 22877-011 V I      1    0.73  0.03 0.13 0.18 0.14 0.21 
CS 22877-011 V II     2    0.90  0.09 0.22 0.26 0.28 0.23 
CS 22877-011 Cr I    10    2.26 -0.15 0.08 0.15 0.10 0.19 
CS 22877-011 Cr II    3    2.81  0.29 0.11 0.18 0.20 0.13 
CS 22877-011 Mn I     6    2.13 -0.08 0.07 0.16 0.10 0.19 
CS 22877-011 Mn II    2    2.09 -0.22 0.15 0.21 0.23 0.17 
CS 22877-011 Co I     8    1.74 -0.02 0.14 0.21 0.16 0.23 
CS 22877-011 Ni I    13    3.10  0.11 0.15 0.22 0.17 0.23 
CS 22877-011 Cu I     0                                   
CS 22877-011 Zn I     1    1.61  0.28 0.11 0.17 0.13 0.20 
CS 22877-011 Ga I     0                                   
CS 22877-011 Rb I     1 <  1.88  2.59                     
CS 22877-011 Sr II    2   -1.23 -0.98 0.04 0.18 0.19 0.15 
CS 22877-011 Y II     2   -2.07 -1.15 0.22 0.26 0.28 0.23 
CS 22877-011 Zr II    1   -0.99 -0.45 0.15 0.21 0.23 0.17 
CS 22877-011 Nb II    0                                   
CS 22877-011 Mo I     0                                   
CS 22877-011 Tc I     0                                   
CS 22877-011 Ru I     0                                   
CS 22877-011 Sn I     0                                   
CS 22877-011 Ba II    1   -2.61 -1.67 0.06 0.15 0.18 0.09 
CS 22877-011 La II    0                                   
CS 22877-011 Ce II    3 < -1.44  0.10                     
CS 22877-011 Pr II    3 < -1.80  0.60                     
CS 22877-011 Nd II    5 < -1.67  0.03                     
CS 22877-011 Sm II    2 < -1.46  0.70                     
CS 22877-011 Eu II    4 < -2.66 -0.06                     
CS 22877-011 Gd II    3 < -1.07  0.98                     
CS 22877-011 Tb II    3 < -1.76  1.06                     
CS 22877-011 Dy II    1 < -1.01  1.01                     
CS 22877-011 Ho II    1 < -1.99  0.65                     
CS 22877-011 Er II    3 < -1.64  0.56                     
CS 22877-011 Tm II    1 < -1.95  1.07                     
CS 22877-011 Yb II    1 < -2.56 -0.36                     
CS 22877-011 Hf II    2 < -0.80  1.47                     
CS 22877-011 Ir I     0                                   
CS 22877-011 Pb I     1 <  0.45  1.64                     
CS 22877-011 Th II    3 < -1.92  1.14                     
CS 22877-015 Fe I    90    5.38 -2.12 0.06 0.21 0.00 0.00 
CS 22877-015 Fe II    9    5.50 -2.00 0.07 0.14 0.00 0.00 
CS 22877-015 Li I     1    2.32       0.05 0.20 0.08 0.20 
CS 22877-015 C (CH)   1    6.59  0.15 0.15 0.25 0.19 0.19 
CS 22877-015 N (CN)   1 <  7.80  1.96                     
CS 22877-015 O I      0                                   
CS 22877-015 Na I     1    3.99 -0.13 0.10 0.33 0.21 0.29 
CS 22877-015 Mg I     4    5.93  0.45 0.05 0.22 0.10 0.22 
CS 22877-015 Al I     1    3.57 -0.76 0.09 0.33 0.20 0.29 
CS 22877-015 Si I     0                                   
CS 22877-015 K I      0                                   
CS 22877-015 Ca I    13    4.72  0.50 0.11 0.22 0.12 0.22 
CS 22877-015 Sc II    4    1.16  0.00 0.06 0.14 0.20 0.09 
CS 22877-015 Ti I    11    3.21  0.38 0.07 0.20 0.10 0.21 
CS 22877-015 Ti II   22    3.30  0.34 0.07 0.14 0.20 0.10 
CS 22877-015 V I      1    1.98  0.17 0.15 0.24 0.16 0.24 
CS 22877-015 V II     2    2.17  0.23 0.20 0.24 0.28 0.21 
CS 22877-015 Cr I     5    3.43 -0.09 0.06 0.21 0.09 0.21 
CS 22877-015 Cr II    2    3.72  0.07 0.07 0.14 0.21 0.10 
CS 22877-015 Mn I     4    2.98 -0.33 0.07 0.21 0.09 0.21 
CS 22877-015 Mn II    0                                   
CS 22877-015 Co I     2    2.97  0.10 0.12 0.23 0.13 0.23 
CS 22877-015 Ni I     2    4.14  0.04 0.11 0.23 0.13 0.23 
CS 22877-015 Cu I     0                                   
CS 22877-015 Zn I     2    2.61  0.17 0.09 0.21 0.12 0.22 
CS 22877-015 Ga I     0                                   
CS 22877-015 Rb I     0                                   
CS 22877-015 Sr II    2    1.27  0.39 0.04 0.21 0.21 0.22 
CS 22877-015 Y II     2    0.04 -0.18 0.10 0.16 0.22 0.12 
CS 22877-015 Zr II    3    0.97  0.39 0.10 0.16 0.22 0.12 
CS 22877-015 Nb II    1 <  1.86  2.40                     
CS 22877-015 Mo I     1 <  1.59  1.83                     
CS 22877-015 Tc I     1 <  1.51                           
CS 22877-015 Ru I     0                                   
CS 22877-015 Sn I     0                                   
CS 22877-015 Ba II    2    0.48  0.30 0.05 0.14 0.19 0.09 
CS 22877-015 La II    2   -0.32  0.57 0.15 0.19 0.24 0.16 
CS 22877-015 Ce II    5 <  0.17  0.59                     
CS 22877-015 Pr II    1 <  0.00  1.28                     
CS 22877-015 Nd II    0                                   
CS 22877-015 Sm II    0                                   
CS 22877-015 Eu II    3   -0.75  0.72 0.09 0.15 0.22 0.11 
CS 22877-015 Gd II    3 <  0.42  1.35                     
CS 22877-015 Tb II    2 <  0.18  1.88                     
CS 22877-015 Dy II    1 <  0.81  1.71                     
CS 22877-015 Ho II    0                                   
CS 22877-015 Er II    1 <  0.11  1.19                     
CS 22877-015 Tm II    1 <  0.76  2.66                     
CS 22877-015 Yb II    1   -0.27  0.81 0.12 0.17 0.23 0.13 
CS 22877-015 Hf II    1 <  0.76  1.91                     
CS 22877-015 Ir I     0                                   
CS 22877-015 Pb I     1 <  1.50  1.58                     
CS 22877-015 Th II    2 < -0.09  1.85                     
CS 22877-051 Fe I    79    4.47 -3.03 0.08 0.22 0.00 0.00 
CS 22877-051 Fe II    7    4.73 -2.77 0.08 0.15 0.00 0.00 
CS 22877-051 Li I     1    2.04       0.06 0.20 0.11 0.21 
CS 22877-051 C (CH)   1 <  6.00  0.34                     
CS 22877-051 N (NH)   1 <  6.35  1.29                     
CS 22877-051 O I      3 <  6.24  0.58                     
CS 22877-051 Na I     0                                   
CS 22877-051 Mg I     6    5.02  0.45 0.07 0.21 0.10 0.21 
CS 22877-051 Al I     2    3.00 -0.42 0.09 0.28 0.18 0.28 
CS 22877-051 Si I     1    5.01  0.53 0.16 0.36 0.24 0.33 
CS 22877-051 K I      0                                   
CS 22877-051 Ca I    12    3.88  0.57 0.11 0.22 0.14 0.23 
CS 22877-051 Sc II    4    0.35 -0.03 0.09 0.15 0.22 0.12 
CS 22877-051 Ti I     6    2.43  0.51 0.11 0.22 0.14 0.23 
CS 22877-051 Ti II   19    2.44  0.26 0.08 0.15 0.21 0.12 
CS 22877-051 V I      0                                   
CS 22877-051 V II     2 <  1.72  0.56                     
CS 22877-051 Cr I     4    2.43 -0.17 0.05 0.20 0.10 0.21 
CS 22877-051 Cr II    1    3.17  0.30 0.10 0.16 0.23 0.13 
CS 22877-051 Mn I     3    1.99 -0.41 0.08 0.21 0.12 0.22 
CS 22877-051 Mn II    5    2.27 -0.39 0.18 0.22 0.27 0.20 
CS 22877-051 Co I     3    2.18  0.22 0.15 0.24 0.18 0.25 
CS 22877-051 Ni I    10    3.24  0.05 0.16 0.26 0.18 0.26 
CS 22877-051 Cu I     0                                   
CS 22877-051 Zn I     2 <  2.42  0.89                     
CS 22877-051 Ga I     0                                   
CS 22877-051 Rb I     1 <  2.99  3.50                     
CS 22877-051 Sr II    2   -0.11 -0.21 0.04 0.19 0.23 0.18 
CS 22877-051 Y II     1   -0.82 -0.26 0.20 0.24 0.29 0.22 
CS 22877-051 Zr II    3 <  0.17  0.36                     
CS 22877-051 Nb II    1 <  1.41  2.72                     
CS 22877-051 Mo I     1 <  1.05  2.20                     
CS 22877-051 Tc I     1 <  1.34                           
CS 22877-051 Ru I     0                                   
CS 22877-051 Sn I     0                                   
CS 22877-051 Ba II    1   -1.36 -0.77 0.07 0.15 0.22 0.11 
CS 22877-051 La II    3 < -0.70  0.97                     
CS 22877-051 Ce II    5 < -0.04  1.15                     
CS 22877-051 Pr II    4 < -0.41  1.64                     
CS 22877-051 Nd II    5 < -0.25  1.10                     
CS 22877-051 Sm II    2 < -0.19  1.62                     
CS 22877-051 Eu II    4 < -1.36  0.89                     
CS 22877-051 Gd II    3 <  0.09  1.79                     
CS 22877-051 Tb II    4 < -0.30  2.17                     
CS 22877-051 Dy II    3 < -0.35  1.32                     
CS 22877-051 Ho II    1 < -0.57  1.72                     
CS 22877-051 Er II    2 < -0.35  1.50                     
CS 22877-051 Tm II    2 < -0.61  2.06                     
CS 22877-051 Yb II    1 < -1.25  0.60                     
CS 22877-051 Hf II    2 <  0.52  2.44                     
CS 22877-051 Ir I     0                                   
CS 22877-051 Pb I     1 <  1.59  2.58                     
CS 22877-051 Th II    3 < -0.34  2.37                     
CS 22878-002 Fe I    71    4.53 -2.97 0.07 0.21 0.00 0.00 
CS 22878-002 Fe II    4    4.40 -3.10 0.09 0.15 0.00 0.00 
CS 22878-002 Li I     1    1.82       0.06 0.20 0.10 0.21 
CS 22878-002 C (CH)   1    5.91  0.57 0.15 0.25 0.19 0.20 
CS 22878-002 N (CN)   1 <  7.80  3.06                     
CS 22878-002 O I      0                                   
CS 22878-002 Na I     0                                   
CS 22878-002 Mg I     6    5.12  0.49 0.06 0.21 0.09 0.21 
CS 22878-002 Al I     2    2.70 -0.78 0.09 0.24 0.14 0.26 
CS 22878-002 Si I     1    5.15  0.61 0.16 0.36 0.24 0.32 
CS 22878-002 K I      0                                   
CS 22878-002 Ca I    14    3.80  0.44 0.12 0.23 0.14 0.24 
CS 22878-002 Sc II    3    0.10  0.05 0.10 0.16 0.22 0.14 
CS 22878-002 Ti I     5    2.42  0.45 0.08 0.21 0.11 0.22 
CS 22878-002 Ti II   12    2.13  0.28 0.06 0.14 0.20 0.11 
CS 22878-002 V I      0                                   
CS 22878-002 V II     0                                   
CS 22878-002 Cr I     3    2.42 -0.25 0.04 0.20 0.08 0.21 
CS 22878-002 Cr II    0                                   
CS 22878-002 Mn I     2    1.94 -0.52 0.07 0.20 0.10 0.22 
CS 22878-002 Mn II    0                                   
CS 22878-002 Co I     2    2.20  0.18 0.13 0.23 0.15 0.24 
CS 22878-002 Ni I     2    3.18 -0.07 0.13 0.23 0.15 0.24 
CS 22878-002 Cu I     0                                   
CS 22878-002 Zn I     1 <  2.33  0.74                     
CS 22878-002 Ga I     0                                   
CS 22878-002 Rb I     0                                   
CS 22878-002 Sr II    2   -0.25 -0.01 0.04 0.17 0.22 0.16 
CS 22878-002 Y II     1 <  0.24  1.13                     
CS 22878-002 Zr II    1 <  0.26  0.78                     
CS 22878-002 Nb II    0                                   
CS 22878-002 Mo I     1 <  1.05  2.14                     
CS 22878-002 Tc I     1 <  1.28                           
CS 22878-002 Ru I     0                                   
CS 22878-002 Sn I     0                                   
CS 22878-002 Ba II    1   -1.54 -0.62 0.08 0.15 0.21 0.12 
CS 22878-002 La II    0                                   
CS 22878-002 Ce II    5 < -0.13  1.39                     
CS 22878-002 Pr II    5 < -0.44  1.94                     
CS 22878-002 Nd II    5 < -0.20  1.48                     
CS 22878-002 Sm II    2 < -0.13  2.01                     
CS 22878-002 Eu II    2 < -1.32  1.26                     
CS 22878-002 Gd II    3 <  0.13  2.16                     
CS 22878-002 Tb II    3 < -0.29  2.51                     
CS 22878-002 Dy II    3 < -0.49  1.51                     
CS 22878-002 Ho II    1 < -0.60  2.02                     
CS 22878-002 Er II    1 < -0.23  1.95                     
CS 22878-002 Tm II    2 < -0.61  2.39                     
CS 22878-002 Yb II    0                                   
CS 22878-002 Hf II    2 <  0.45  2.70                     
CS 22878-002 Ir I     0                                   
CS 22878-002 Pb I     1 <  1.43  2.36                     
CS 22878-002 Th II    2 < -0.34  2.70                     
CS 22878-027 Fe I    83    4.58 -2.92 0.07 0.21 0.00 0.00 
CS 22878-027 Fe II    5    4.53 -2.97 0.09 0.15 0.00 0.00 
CS 22878-027 Li I     1    2.01       0.06 0.20 0.10 0.21 
CS 22878-027 C (CH)   1    6.12  0.66 0.15 0.25 0.19 0.20 
CS 22878-027 N (CN)   1 <  7.30  2.44                     
CS 22878-027 O I      0                                   
CS 22878-027 Na I     1    3.04 -0.28 0.10 0.25 0.15 0.26 
CS 22878-027 Mg I     8    4.95  0.26 0.07 0.22 0.10 0.22 
CS 22878-027 Al I     2    2.71 -0.82 0.09 0.24 0.15 0.26 
CS 22878-027 Si I     1    4.97  0.38 0.16 0.36 0.24 0.33 
CS 22878-027 K I      0                                   
CS 22878-027 Ca I    12    3.68  0.26 0.12 0.22 0.14 0.23 
CS 22878-027 Sc II    1    0.01 -0.17 0.05 0.13 0.20 0.10 
CS 22878-027 Ti I     6    2.36  0.33 0.09 0.21 0.12 0.22 
CS 22878-027 Ti II   11    2.18  0.20 0.05 0.14 0.20 0.11 
CS 22878-027 V I      0                                   
CS 22878-027 V II     2 <  1.70  0.74                     
CS 22878-027 Cr I     4    2.59 -0.13 0.06 0.20 0.10 0.22 
CS 22878-027 Cr II    0                                   
CS 22878-027 Mn I     3    2.25 -0.26 0.06 0.20 0.09 0.21 
CS 22878-027 Mn II    0                                   
CS 22878-027 Co I     2    2.15  0.08 0.14 0.23 0.16 0.24 
CS 22878-027 Ni I     2    3.26 -0.04 0.13 0.23 0.15 0.24 
CS 22878-027 Cu I     0                                   
CS 22878-027 Zn I     0                                   
CS 22878-027 Ga I     0                                   
CS 22878-027 Rb I     0                                   
CS 22878-027 Sr II    2   -0.49 -0.38 0.04 0.15 0.20 0.13 
CS 22878-027 Y II     4 < -0.75  0.01                     
CS 22878-027 Zr II    2 <  0.59  0.98                     
CS 22878-027 Nb II    1 <  1.39  2.90                     
CS 22878-027 Mo I     1 <  1.10  2.14                     
CS 22878-027 Tc I     1 <  1.31                           
CS 22878-027 Ru I     0                                   
CS 22878-027 Sn I     0                                   
CS 22878-027 Ba II    1   -1.72 -0.93 0.08 0.15 0.22 0.12 
CS 22878-027 La II    0                                   
CS 22878-027 Ce II    5 < -0.05  1.34                     
CS 22878-027 Pr II    5 < -0.58  1.67                     
CS 22878-027 Nd II    3 < -0.20  1.35                     
CS 22878-027 Sm II    2 < -0.13  1.88                     
CS 22878-027 Eu II    3 < -1.33  1.12                     
CS 22878-027 Gd II    3 <  0.07  1.97                     
CS 22878-027 Tb II    3 < -0.25  2.42                     
CS 22878-027 Dy II    3 < -0.63  1.24                     
CS 22878-027 Ho II    2 < -0.57  1.92                     
CS 22878-027 Er II    3 < -0.10  1.95                     
CS 22878-027 Tm II    2 < -0.55  2.32                     
CS 22878-027 Yb II    1 < -0.52  1.53                     
CS 22878-027 Hf II    2 <  0.41  2.53                     
CS 22878-027 Ir I     0                                   
CS 22878-027 Pb I     1 <  1.52  2.40                     
CS 22878-027 Th II    3 < -0.42  2.49                     
CS 22878-101 Fe I   100    3.97 -3.53 0.06 0.15 0.00 0.00 
CS 22878-101 Fe II   11    4.20 -3.30 0.07 0.15 0.00 0.00 
CS 22878-101 Li I     1 <  0.43                           
CS 22878-101 C (CH)   1    4.53 -0.60 0.15 0.25 0.19 0.19 
CS 22878-101 N (NH)   1    5.48  1.29 0.30 0.36 0.32 0.32 
CS 22878-101 O I      1    6.39  1.23 0.15 0.20 0.17 0.23 
CS 22878-101 Na I     0                                   
CS 22878-101 Mg I     8    4.67  0.60 0.06 0.16 0.09 0.17 
CS 22878-101 Al I     1    2.33 -0.59 0.09 0.30 0.24 0.30 
CS 22878-101 Si I     1    4.80  0.82 0.16 0.29 0.22 0.25 
CS 22878-101 K I      0                                   
CS 22878-101 Ca I    13    3.30  0.49 0.11 0.17 0.12 0.20 
CS 22878-101 Sc II    6   -0.19 -0.05 0.06 0.15 0.17 0.09 
CS 22878-101 Ti I    10    1.75  0.33 0.05 0.14 0.08 0.18 
CS 22878-101 Ti II   24    1.89  0.23 0.05 0.14 0.16 0.09 
CS 22878-101 V I      1    0.38 -0.02 0.13 0.18 0.14 0.21 
CS 22878-101 V II     2    0.67  0.04 0.20 0.24 0.26 0.21 
CS 22878-101 Cr I     5    1.87 -0.24 0.06 0.15 0.08 0.18 
CS 22878-101 Cr II    1    2.41  0.07 0.09 0.17 0.19 0.12 
CS 22878-101 Mn I     4    1.41 -0.50 0.08 0.17 0.11 0.20 
CS 22878-101 Mn II    2    1.37 -0.76 0.16 0.21 0.23 0.17 
CS 22878-101 Co I     3    1.45 -0.01 0.12 0.19 0.14 0.22 
CS 22878-101 Ni I     3    2.69 -0.01 0.11 0.19 0.13 0.21 
CS 22878-101 Cu I     0                                   
CS 22878-101 Zn I     2    1.66  0.62 0.08 0.15 0.10 0.19 
CS 22878-101 Ga I     0                                   
CS 22878-101 Rb I     1 <  1.51  2.52                     
CS 22878-101 Sr II    2   -0.78 -0.35 0.04 0.25 0.24 0.26 
CS 22878-101 Y II     4   -1.76 -0.67 0.11 0.18 0.20 0.13 
CS 22878-101 Zr II    3   -0.79 -0.07 0.09 0.16 0.19 0.11 
CS 22878-101 Nb II    1 <  0.15  1.99                     
CS 22878-101 Mo I     1 < -0.29  1.36                     
CS 22878-101 Tc I     1 < -0.13                           
CS 22878-101 Ru I     0                                   
CS 22878-101 Sn I     1 <  0.81  2.27                     
CS 22878-101 Ba II    3   -1.72 -0.60 0.07 0.15 0.17 0.10 
CS 22878-101 La II    1   -2.47 -0.27 0.18 0.22 0.24 0.19 
CS 22878-101 Ce II    5 < -1.76 -0.04                     
CS 22878-101 Pr II    1 < -2.35  0.23                     
CS 22878-101 Nd II    1   -2.26 -0.38 0.21 0.25 0.27 0.22 
CS 22878-101 Sm II    2 < -1.78  0.56                     
CS 22878-101 Eu II    4 < -3.05 -0.27                     
CS 22878-101 Gd II    3 < -1.40  0.83                     
CS 22878-101 Tb II    3 < -2.23  0.77                     
CS 22878-101 Dy II    3 < -2.21 -0.01                     
CS 22878-101 Ho II    1 < -2.22  0.60                     
CS 22878-101 Er II    2 < -2.05  0.33                     
CS 22878-101 Tm II    2 < -2.38  0.82                     
CS 22878-101 Yb II    0                                   
CS 22878-101 Hf II    2 < -1.26  1.19                     
CS 22878-101 Ir I     1 < -0.64  1.51                     
CS 22878-101 Pb I     1 <  0.32  1.81                     
CS 22878-101 Th II    2 < -2.26  0.98                     
CS 22879-012 Fe I    68    4.49 -3.01 0.08 0.21 0.00 0.00 
CS 22879-012 Fe II    5    4.69 -2.81 0.09 0.15 0.00 0.00 
CS 22879-012 Li I     1    1.92       0.07 0.20 0.11 0.21 
CS 22879-012 C (CH)   1    5.78  0.17 0.15 0.25 0.20 0.20 
CS 22879-012 N (CN)   1 <  8.10  3.09                     
CS 22879-012 O I      2    6.24  0.56 0.09 0.21 0.13 0.22 
CS 22879-012 Na I     0                                   
CS 22879-012 Mg I     5    5.00  0.41 0.06 0.21 0.10 0.21 
CS 22879-012 Al I     2    2.73 -0.71 0.09 0.23 0.13 0.25 
CS 22879-012 Si I     1    4.91  0.41 0.16 0.36 0.24 0.33 
CS 22879-012 K I      1    2.17  0.15 0.18 0.26 0.20 0.27 
CS 22879-012 Ca I    10    3.89  0.56 0.11 0.22 0.14 0.23 
CS 22879-012 Sc II    3    0.39  0.05 0.09 0.15 0.22 0.12 
CS 22879-012 Ti I     3    2.52  0.59 0.08 0.21 0.12 0.22 
CS 22879-012 Ti II   13    2.57  0.43 0.06 0.14 0.20 0.11 
CS 22879-012 V I      0                                   
CS 22879-012 V II     2 <  1.60  0.48                     
CS 22879-012 Cr I     4    2.55 -0.08 0.07 0.20 0.11 0.22 
CS 22879-012 Cr II    0                                   
CS 22879-012 Mn I     3    1.90 -0.52 0.09 0.21 0.12 0.22 
CS 22879-012 Mn II    2    2.12 -0.50 0.16 0.22 0.26 0.21 
CS 22879-012 Co I     1    2.11  0.13 0.14 0.24 0.17 0.25 
CS 22879-012 Ni I     5    3.22  0.01 0.15 0.26 0.17 0.26 
CS 22879-012 Cu I     0                                   
CS 22879-012 Zn I     2 <  2.48  0.93                     
CS 22879-012 Ga I     0                                   
CS 22879-012 Rb I     1 <  2.73  3.22                     
CS 22879-012 Sr II    2    0.12  0.07 0.04 0.21 0.24 0.21 
CS 22879-012 Y II     1   -1.16 -0.56 0.26 0.29 0.33 0.27 
CS 22879-012 Zr II    0                                   
CS 22879-012 Nb II    1 <  1.28  2.63                     
CS 22879-012 Mo I     1 <  0.97  2.10                     
CS 22879-012 Tc I     1 <  1.44                           
CS 22879-012 Ru I     0                                   
CS 22879-012 Sn I     0                                   
CS 22879-012 Ba II    1   -1.34 -0.71 0.07 0.14 0.21 0.11 
CS 22879-012 La II    0                                   
CS 22879-012 Ce II    5 < -0.02  1.21                     
CS 22879-012 Pr II    5 < -0.35  1.74                     
CS 22879-012 Nd II    5 < -0.26  1.13                     
CS 22879-012 Sm II    2 < -0.13  1.72                     
CS 22879-012 Eu II    4 < -1.55  0.74                     
CS 22879-012 Gd II    3 <  0.15  1.89                     
CS 22879-012 Tb II    3 < -0.32  2.19                     
CS 22879-012 Dy II    3 < -0.45  1.26                     
CS 22879-012 Ho II    1 < -0.61  1.72                     
CS 22879-012 Er II    2 < -0.23  1.66                     
CS 22879-012 Tm II    2 < -0.60  2.11                     
CS 22879-012 Yb II    1 < -1.39  0.50                     
CS 22879-012 Hf II    2 <  0.38  2.34                     
CS 22879-012 Ir I     0                                   
CS 22879-012 Pb I     1 <  1.63  2.60                     
CS 22879-012 Th II    2 < -0.39  2.36                     
CS 22879-029 Fe I    77    4.95 -2.55 0.07 0.21 0.00 0.00 
CS 22879-029 Fe II   10    5.15 -2.35 0.07 0.14 0.00 0.00 
CS 22879-029 Li I     1 <  1.28                           
CS 22879-029 C (CH)   1    7.34  1.26 0.15 0.25 0.19 0.19 
CS 22879-029 N (CN)   1    6.58  1.10 0.20 0.28 0.23 0.23 
CS 22879-029 O I      3    6.89  0.75 0.06 0.20 0.09 0.21 
CS 22879-029 Na I     2    3.84  0.16 0.10 0.33 0.21 0.30 
CS 22879-029 Mg I     5    5.48  0.43 0.05 0.22 0.09 0.21 
CS 22879-029 Al I     1    3.17 -0.73 0.09 0.32 0.21 0.30 
CS 22879-029 Si I     0                                   
CS 22879-029 K I      0                                   
CS 22879-029 Ca I    10    4.29  0.50 0.11 0.22 0.13 0.22 
CS 22879-029 Sc II    4    0.72 -0.08 0.08 0.15 0.21 0.11 
CS 22879-029 Ti I     8    2.75  0.36 0.07 0.20 0.10 0.21 
CS 22879-029 Ti II   20    2.88  0.28 0.08 0.15 0.20 0.12 
CS 22879-029 V I      0                                   
CS 22879-029 V II     2    1.76  0.18 0.23 0.26 0.30 0.24 
CS 22879-029 Cr I     5    3.13  0.05 0.07 0.21 0.09 0.21 
CS 22879-029 Cr II    2    3.66  0.37 0.07 0.14 0.21 0.10 
CS 22879-029 Mn I     4    2.63 -0.24 0.07 0.21 0.10 0.22 
CS 22879-029 Mn II    3    2.76 -0.32 0.15 0.21 0.25 0.19 
CS 22879-029 Co I     3    2.43 -0.01 0.14 0.24 0.16 0.24 
CS 22879-029 Ni I    10    3.68  0.02 0.14 0.28 0.18 0.27 
CS 22879-029 Cu I     0                                   
CS 22879-029 Zn I     3    2.55  0.54 0.11 0.22 0.13 0.22 
CS 22879-029 Ga I     0                                   
CS 22879-029 Rb I     1 <  2.55  2.58                     
CS 22879-029 Sr II    2    1.31  0.79 0.04 0.19 0.18 0.21 
CS 22879-029 Y II     4    0.37  0.51 0.08 0.15 0.21 0.11 
CS 22879-029 Zr II    3    1.15  0.92 0.07 0.14 0.21 0.10 
CS 22879-029 Nb II    1 <  0.85  1.74                     
CS 22879-029 Mo I     1 <  0.85  1.52                     
CS 22879-029 Tc I     1 <  1.54                           
CS 22879-029 Ru I     0                                   
CS 22879-029 Sn I     0                                   
CS 22879-029 Ba II    3    1.02  1.18 0.05 0.14 0.19 0.11 
CS 22879-029 La II    4   -0.20  1.05 0.09 0.15 0.22 0.11 
CS 22879-029 Ce II    3    0.39  1.16 0.12 0.17 0.23 0.14 
CS 22879-029 Pr II    1   -0.51  1.12 0.15 0.19 0.25 0.16 
CS 22879-029 Nd II    1   -0.18  0.75 0.14 0.19 0.24 0.16 
CS 22879-029 Sm II    1   -0.31  1.08 0.15 0.19 0.25 0.16 
CS 22879-029 Eu II    1   -1.44  0.39 0.20 0.24 0.28 0.22 
CS 22879-029 Gd II    2 <  0.20  1.48                     
CS 22879-029 Tb II    3 < -0.21  1.84                     
CS 22879-029 Dy II    1   -0.67  0.58 0.12 0.17 0.23 0.14 
CS 22879-029 Ho II    0                                   
CS 22879-029 Er II    3 < -0.13  1.30                     
CS 22879-029 Tm II    2 < -0.62  1.63                     
CS 22879-029 Yb II    1   -0.71  0.72 0.12 0.18 0.23 0.14 
CS 22879-029 Hf II    1 <  0.50  2.00                     
CS 22879-029 Ir I     0                                   
CS 22879-029 Pb I     1    1.37  1.88 0.19 0.27 0.20 0.27 
CS 22879-029 Th II    0                                   
CS 22879-051 Fe I    57    4.48 -3.02 0.07 0.21 0.00 0.00 
CS 22879-051 Fe II    4    4.65 -2.85 0.09 0.15 0.00 0.00 
CS 22879-051 Li I     1    1.88       0.09 0.21 0.12 0.22 
CS 22879-051 C (CH)   1 <  6.35  0.78                     
CS 22879-051 N (NH)   1 <  6.65  1.68                     
CS 22879-051 O I      2    5.92  0.26 0.11 0.22 0.14 0.23 
CS 22879-051 Na I     0                                   
CS 22879-051 Mg I     4    5.04  0.46 0.05 0.21 0.09 0.22 
CS 22879-051 Al I     2    2.78 -0.64 0.09 0.22 0.12 0.24 
CS 22879-051 Si I     1    4.85  0.36 0.16 0.36 0.24 0.34 
CS 22879-051 K I      0                                   
CS 22879-051 Ca I    12    3.91  0.59 0.11 0.22 0.14 0.23 
CS 22879-051 Sc II    2    0.40  0.10 0.08 0.15 0.21 0.12 
CS 22879-051 Ti I     3    2.61  0.69 0.09 0.21 0.12 0.22 
CS 22879-051 Ti II   13    2.42  0.33 0.06 0.14 0.20 0.11 
CS 22879-051 V I      0                                   
CS 22879-051 V II     1 <  1.96  0.88                     
CS 22879-051 Cr I     4    2.39 -0.22 0.06 0.20 0.10 0.21 
CS 22879-051 Cr II    1    3.25  0.46 0.10 0.16 0.23 0.13 
CS 22879-051 Mn I     3    2.01 -0.39 0.11 0.22 0.13 0.23 
CS 22879-051 Mn II    3    2.19 -0.38 0.16 0.20 0.25 0.18 
CS 22879-051 Co I     2    2.22  0.25 0.15 0.24 0.17 0.25 
CS 22879-051 Ni I     4    3.18 -0.02 0.16 0.26 0.18 0.27 
CS 22879-051 Cu I     0                                   
CS 22879-051 Zn I     2 <  2.53  0.99                     
CS 22879-051 Ga I     0                                   
CS 22879-051 Rb I     1 <  2.97  3.47                     
CS 22879-051 Sr II    2   -0.07 -0.09 0.04 0.19 0.22 0.18 
CS 22879-051 Y II     1   -0.98 -0.34 0.38 0.40 0.43 0.39 
CS 22879-051 Zr II    0                                   
CS 22879-051 Nb II    1 <  1.57  2.96                     
CS 22879-051 Mo I     1 <  1.49  2.63                     
CS 22879-051 Tc I     1 <  1.71                           
CS 22879-051 Ru I     0                                   
CS 22879-051 Sn I     1 <  2.53  3.48                     
CS 22879-051 Ba II    1   -1.38 -0.71 0.08 0.15 0.22 0.12 
CS 22879-051 La II    0                                   
CS 22879-051 Ce II    5 <  0.24  1.51                     
CS 22879-051 Pr II    5 < -0.17  1.96                     
CS 22879-051 Nd II    5 <  0.19  1.62                     
CS 22879-051 Sm II    2 <  0.20  2.09                     
CS 22879-051 Eu II    4 < -1.17  1.16                     
CS 22879-051 Gd II    3 <  0.48  2.26                     
CS 22879-051 Tb II    4 < -0.11  2.44                     
CS 22879-051 Dy II    3 < -0.04  1.71                     
CS 22879-051 Ho II    0                                   
CS 22879-051 Er II    3 < -0.03  1.90                     
CS 22879-051 Tm II    2 < -0.46  2.29                     
CS 22879-051 Yb II    1 < -1.02  0.91                     
CS 22879-051 Hf II    2 <  0.76  2.76                     
CS 22879-051 Ir I     0                                   
CS 22879-051 Pb I     1 <  1.83  2.81                     
CS 22879-051 Th II    3 < -0.06  2.73                     
CS 22879-094 Fe I    77    4.35 -3.15 0.08 0.21 0.00 0.00 
CS 22879-094 Fe II    6    4.69 -2.81 0.08 0.15 0.00 0.00 
CS 22879-094 Li I     1    1.88       0.06 0.20 0.10 0.21 
CS 22879-094 C (CH)   1    5.57 -0.05 0.15 0.25 0.20 0.20 
CS 22879-094 N (CN)   1 <  7.75  2.73                     
CS 22879-094 O I      3 <  6.67  1.13                     
CS 22879-094 Na I     0                                   
CS 22879-094 Mg I     5    4.97  0.52 0.06 0.21 0.10 0.21 
CS 22879-094 Al I     2    2.62 -0.69 0.09 0.24 0.14 0.25 
CS 22879-094 Si I     1    4.90  0.54 0.16 0.36 0.24 0.33 
CS 22879-094 K I      0                                   
CS 22879-094 Ca I    13    3.88  0.69 0.11 0.22 0.14 0.23 
CS 22879-094 Sc II    2    0.26 -0.08 0.10 0.16 0.23 0.13 
CS 22879-094 Ti I     2    2.46  0.66 0.07 0.20 0.11 0.21 
CS 22879-094 Ti II   13    2.45  0.31 0.06 0.14 0.20 0.11 
CS 22879-094 V I      0                                   
CS 22879-094 V II     0                                   
CS 22879-094 Cr I     2    2.29 -0.20 0.04 0.20 0.09 0.21 
CS 22879-094 Cr II    1    2.98  0.15 0.13 0.18 0.24 0.15 
CS 22879-094 Mn I     3    1.78 -0.51 0.08 0.21 0.11 0.21 
CS 22879-094 Mn II    1    1.94 -0.68 0.16 0.21 0.25 0.19 
CS 22879-094 Co I     2    1.93  0.09 0.15 0.24 0.17 0.25 
CS 22879-094 Ni I     3    3.06 -0.02 0.14 0.25 0.16 0.25 
CS 22879-094 Cu I     0                                   
CS 22879-094 Zn I     2 <  2.33  0.92                     
CS 22879-094 Ga I     0                                   
CS 22879-094 Rb I     1 <  2.66  3.29                     
CS 22879-094 Sr II    2    0.23  0.18 0.04 0.23 0.25 0.23 
CS 22879-094 Y II     1   -0.76 -0.16 0.15 0.20 0.25 0.17 
CS 22879-094 Zr II    1   -0.07  0.16 0.20 0.24 0.29 0.22 
CS 22879-094 Nb II    1 <  1.37  2.72                     
CS 22879-094 Mo I     1 <  1.01  2.28                     
CS 22879-094 Tc I     1 <  1.06                           
CS 22879-094 Ru I     0                                   
CS 22879-094 Sn I     1 <  2.30  3.38                     
CS 22879-094 Ba II    1   -1.37 -0.74 0.06 0.14 0.21 0.10 
CS 22879-094 La II    0                                   
CS 22879-094 Ce II    4 < -0.04  1.19                     
CS 22879-094 Pr II    5 < -0.50  1.59                     
CS 22879-094 Nd II    5 <  0.29  1.68                     
CS 22879-094 Sm II    2 < -0.19  1.66                     
CS 22879-094 Eu II    4 < -1.55  0.74                     
CS 22879-094 Gd II    3 <  0.19  1.93                     
CS 22879-094 Tb II    3 < -0.50  2.01                     
CS 22879-094 Dy II    3 < -0.31  1.40                     
CS 22879-094 Ho II    2 < -0.61  1.72                     
CS 22879-094 Er II    3 < -0.08  1.81                     
CS 22879-094 Tm II    1 < -0.78  1.93                     
CS 22879-094 Yb II    1 < -1.16  0.73                     
CS 22879-094 Hf II    1 <  0.55  2.51                     
CS 22879-094 Ir I     0                                   
CS 22879-094 Pb I     1 <  1.55  2.66                     
CS 22879-094 Th II    0                                   
CS 22879-097 Fe I    82    4.84 -2.66 0.05 0.17 0.00 0.00 
CS 22879-097 Fe II   10    4.86 -2.64 0.06 0.15 0.00 0.00 
CS 22879-097 Li I     1 <  1.52                           
CS 22879-097 C (CH)   1 <  6.30  0.51                     
CS 22879-097 N (CN)   1 <  7.50  2.31                     
CS 22879-097 O I      0                                   
CS 22879-097 Na I     0                                   
CS 22879-097 Mg I     5    5.53  0.59 0.05 0.17 0.07 0.19 
CS 22879-097 Al I     2    3.14 -0.65 0.09 0.23 0.16 0.25 
CS 22879-097 Si I     0                                   
CS 22879-097 K I      0                                   
CS 22879-097 Ca I    13    4.19  0.51 0.11 0.19 0.12 0.21 
CS 22879-097 Sc II    4    0.68  0.18 0.04 0.15 0.19 0.08 
CS 22879-097 Ti I     3    2.74  0.45 0.04 0.16 0.07 0.19 
CS 22879-097 Ti II   14    2.59  0.28 0.04 0.15 0.18 0.08 
CS 22879-097 V I      0                                   
CS 22879-097 V II     2    1.44  0.15 0.19 0.24 0.27 0.20 
CS 22879-097 Cr I     2    2.77 -0.21 0.04 0.16 0.07 0.19 
CS 22879-097 Cr II    1    2.90 -0.10 0.06 0.15 0.19 0.09 
CS 22879-097 Mn I     2    2.50 -0.27 0.05 0.17 0.07 0.19 
CS 22879-097 Mn II    3    2.02 -0.76 0.16 0.21 0.24 0.17 
CS 22879-097 Co I     3    2.43  0.10 0.12 0.20 0.13 0.22 
CS 22879-097 Ni I     1    3.52 -0.04 0.11 0.19 0.12 0.21 
CS 22879-097 Cu I     0                                   
CS 22879-097 Zn I     0                                   
CS 22879-097 Ga I     0                                   
CS 22879-097 Rb I     0                                   
CS 22879-097 Sr II    2    0.34  0.12 0.03 0.25 0.24 0.21 
CS 22879-097 Y II     1   -0.85 -0.42 0.10 0.17 0.21 0.12 
CS 22879-097 Zr II    3    0.01  0.07 0.08 0.16 0.20 0.10 
CS 22879-097 Nb II    1 <  1.12  2.30                     
CS 22879-097 Mo I     1 <  1.38  2.16                     
CS 22879-097 Tc I     1 <  1.60                           
CS 22879-097 Ru I     0                                   
CS 22879-097 Sn I     0                                   
CS 22879-097 Ba II    2   -1.28 -0.82 0.06 0.14 0.19 0.08 
CS 22879-097 La II    0                                   
CS 22879-097 Ce II    5 < -0.51  0.55                     
CS 22879-097 Pr II    5 < -0.79  1.13                     
CS 22879-097 Nd II    2 < -0.73  0.49                     
CS 22879-097 Sm II    2 < -0.51  1.17                     
CS 22879-097 Eu II    4 < -1.70  0.42                     
CS 22879-097 Gd II    3 < -0.28  1.29                     
CS 22879-097 Tb II    3 < -0.53  1.81                     
CS 22879-097 Dy II    2 < -0.71  0.83                     
CS 22879-097 Ho II    1 < -0.86  1.30                     
CS 22879-097 Er II    3 < -0.67  1.05                     
CS 22879-097 Tm II    2 < -0.92  1.62                     
CS 22879-097 Yb II    1 < -1.20  0.52                     
CS 22879-097 Hf II    2 < -0.03  1.76                     
CS 22879-097 Ir I     0                                   
CS 22879-097 Pb I     1 <  1.80  2.42                     
CS 22879-097 Th II    3 < -0.90  1.68                     
CS 22879-103 Fe I    69    5.34 -2.16 0.05 0.16 0.00 0.00 
CS 22879-103 Fe II    7    5.35 -2.15 0.06 0.15 0.00 0.00 
CS 22879-103 Li I     1 <  1.37                           
CS 22879-103 C (CH)   1    6.38  0.10 0.15 0.25 0.19 0.19 
CS 22879-103 N (CN)   1 <  7.75  2.07                     
CS 22879-103 O I      0                                   
CS 22879-103 Na I     0                                   
CS 22879-103 Mg I     4    6.00  0.57 0.05 0.17 0.08 0.19 
CS 22879-103 Al I     2    3.73 -0.55 0.08 0.27 0.21 0.28 
CS 22879-103 Si I     1    6.15  0.80 0.16 0.23 0.17 0.24 
CS 22879-103 K I      0                                   
CS 22879-103 Ca I    10    4.69  0.51 0.10 0.19 0.12 0.21 
CS 22879-103 Sc II    2    1.09  0.09 0.04 0.15 0.19 0.08 
CS 22879-103 Ti I     8    3.17  0.38 0.05 0.17 0.07 0.19 
CS 22879-103 Ti II   16    3.11  0.32 0.04 0.15 0.18 0.07 
CS 22879-103 V I      1    1.89  0.12 0.11 0.19 0.12 0.21 
CS 22879-103 V II     2    2.04  0.26 0.19 0.23 0.26 0.20 
CS 22879-103 Cr I     4    3.42 -0.06 0.05 0.17 0.07 0.19 
CS 22879-103 Cr II    3    3.61  0.12 0.06 0.15 0.19 0.08 
CS 22879-103 Mn I     2    2.95 -0.32 0.06 0.17 0.07 0.19 
CS 22879-103 Mn II    2    2.63 -0.65 0.16 0.21 0.24 0.17 
CS 22879-103 Co I     2    2.82 -0.01 0.12 0.20 0.13 0.22 
CS 22879-103 Ni I     3    4.32  0.26 0.11 0.19 0.13 0.21 
CS 22879-103 Cu I     0                                   
CS 22879-103 Zn I     1    2.78  0.38 0.04 0.16 0.07 0.18 
CS 22879-103 Ga I     0                                   
CS 22879-103 Rb I     0                                   
CS 22879-103 Sr II    2    1.58  0.86 0.02 0.20 0.17 0.15 
CS 22879-103 Y II     4   -0.05 -0.10 0.06 0.15 0.19 0.08 
CS 22879-103 Zr II    3    0.82  0.40 0.05 0.15 0.19 0.08 
CS 22879-103 Nb II    1 <  0.99  1.68                     
CS 22879-103 Mo I     1 <  1.18  1.46                     
CS 22879-103 Tc I     1 <  1.32                           
CS 22879-103 Ru I     0                                   
CS 22879-103 Sn I     0                                   
CS 22879-103 Ba II    3    0.09  0.06 0.05 0.15 0.18 0.08 
CS 22879-103 La II    3   -0.91  0.14 0.07 0.16 0.20 0.10 
CS 22879-103 Ce II    2   -0.34  0.23 0.09 0.17 0.20 0.11 
CS 22879-103 Pr II    1 < -0.90  0.53                     
CS 22879-103 Nd II    1   -0.72  0.01 0.11 0.18 0.21 0.12 
CS 22879-103 Sm II    0                                   
CS 22879-103 Eu II    3   -1.34  0.29 0.09 0.17 0.20 0.11 
CS 22879-103 Gd II    1 < -0.15  0.93                     
CS 22879-103 Tb II    3 < -0.80  1.05                     
CS 22879-103 Dy II    1   -0.63  0.42 0.07 0.16 0.19 0.09 
CS 22879-103 Ho II    0                                   
CS 22879-103 Er II    1 < -0.52  0.71                     
CS 22879-103 Tm II    2 < -1.09  0.96                     
CS 22879-103 Yb II    1   -1.33 -0.10 0.12 0.19 0.22 0.14 
CS 22879-103 Hf II    1 < -0.12  1.18                     
CS 22879-103 Ir I     0                                   
CS 22879-103 Pb I     1 <  1.75  1.87                     
CS 22879-103 Th II    2 < -0.87  1.22                     
CS 22880-067 Fe I    45    4.27 -3.23 0.06 0.21 0.00 0.00 
CS 22880-067 Fe II    1    4.13 -3.37 0.08 0.15 0.00 0.00 
CS 22880-067 Li I     1    1.45       0.08 0.21 0.11 0.22 
CS 22880-067 C (CH)   1    5.65  0.59 0.15 0.25 0.19 0.20 
CS 22880-067 N (NH)   1 <  6.05  1.59                     
CS 22880-067 O I      0                                   
CS 22880-067 Na I     0                                   
CS 22880-067 Mg I     4    5.03  0.65 0.04 0.22 0.08 0.21 
CS 22880-067 Al I     2    2.50 -0.72 0.09 0.26 0.14 0.26 
CS 22880-067 Si I     1    4.91  0.63 0.16 0.36 0.23 0.32 
CS 22880-067 K I      0                                   
CS 22880-067 Ca I     5    3.56  0.44 0.11 0.23 0.13 0.23 
CS 22880-067 Sc II    1   -0.53 -0.31 0.06 0.14 0.21 0.10 
CS 22880-067 Ti I     2    2.30  0.58 0.10 0.21 0.12 0.22 
CS 22880-067 Ti II    4    1.73  0.15 0.05 0.13 0.20 0.10 
CS 22880-067 V I      0                                   
CS 22880-067 V II     2 <  1.86  1.30                     
CS 22880-067 Cr I     3    2.19 -0.22 0.04 0.20 0.08 0.21 
CS 22880-067 Cr II    0                                   
CS 22880-067 Mn I     2    1.59 -0.61 0.07 0.20 0.10 0.21 
CS 22880-067 Mn II    0                                   
CS 22880-067 Co I     1    1.85  0.09 0.13 0.23 0.15 0.24 
CS 22880-067 Ni I     1    3.27  0.28 0.11 0.22 0.13 0.23 
CS 22880-067 Cu I     0                                   
CS 22880-067 Zn I     1 <  2.75  1.42                     
CS 22880-067 Ga I     0                                   
CS 22880-067 Rb I     0                                   
CS 22880-067 Sr II    2   -0.53 -0.03 0.04 0.17 0.20 0.15 
CS 22880-067 Y II     5 < -0.81  0.35                     
CS 22880-067 Zr II    3 <  0.35  1.14                     
CS 22880-067 Nb II    0                                   
CS 22880-067 Mo I     1 <  1.30  2.65                     
CS 22880-067 Tc I     1 <  1.40                           
CS 22880-067 Ru I     0                                   
CS 22880-067 Sn I     0                                   
CS 22880-067 Ba II    1   -1.55 -0.36 0.06 0.14 0.21 0.10 
CS 22880-067 La II    0                                   
CS 22880-067 Ce II    5 <  0.08  1.87                     
CS 22880-067 Pr II    4 < -0.33  2.32                     
CS 22880-067 Nd II    5 < -0.16  1.79                     
CS 22880-067 Sm II    1 <  0.04  2.45                     
CS 22880-067 Eu II    3 < -1.18  1.67                     
CS 22880-067 Gd II    3 <  0.23  2.53                     
CS 22880-067 Tb II    2 <  0.32  3.39                     
CS 22880-067 Dy II    2 < -0.32  1.95                     
CS 22880-067 Ho II    0                                   
CS 22880-067 Er II    2 <  0.05  2.50                     
CS 22880-067 Tm II    2 < -0.40  2.87                     
CS 22880-067 Yb II    0                                   
CS 22880-067 Hf II    1 <  0.60  3.12                     
CS 22880-067 Ir I     0                                   
CS 22880-067 Pb I     1 <  1.76  2.95                     
CS 22880-067 Th II    2 < -0.38  2.93                     
CS 22880-086 Fe I   108    4.22 -3.28 0.06 0.15 0.00 0.00 
CS 22880-086 Fe II    6    4.25 -3.25 0.08 0.16 0.00 0.00 
CS 22880-086 Li I     1    0.74       0.09 0.16 0.11 0.19 
CS 22880-086 C (CH)   1    5.33  0.15 0.15 0.25 0.19 0.20 
CS 22880-086 N (CN)   1 <  6.15  1.57                     
CS 22880-086 O I      0                                   
CS 22880-086 Na I     0                                   
CS 22880-086 Mg I     7    4.78  0.46 0.05 0.15 0.08 0.18 
CS 22880-086 Al I     1    2.36 -0.81 0.09 0.26 0.20 0.27 
CS 22880-086 Si I     0                                   
CS 22880-086 K I      0                                   
CS 22880-086 Ca I    13    3.48  0.42 0.11 0.17 0.12 0.20 
CS 22880-086 Sc II    5   -0.17 -0.07 0.06 0.15 0.17 0.11 
CS 22880-086 Ti I    10    1.89  0.22 0.06 0.15 0.09 0.18 
CS 22880-086 Ti II   20    1.86  0.17 0.06 0.15 0.17 0.10 
CS 22880-086 V I      0                                   
CS 22880-086 V II     1    0.95  0.27 0.21 0.25 0.27 0.23 
CS 22880-086 Cr I     5    2.07 -0.28 0.06 0.15 0.08 0.19 
CS 22880-086 Cr II    0                                   
CS 22880-086 Mn I     4    1.84 -0.31 0.09 0.17 0.11 0.20 
CS 22880-086 Mn II    4    1.82 -0.36 0.15 0.21 0.22 0.17 
CS 22880-086 Co I     4    1.93  0.22 0.13 0.19 0.14 0.22 
CS 22880-086 Ni I     6    3.11  0.17 0.11 0.21 0.15 0.23 
CS 22880-086 Cu I     0                                   
CS 22880-086 Zn I     2 <  2.01  0.73                     
CS 22880-086 Ga I     0                                   
CS 22880-086 Rb I     0                                   
CS 22880-086 Sr II    2   -0.40 -0.02 0.04 0.25 0.24 0.25 
CS 22880-086 Y II     2   -1.51 -0.47 0.13 0.19 0.21 0.15 
CS 22880-086 Zr II    1   -0.77 -0.10 0.10 0.17 0.20 0.12 
CS 22880-086 Nb II    1 <  0.49  2.28                     
CS 22880-086 Mo I     1 < -0.05  1.35                     
CS 22880-086 Tc I     1 <  0.11                           
CS 22880-086 Ru I     0                                   
CS 22880-086 Sn I     1 <  1.49  2.70                     
CS 22880-086 Ba II    2   -2.12 -1.05 0.08 0.16 0.19 0.11 
CS 22880-086 La II    0                                   
CS 22880-086 Ce II    5 < -1.20  0.47                     
CS 22880-086 Pr II    4 < -1.57  0.96                     
CS 22880-086 Nd II    5 < -1.54  0.29                     
CS 22880-086 Sm II    2 < -1.26  1.03                     
CS 22880-086 Eu II    4 < -2.55  0.18                     
CS 22880-086 Gd II    2 < -0.99  1.19                     
CS 22880-086 Tb II    3 < -1.56  1.39                     
CS 22880-086 Dy II    2 < -1.59  0.56                     
CS 22880-086 Ho II    1 < -1.49  1.28                     
CS 22880-086 Er II    3 < -1.43  0.90                     
CS 22880-086 Tm II    2 < -1.79  1.36                     
CS 22880-086 Yb II    1 < -2.24  0.09                     
CS 22880-086 Hf II    2 < -0.82  1.58                     
CS 22880-086 Ir I     0                                   
CS 22880-086 Pb I     1 <  0.95  2.19                     
CS 22880-086 Th II    2 < -1.60  1.59                     
CS 22881-032 Fe I    43    3.95 -3.55 0.06 0.23 0.00 0.00 
CS 22881-032 Fe II    1    4.40 -3.10 0.07 0.14 0.00 0.00 
CS 22881-032 Li I     1    1.66       0.07 0.20 0.12 0.21 
CS 22881-032 C (CH)   1 <  5.65  0.32                     
CS 22881-032 N (NH)   1 <  5.71  1.02                     
CS 22881-032 O I      3 <  7.23  2.09                     
CS 22881-032 Na I     2    2.53 -0.16 0.10 0.22 0.13 0.22 
CS 22881-032 Mg I     3    4.55  0.50 0.05 0.23 0.08 0.22 
CS 22881-032 Al I     2    2.09 -0.81 0.09 0.22 0.11 0.23 
CS 22881-032 Si I     1    4.31  0.35 0.16 0.36 0.21 0.33 
CS 22881-032 K I      0                                   
CS 22881-032 Ca I     5    3.39  0.60 0.11 0.23 0.14 0.22 
CS 22881-032 Sc II    1   -0.14 -0.19 0.05 0.15 0.20 0.11 
CS 22881-032 Ti I     0                                   
CS 22881-032 Ti II    9    1.98  0.13 0.05 0.14 0.20 0.10 
CS 22881-032 V I      0                                   
CS 22881-032 V II     2 <  1.84  1.01                     
CS 22881-032 Cr I     2    1.84 -0.25 0.04 0.20 0.09 0.20 
CS 22881-032 Cr II    0                                   
CS 22881-032 Mn I     2    1.27 -0.62 0.08 0.21 0.13 0.21 
CS 22881-032 Mn II    0                                   
CS 22881-032 Co I     1    1.70  0.26 0.13 0.23 0.16 0.23 
CS 22881-032 Ni I     2    2.56 -0.11 0.15 0.26 0.16 0.25 
CS 22881-032 Cu I     0                                   
CS 22881-032 Zn I     2 <  2.45  1.44                     
CS 22881-032 Ga I     0                                   
CS 22881-032 Rb I     0                                   
CS 22881-032 Sr II    2   -0.45 -0.22 0.04 0.20 0.21 0.18 
CS 22881-032 Y II     6 < -0.83  0.06                     
CS 22881-032 Zr II    3 <  0.23  0.75                     
CS 22881-032 Nb II    1 <  1.69  3.33                     
CS 22881-032 Mo I     1 <  0.85  2.52                     
CS 22881-032 Tc I     1 <  1.22                           
CS 22881-032 Ru I     0                                   
CS 22881-032 Sn I     0                                   
CS 22881-032 Ba II    1   -1.67 -0.75 0.06 0.14 0.22 0.09 
CS 22881-032 La II    0                                   
CS 22881-032 Ce II    5 < -0.11  1.41                     
CS 22881-032 Pr II    5 < -0.28  2.10                     
CS 22881-032 Nd II    5 < -0.17  1.51                     
CS 22881-032 Sm II    2 < -0.14  2.00                     
CS 22881-032 Eu II    4 < -1.37  1.21                     
CS 22881-032 Gd II    3 <  0.21  2.24                     
CS 22881-032 Tb II    3 < -0.15  2.65                     
CS 22881-032 Dy II    2 < -0.49  1.51                     
CS 22881-032 Ho II    2 < -0.70  1.92                     
CS 22881-032 Er II    2 < -0.28  1.90                     
CS 22881-032 Tm II    2 < -0.45  2.55                     
CS 22881-032 Yb II    1 < -1.17  1.01                     
CS 22881-032 Hf II    1 <  0.78  3.03                     
CS 22881-032 Ir I     0                                   
CS 22881-032 Pb I     1 <  1.54  3.05                     
CS 22881-032 Th II    2 < -0.56  2.48                     
CS 22881-036 Fe I    84    5.16 -2.34 0.06 0.21 0.00 0.00 
CS 22881-036 Fe II    8    5.13 -2.37 0.07 0.15 0.00 0.00 
CS 22881-036 Li I     1 <  1.22                           
CS 22881-036 C (CH)   1    8.05  1.99 0.15 0.25 0.19 0.19 
CS 22881-036 N (NH)   1    5.81  0.35 0.30 0.36 0.32 0.32 
CS 22881-036 O I      3    6.90  0.55 0.06 0.20 0.09 0.21 
CS 22881-036 Na I     2    4.18  0.28 0.10 0.33 0.19 0.29 
CS 22881-036 Mg I     5    5.80  0.54 0.04 0.28 0.12 0.24 
CS 22881-036 Al I     1    3.52 -0.59 0.09 0.33 0.20 0.30 
CS 22881-036 Si I     0                                   
CS 22881-036 K I      1    2.86  0.17 0.14 0.23 0.15 0.24 
CS 22881-036 Ca I     7    4.41  0.41 0.11 0.22 0.13 0.22 
CS 22881-036 Sc II    1    1.01  0.23 0.05 0.14 0.20 0.09 
CS 22881-036 Ti I     5    2.89  0.28 0.06 0.20 0.09 0.21 
CS 22881-036 Ti II   11    3.04  0.46 0.06 0.14 0.20 0.11 
CS 22881-036 V I      0                                   
CS 22881-036 V II     2    1.91  0.35 0.22 0.25 0.30 0.23 
CS 22881-036 Cr I     4    3.14 -0.16 0.07 0.20 0.10 0.21 
CS 22881-036 Cr II    0                                   
CS 22881-036 Mn I     4    2.74 -0.35 0.11 0.22 0.12 0.23 
CS 22881-036 Mn II    3    2.81 -0.25 0.15 0.21 0.25 0.19 
CS 22881-036 Co I     5    2.63 -0.02 0.14 0.25 0.15 0.25 
CS 22881-036 Ni I    10    3.93  0.05 0.14 0.29 0.18 0.28 
CS 22881-036 Cu I     1 <  2.60  0.75                     
CS 22881-036 Zn I     2    2.53  0.31 0.09 0.21 0.11 0.22 
CS 22881-036 Ga I     0                                   
CS 22881-036 Rb I     1 <  2.48  2.30                     
CS 22881-036 Sr II    2    1.56  1.06 0.03 0.16 0.14 0.19 
CS 22881-036 Y II     5    0.77  0.94 0.07 0.15 0.21 0.11 
CS 22881-036 Zr II    3    1.35  1.14 0.06 0.14 0.20 0.10 
CS 22881-036 Nb II    1 <  1.47  2.38                     
CS 22881-036 Mo I     1 <  1.14  1.60                     
CS 22881-036 Tc I     0                                   
CS 22881-036 Ru I     0                                   
CS 22881-036 Sn I     0                                   
CS 22881-036 Ba II    4    1.84  2.03 0.05 0.16 0.18 0.15 
CS 22881-036 La II    3    0.38  1.65 0.06 0.14 0.20 0.09 
CS 22881-036 Ce II    5    1.07  1.86 0.06 0.14 0.21 0.10 
CS 22881-036 Pr II    2   -0.03  1.62 0.11 0.17 0.23 0.13 
CS 22881-036 Nd II    3    0.81  1.76 0.06 0.14 0.21 0.09 
CS 22881-036 Sm II    2    0.13  1.54 0.08 0.15 0.21 0.11 
CS 22881-036 Eu II    2   -1.27  0.58 0.14 0.19 0.24 0.16 
CS 22881-036 Gd II    1 <  0.35  1.65                     
CS 22881-036 Tb II    0                                   
CS 22881-036 Dy II    1    0.01  1.28 0.14 0.19 0.25 0.16 
CS 22881-036 Ho II    0                                   
CS 22881-036 Er II    2   -0.02  1.43 0.15 0.20 0.25 0.17 
CS 22881-036 Tm II    1 <  0.45  2.72                     
CS 22881-036 Yb II    1   -0.06  1.39 0.11 0.24 0.26 0.23 
CS 22881-036 Hf II    1 <  0.70  2.22                     
CS 22881-036 Ir I     1 <  1.68  2.64                     
CS 22881-036 Pb I     1    2.21  2.51 0.05 0.20 0.09 0.20 
CS 22881-036 Th II    0                                   
CS 22881-039 Fe I    48    4.71 -2.79 0.06 0.17 0.00 0.00 
CS 22881-039 Fe II    7    4.71 -2.79 0.06 0.15 0.00 0.00 
CS 22881-039 Li I     1 <  2.39                           
CS 22881-039 C (CH)   1 <  7.10  1.46                     
CS 22881-039 N (CN)   1 <  7.90  2.86                     
CS 22881-039 O I      0                                   
CS 22881-039 Na I     0                                   
CS 22881-039 Mg I     4    5.23  0.42 0.06 0.17 0.09 0.19 
CS 22881-039 Al I     2    3.12 -0.54 0.09 0.19 0.11 0.21 
CS 22881-039 Si I     1    4.72  0.00 0.16 0.27 0.21 0.29 
CS 22881-039 K I      0                                   
CS 22881-039 Ca I    10    3.90  0.35 0.11 0.19 0.13 0.22 
CS 22881-039 Sc II    3    0.68  0.32 0.05 0.15 0.19 0.08 
CS 22881-039 Ti I     0                                   
CS 22881-039 Ti II   16    2.52  0.36 0.05 0.15 0.19 0.08 
CS 22881-039 V I      0                                   
CS 22881-039 V II     2 <  1.81  0.67                     
CS 22881-039 Cr I     3    2.77 -0.08 0.04 0.16 0.08 0.19 
CS 22881-039 Cr II    0                                   
CS 22881-039 Mn I     2    2.41 -0.23 0.09 0.18 0.11 0.20 
CS 22881-039 Mn II    0                                   
CS 22881-039 Co I     3    2.48  0.28 0.14 0.21 0.15 0.23 
CS 22881-039 Ni I     1    3.51  0.08 0.12 0.20 0.13 0.22 
CS 22881-039 Cu I     0                                   
CS 22881-039 Zn I     2 <  2.84  1.07                     
CS 22881-039 Ga I     0                                   
CS 22881-039 Rb I     0                                   
CS 22881-039 Sr II    2    0.10  0.02 0.04 0.24 0.23 0.20 
CS 22881-039 Y II     1   -0.72 -0.14 0.12 0.18 0.22 0.13 
CS 22881-039 Zr II    1 <  0.27  0.48                     
CS 22881-039 Nb II    1 <  1.45  2.78                     
CS 22881-039 Mo I     1 <  1.90  2.81                     
CS 22881-039 Tc I     1 <  1.73                           
CS 22881-039 Ru I     0                                   
CS 22881-039 Sn I     0                                   
CS 22881-039 Ba II    1   -1.21 -0.60 0.05 0.15 0.19 0.08 
CS 22881-039 La II    0                                   
CS 22881-039 Ce II    5 <  0.05  1.26                     
CS 22881-039 Pr II    5 < -0.34  1.73                     
CS 22881-039 Nd II    4 < -0.08  1.29                     
CS 22881-039 Sm II    2 < -0.14  1.69                     
CS 22881-039 Eu II    4 < -1.28  0.99                     
CS 22881-039 Gd II    3 <  0.14  1.86                     
CS 22881-039 Tb II    4 < -0.29  2.20                     
CS 22881-039 Dy II    2 < -0.31  1.38                     
CS 22881-039 Ho II    0                                   
CS 22881-039 Er II    3 < -0.15  1.72                     
CS 22881-039 Tm II    2 < -0.65  2.04                     
CS 22881-039 Yb II    0                                   
CS 22881-039 Hf II    1 <  0.45  2.39                     
CS 22881-039 Ir I     0                                   
CS 22881-039 Pb I     1 <  2.16  2.91                     
CS 22881-039 Th II    2 < -0.42  2.31                     
CS 22881-070 Fe I    71    4.54 -2.96 0.07 0.21 0.00 0.00 
CS 22881-070 Fe II    7    4.77 -2.73 0.08 0.15 0.00 0.00 
CS 22881-070 Li I     1    1.98       0.06 0.20 0.10 0.21 
CS 22881-070 C (CH)   1 <  6.10  0.40                     
CS 22881-070 N (CN)   1 <  7.90  2.80                     
CS 22881-070 O I      3 <  6.26  0.53                     
CS 22881-070 Na I     0                                   
CS 22881-070 Mg I     6    4.87  0.23 0.08 0.21 0.11 0.22 
CS 22881-070 Al I     2    2.64 -0.85 0.09 0.22 0.12 0.23 
CS 22881-070 Si I     1    4.87  0.32 0.16 0.36 0.24 0.33 
CS 22881-070 K I      0                                   
CS 22881-070 Ca I    11    3.82  0.44 0.11 0.22 0.14 0.23 
CS 22881-070 Sc II    4    0.38 -0.04 0.09 0.15 0.22 0.12 
CS 22881-070 Ti I     4    2.41  0.43 0.10 0.21 0.13 0.22 
CS 22881-070 Ti II   19    2.48  0.25 0.07 0.14 0.20 0.12 
CS 22881-070 V I      0                                   
CS 22881-070 V II     2 <  1.73  0.53                     
CS 22881-070 Cr I     4    2.48 -0.19 0.05 0.20 0.09 0.21 
CS 22881-070 Cr II    2    3.20  0.28 0.10 0.16 0.22 0.13 
CS 22881-070 Mn I     4    2.17 -0.30 0.11 0.22 0.14 0.23 
CS 22881-070 Mn II    2    2.30 -0.40 0.16 0.21 0.25 0.18 
CS 22881-070 Co I     3    2.09  0.06 0.17 0.26 0.19 0.26 
CS 22881-070 Ni I    11    3.29  0.03 0.15 0.26 0.17 0.26 
CS 22881-070 Cu I     0                                   
CS 22881-070 Zn I     2 <  2.32  0.72                     
CS 22881-070 Ga I     0                                   
CS 22881-070 Rb I     1 <  2.92  3.36                     
CS 22881-070 Sr II    2   -0.09 -0.24 0.04 0.21 0.23 0.20 
CS 22881-070 Y II     1   -0.89 -0.37 0.19 0.23 0.28 0.20 
CS 22881-070 Zr II    0                                   
CS 22881-070 Nb II    1 <  1.36  2.63                     
CS 22881-070 Mo I     1 <  1.19  2.27                     
CS 22881-070 Tc I     1 <  1.46                           
CS 22881-070 Ru I     0                                   
CS 22881-070 Sn I     0                                   
CS 22881-070 Ba II    1   -1.25 -0.70 0.07 0.14 0.21 0.10 
CS 22881-070 La II    0                                   
CS 22881-070 Ce II    5 < -0.04  1.11                     
CS 22881-070 Pr II    4 < -0.27  1.74                     
CS 22881-070 Nd II    5 < -0.16  1.15                     
CS 22881-070 Sm II    2 < -0.08  1.69                     
CS 22881-070 Eu II    4 < -1.38  0.83                     
CS 22881-070 Gd II    3 <  0.16  1.82                     
CS 22881-070 Tb II    3 < -0.26  2.17                     
CS 22881-070 Dy II    3 < -0.30  1.33                     
CS 22881-070 Ho II    1 < -0.52  1.73                     
CS 22881-070 Er II    3 < -0.20  1.61                     
CS 22881-070 Tm II    2 < -0.49  2.14                     
CS 22881-070 Yb II    1 < -1.32  0.49                     
CS 22881-070 Hf II    2 <  0.65  2.53                     
CS 22881-070 Ir I     0                                   
CS 22881-070 Pb I     1 <  1.57  2.49                     
CS 22881-070 Th II    3 < -0.30  2.37                     
CS 22882-001 Fe I    80    4.88 -2.62 0.06 0.17 0.00 0.00 
CS 22882-001 Fe II   11    4.88 -2.62 0.06 0.15 0.00 0.00 
CS 22882-001 Li I     1 <  1.59                           
CS 22882-001 C (CH)   1 <  6.50  0.68                     
CS 22882-001 N (NH)   1 <  7.50  2.28                     
CS 22882-001 O I      0                                   
CS 22882-001 Na I     0                                   
CS 22882-001 Mg I     7    5.37  0.39 0.05 0.17 0.08 0.19 
CS 22882-001 Al I     2    3.13 -0.70 0.09 0.21 0.14 0.24 
CS 22882-001 Si I     1    5.10  0.21 0.16 0.31 0.26 0.33 
CS 22882-001 K I      0                                   
CS 22882-001 Ca I    11    4.15  0.43 0.11 0.19 0.12 0.21 
CS 22882-001 Sc II    4    0.69  0.16 0.05 0.15 0.19 0.08 
CS 22882-001 Ti I     4    2.85  0.51 0.07 0.17 0.09 0.20 
CS 22882-001 Ti II   18    2.75  0.41 0.05 0.15 0.19 0.08 
CS 22882-001 V I      0                                   
CS 22882-001 V II     2    1.74  0.42 0.19 0.24 0.27 0.20 
CS 22882-001 Cr I     2    3.00 -0.02 0.04 0.16 0.07 0.19 
CS 22882-001 Cr II    2    3.33  0.31 0.05 0.15 0.19 0.08 
CS 22882-001 Mn I     3    2.71 -0.10 0.07 0.17 0.09 0.20 
CS 22882-001 Mn II    0                                   
CS 22882-001 Co I     2    2.44  0.07 0.13 0.20 0.14 0.22 
CS 22882-001 Ni I     2    3.75  0.15 0.11 0.19 0.13 0.22 
CS 22882-001 Cu I     0                                   
CS 22882-001 Zn I     2 <  2.76  0.82                     
CS 22882-001 Ga I     0                                   
CS 22882-001 Rb I     0                                   
CS 22882-001 Sr II    2    0.41  0.16 0.03 0.25 0.23 0.21 
CS 22882-001 Y II     1   -0.38  0.03 0.10 0.17 0.21 0.12 
CS 22882-001 Zr II    2    0.40  0.44 0.08 0.16 0.20 0.10 
CS 22882-001 Nb II    1 <  1.35  2.51                     
CS 22882-001 Mo I     1 <  1.46  2.20                     
CS 22882-001 Tc I     1 <  1.77                           
CS 22882-001 Ru I     0                                   
CS 22882-001 Sn I     0                                   
CS 22882-001 Ba II    3   -0.38  0.06 0.06 0.16 0.19 0.09 
CS 22882-001 La II    2   -0.91  0.60 0.12 0.19 0.22 0.14 
CS 22882-001 Ce II    5 < -0.25  0.79                     
CS 22882-001 Pr II    1 < -0.70  1.20                     
CS 22882-001 Nd II    5 < -0.44  0.76                     
CS 22882-001 Sm II    2 < -0.48  1.18                     
CS 22882-001 Eu II    3   -1.29  0.81 0.08 0.16 0.20 0.10 
CS 22882-001 Gd II    3 < -0.16  1.39                     
CS 22882-001 Tb II    2 <  0.00  2.32                     
CS 22882-001 Dy II    1   -0.46  1.06 0.09 0.17 0.21 0.11 
CS 22882-001 Ho II    1 < -0.85  1.29                     
CS 22882-001 Er II    1   -0.59  1.11 0.16 0.22 0.25 0.18 
CS 22882-001 Tm II    2 < -0.74  1.78                     
CS 22882-001 Yb II    1   -1.14  0.56 0.12 0.19 0.22 0.14 
CS 22882-001 Hf II    2 <  0.18  1.95                     
CS 22882-001 Ir I     0                                   
CS 22882-001 Pb I     1 <  1.86  2.44                     
CS 22882-001 Th II    2 < -0.64  1.92                     
CS 22882-006 Fe I    79    4.56 -2.94 0.07 0.21 0.00 0.00 
CS 22882-006 Fe II    5    4.84 -2.66 0.07 0.15 0.00 0.00 
CS 22882-006 Li I     1    2.10       0.05 0.20 0.09 0.20 
CS 22882-006 C (CH)   1    5.68 -0.09 0.15 0.25 0.19 0.19 
CS 22882-006 N (CN)   1 <  7.75  2.58                     
CS 22882-006 O I      1    6.42  0.67 0.10 0.21 0.12 0.22 
CS 22882-006 Na I     1    3.20 -0.10 0.10 0.28 0.18 0.28 
CS 22882-006 Mg I     6    5.12  0.46 0.06 0.21 0.09 0.21 
CS 22882-006 Al I     2    2.77 -0.74 0.09 0.28 0.16 0.27 
CS 22882-006 Si I     1    4.99  0.42 0.16 0.36 0.23 0.32 
CS 22882-006 K I      1    2.32  0.23 0.15 0.24 0.17 0.25 
CS 22882-006 Ca I    12    3.98  0.58 0.11 0.22 0.13 0.23 
CS 22882-006 Sc II    4    0.51  0.01 0.09 0.16 0.21 0.12 
CS 22882-006 Ti I     5    2.53  0.52 0.07 0.20 0.10 0.21 
CS 22882-006 Ti II   15    2.66  0.37 0.06 0.14 0.20 0.11 
CS 22882-006 V I      0                                   
CS 22882-006 V II     1    1.64  0.37 0.29 0.32 0.35 0.30 
CS 22882-006 Cr I     4    2.52 -0.18 0.05 0.21 0.08 0.21 
CS 22882-006 Cr II    0                                   
CS 22882-006 Mn I     3    2.00 -0.49 0.06 0.20 0.09 0.21 
CS 22882-006 Mn II    4    2.22 -0.55 0.16 0.21 0.25 0.18 
CS 22882-006 Co I     3    2.16  0.11 0.13 0.23 0.15 0.24 
CS 22882-006 Ni I     5    3.26 -0.02 0.15 0.27 0.17 0.27 
CS 22882-006 Cu I     0                                   
CS 22882-006 Zn I     1 <  2.46  0.84                     
CS 22882-006 Ga I     0                                   
CS 22882-006 Rb I     1 <  2.53  2.95                     
CS 22882-006 Sr II    2    0.18 -0.03 0.04 0.24 0.25 0.24 
CS 22882-006 Y II     2   -0.77 -0.32 0.15 0.19 0.25 0.16 
CS 22882-006 Zr II    1    0.20  0.28 0.14 0.19 0.24 0.16 
CS 22882-006 Nb II    1 <  1.47  2.67                     
CS 22882-006 Mo I     1 <  0.86  1.92                     
CS 22882-006 Tc I     1 <  1.16                           
CS 22882-006 Ru I     0                                   
CS 22882-006 Sn I     0                                   
CS 22882-006 Ba II    1   -1.18 -0.70 0.05 0.14 0.21 0.09 
CS 22882-006 La II    0                                   
CS 22882-006 Ce II    5 < -0.03  1.05                     
CS 22882-006 Pr II    5 < -0.33  1.61                     
CS 22882-006 Nd II    5 < -0.36  0.88                     
CS 22882-006 Sm II    2 <  0.00  1.70                     
CS 22882-006 Eu II    4 < -1.31  0.83                     
CS 22882-006 Gd II    3 <  0.29  1.88                     
CS 22882-006 Tb II    2 < -0.27  2.09                     
CS 22882-006 Dy II    3 < -0.35  1.21                     
CS 22882-006 Ho II    1 < -0.69  1.49                     
CS 22882-006 Er II    3 < -0.27  1.47                     
CS 22882-006 Tm II    2 < -0.73  1.83                     
CS 22882-006 Yb II    1   -1.61  0.13 0.42 0.44 0.47 0.43 
CS 22882-006 Hf II    2 <  0.51  2.32                     
CS 22882-006 Ir I     0                                   
CS 22882-006 Pb I     1 <  1.48  2.38                     
CS 22882-006 Th II    2 < -0.32  2.28                     
CS 22882-012 Fe I    70    4.74 -2.76 0.07 0.21 0.00 0.00 
CS 22882-012 Fe II    7    4.75 -2.75 0.09 0.15 0.00 0.00 
CS 22882-012 Li I     1 <  1.70                           
CS 22882-012 C (CH)   1    6.78  1.09 0.15 0.25 0.19 0.20 
CS 22882-012 N (NH)   1    7.38  2.29 0.30 0.36 0.32 0.33 
CS 22882-012 O I      3    6.06  0.13 0.10 0.22 0.13 0.23 
CS 22882-012 Na I     1    3.97  0.49 0.10 0.31 0.20 0.31 
CS 22882-012 Mg I     6    5.21  0.37 0.06 0.21 0.10 0.22 
CS 22882-012 Al I     2    3.05 -0.64 0.09 0.26 0.15 0.27 
CS 22882-012 Si I     1    5.22  0.47 0.16 0.36 0.24 0.33 
CS 22882-012 K I      0                                   
CS 22882-012 Ca I    13    4.06  0.48 0.11 0.22 0.14 0.23 
CS 22882-012 Sc II    2    0.48  0.08 0.09 0.15 0.22 0.12 
CS 22882-012 Ti I     3    2.57  0.38 0.11 0.22 0.13 0.23 
CS 22882-012 Ti II   15    2.56  0.36 0.06 0.14 0.20 0.12 
CS 22882-012 V I      0                                   
CS 22882-012 V II     2 <  1.82  0.64                     
CS 22882-012 Cr I     4    2.73 -0.15 0.05 0.20 0.09 0.21 
CS 22882-012 Cr II    1    3.31  0.42 0.12 0.18 0.24 0.15 
CS 22882-012 Mn I     3    2.26 -0.42 0.09 0.21 0.12 0.22 
CS 22882-012 Mn II    0                                   
CS 22882-012 Co I     2    2.47  0.24 0.14 0.24 0.16 0.25 
CS 22882-012 Ni I     7    3.46  0.00 0.15 0.25 0.17 0.26 
CS 22882-012 Cu I     0                                   
CS 22882-012 Zn I     2 <  2.58  0.78                     
CS 22882-012 Ga I     0                                   
CS 22882-012 Rb I     1 <  2.81  3.05                     
CS 22882-012 Sr II    2    0.68  0.56 0.04 0.24 0.25 0.25 
CS 22882-012 Y II     0                                   
CS 22882-012 Zr II    1    0.59  0.76 0.13 0.18 0.24 0.16 
CS 22882-012 Nb II    1 <  1.72  3.01                     
CS 22882-012 Mo I     1 <  1.47  2.35                     
CS 22882-012 Tc I     0                                   
CS 22882-012 Ru I     0                                   
CS 22882-012 Sn I     0                                   
CS 22882-012 Ba II    3    0.04  0.61 0.06 0.14 0.21 0.11 
CS 22882-012 La II    4 < -0.42  1.23                     
CS 22882-012 Ce II    5 <  0.29  1.46                     
CS 22882-012 Pr II    5 < -0.08  1.95                     
CS 22882-012 Nd II    4 <  0.59  1.92                     
CS 22882-012 Sm II    2 <  0.14  1.93                     
CS 22882-012 Eu II    4 < -1.00  1.23                     
CS 22882-012 Gd II    3 <  0.55  2.23                     
CS 22882-012 Tb II    3 < -0.03  2.42                     
CS 22882-012 Dy II    2 <  0.03  1.68                     
CS 22882-012 Ho II    2 < -0.14  2.13                     
CS 22882-012 Er II    2 <  0.29  2.12                     
CS 22882-012 Tm II    2 < -0.22  2.43                     
CS 22882-012 Yb II    1 < -0.67  1.16                     
CS 22882-012 Hf II    2 <  0.83  2.73                     
CS 22882-012 Ir I     0                                   
CS 22882-012 Pb I     1 <  1.90  2.62                     
CS 22882-012 Th II    1 <  0.04  2.73                     
CS 22882-030 Fe I    48    4.03 -3.47 0.07 0.22 0.00 0.00 
CS 22882-030 Fe II    2    4.36 -3.14 0.07 0.14 0.00 0.00 
CS 22882-030 Li I     1    1.47       0.07 0.20 0.11 0.21 
CS 22882-030 C (CH)   1 <  5.50  0.21                     
CS 22882-030 N (NH)   1 <  5.95  1.26                     
CS 22882-030 O I      2 <  6.60  1.38                     
CS 22882-030 Na I     1    2.57 -0.20 0.11 0.22 0.13 0.22 
CS 22882-030 Mg I     5    4.64  0.50 0.08 0.23 0.10 0.22 
CS 22882-030 Al I     2    2.19 -0.79 0.09 0.22 0.12 0.22 
CS 22882-030 Si I     1    4.39  0.35 0.16 0.35 0.23 0.33 
CS 22882-030 K I      0                                   
CS 22882-030 Ca I    10    3.53  0.66 0.11 0.22 0.14 0.23 
CS 22882-030 Sc II    2   -0.10 -0.11 0.09 0.15 0.22 0.11 
CS 22882-030 Ti I     2    2.09  0.61 0.09 0.21 0.12 0.22 
CS 22882-030 Ti II   14    2.19  0.38 0.06 0.14 0.20 0.10 
CS 22882-030 V I      0                                   
CS 22882-030 V II     1 <  1.26  0.47                     
CS 22882-030 Cr I     3    2.01 -0.16 0.05 0.20 0.09 0.20 
CS 22882-030 Cr II    0                                   
CS 22882-030 Mn I     1    1.18 -0.78 0.10 0.22 0.13 0.22 
CS 22882-030 Mn II    0                                   
CS 22882-030 Co I     2    1.77  0.25 0.14 0.23 0.16 0.24 
CS 22882-030 Ni I     0                                   
CS 22882-030 Cu I     1 <  2.30  1.58                     
CS 22882-030 Zn I     2 <  2.21  1.12                     
CS 22882-030 Ga I     0                                   
CS 22882-030 Rb I     1 <  2.51  3.46                     
CS 22882-030 Sr II    2   -0.34 -0.07 0.04 0.18 0.21 0.16 
CS 22882-030 Y II     3 < -0.47  0.46                     
CS 22882-030 Zr II    3 <  0.28  0.84                     
CS 22882-030 Nb II    0                                   
CS 22882-030 Mo I     1 <  0.80  2.39                     
CS 22882-030 Tc I     1 <  1.01                           
CS 22882-030 Ru I     0                                   
CS 22882-030 Sn I     0                                   
CS 22882-030 Ba II    1   -1.60 -0.64 0.06 0.14 0.21 0.09 
CS 22882-030 La II    0                                   
CS 22882-030 Ce II    5 < -0.19  1.37                     
CS 22882-030 Pr II    4 < -0.44  1.98                     
CS 22882-030 Nd II    4 < -0.56  1.16                     
CS 22882-030 Sm II    2 < -0.49  1.69                     
CS 22882-030 Eu II    4 < -1.45  1.17                     
CS 22882-030 Gd II    3 <  0.04  2.11                     
CS 22882-030 Tb II    4 < -0.57  2.27                     
CS 22882-030 Dy II    2 < -0.43  1.61                     
CS 22882-030 Ho II    0                                   
CS 22882-030 Er II    2 < -0.37  1.85                     
CS 22882-030 Tm II    2 < -0.75  2.29                     
CS 22882-030 Yb II    1 < -1.09  1.13                     
CS 22882-030 Hf II    2 <  0.34  2.63                     
CS 22882-030 Ir I     0                                   
CS 22882-030 Pb I     1 <  1.50  2.93                     
CS 22882-030 Th II    1 < -0.55  2.53                     
CS 22883-037 Fe I    62    5.49 -2.01 0.05 0.16 0.00 0.00 
CS 22883-037 Fe II    9    5.53 -1.97 0.06 0.16 0.00 0.00 
CS 22883-037 Li I     1 <  1.78                           
CS 22883-037 C (CH)   1 <  6.90  0.42                     
CS 22883-037 N (CN)   1 <  7.55  1.67                     
CS 22883-037 O I      0                                   
CS 22883-037 Na I     0                                   
CS 22883-037 Mg I     2    6.04  0.45 0.05 0.18 0.08 0.19 
CS 22883-037 Al I     1    3.84 -0.60 0.08 0.28 0.21 0.27 
CS 22883-037 Si I     0                                   
CS 22883-037 K I      0                                   
CS 22883-037 Ca I    12    4.76  0.44 0.10 0.19 0.11 0.21 
CS 22883-037 Sc II    4    1.20  0.02 0.04 0.15 0.18 0.07 
CS 22883-037 Ti I     4    3.26  0.32 0.04 0.16 0.07 0.18 
CS 22883-037 Ti II   14    3.14  0.16 0.04 0.15 0.18 0.08 
CS 22883-037 V I      1    2.06  0.14 0.11 0.19 0.12 0.21 
CS 22883-037 V II     2    2.13  0.17 0.19 0.23 0.26 0.20 
CS 22883-037 Cr I     4    3.62 -0.00 0.04 0.16 0.06 0.18 
CS 22883-037 Cr II    3    3.70  0.03 0.05 0.15 0.19 0.09 
CS 22883-037 Mn I     4    3.26 -0.16 0.05 0.18 0.08 0.19 
CS 22883-037 Mn II    1    3.20 -0.26 0.16 0.21 0.24 0.17 
CS 22883-037 Co I     3    2.99  0.01 0.12 0.20 0.13 0.21 
CS 22883-037 Ni I     1    4.44  0.23 0.11 0.19 0.12 0.21 
CS 22883-037 Cu I     0                                   
CS 22883-037 Zn I     0                                   
CS 22883-037 Ga I     0                                   
CS 22883-037 Rb I     0                                   
CS 22883-037 Sr II    2    1.07  0.17 0.02 0.20 0.17 0.13 
CS 22883-037 Y II     5   -0.15 -0.39 0.07 0.16 0.19 0.10 
CS 22883-037 Zr II    3    0.75  0.14 0.05 0.15 0.19 0.09 
CS 22883-037 Nb II    1 <  1.32  1.83                     
CS 22883-037 Mo I     1 <  1.52  1.65                     
CS 22883-037 Tc I     1 <  1.71                           
CS 22883-037 Ru I     0                                   
CS 22883-037 Sn I     0                                   
CS 22883-037 Ba II    4    0.10 -0.10 0.05 0.15 0.18 0.08 
CS 22883-037 La II    4   -0.70  0.17 0.07 0.16 0.20 0.10 
CS 22883-037 Ce II    1   -0.12  0.27 0.17 0.22 0.25 0.18 
CS 22883-037 Pr II    1 < -0.35  0.90                     
CS 22883-037 Nd II    1   -0.36  0.19 0.07 0.16 0.19 0.10 
CS 22883-037 Sm II    2   -0.61  0.41 0.07 0.16 0.20 0.11 
CS 22883-037 Eu II    3   -1.07  0.38 0.08 0.16 0.19 0.11 
CS 22883-037 Gd II    1   -0.27  0.63 0.09 0.17 0.21 0.12 
CS 22883-037 Tb II    3 < -0.43  1.24                     
CS 22883-037 Dy II    1   -0.44  0.43 0.07 0.16 0.19 0.10 
CS 22883-037 Ho II    1 < -1.05  0.44                     
CS 22883-037 Er II    2   -0.58  0.48 0.10 0.17 0.21 0.12 
CS 22883-037 Tm II    1 < -0.45  1.42                     
CS 22883-037 Yb II    1   -0.73  0.32 0.11 0.18 0.21 0.13 
CS 22883-037 Hf II    1 <  0.25  1.37                     
CS 22883-037 Ir I     0                                   
CS 22883-037 Pb I     1 <  2.09  2.06                     
CS 22883-037 Th II    0                                   
CS 22884-020 Fe I    96    5.02 -2.48 0.06 0.21 0.00 0.00 
CS 22884-020 Fe II    9    5.23 -2.27 0.07 0.14 0.00 0.00 
CS 22884-020 Li I     1    2.05       0.06 0.20 0.09 0.20 
CS 22884-020 C (CH)   1    6.32  0.16 0.15 0.25 0.19 0.19 
CS 22884-020 N (NH)   1 <  6.75  1.19                     
CS 22884-020 O I      3    6.53  0.32 0.09 0.21 0.12 0.22 
CS 22884-020 Na I     1    3.65 -0.11 0.10 0.33 0.21 0.30 
CS 22884-020 Mg I     7    5.51  0.39 0.05 0.23 0.09 0.21 
CS 22884-020 Al I     2    3.24 -0.73 0.09 0.31 0.19 0.29 
CS 22884-020 Si I     1    5.46  0.43 0.16 0.36 0.23 0.31 
CS 22884-020 K I      1    2.96  0.41 0.14 0.23 0.15 0.24 
CS 22884-020 Ca I    13    4.39  0.53 0.11 0.22 0.12 0.22 
CS 22884-020 Sc II    4    1.01  0.12 0.06 0.14 0.20 0.09 
CS 22884-020 Ti I     6    2.94  0.47 0.06 0.20 0.09 0.20 
CS 22884-020 Ti II   22    3.06  0.37 0.06 0.14 0.20 0.10 
CS 22884-020 V I      0                                   
CS 22884-020 V II     2    2.21  0.54 0.20 0.24 0.28 0.22 
CS 22884-020 Cr I     4    3.05 -0.12 0.06 0.21 0.09 0.21 
CS 22884-020 Cr II    2    3.53  0.16 0.08 0.15 0.21 0.11 
CS 22884-020 Mn I     4    2.67 -0.28 0.08 0.21 0.10 0.21 
CS 22884-020 Mn II    0                                   
CS 22884-020 Co I     3    2.60  0.09 0.12 0.23 0.14 0.23 
CS 22884-020 Ni I     3    3.83  0.09 0.12 0.24 0.14 0.24 
CS 22884-020 Cu I     0                                   
CS 22884-020 Zn I     1    2.38  0.30 0.11 0.22 0.13 0.22 
CS 22884-020 Ga I     0                                   
CS 22884-020 Rb I     1 <  2.81  2.77                     
CS 22884-020 Sr II    2    0.68  0.08 0.04 0.24 0.24 0.24 
CS 22884-020 Y II     1   -0.57 -0.51 0.16 0.20 0.25 0.17 
CS 22884-020 Zr II    1    0.58  0.27 0.15 0.20 0.25 0.17 
CS 22884-020 Nb II    1 <  1.31  2.12                     
CS 22884-020 Mo I     1 <  1.43  2.03                     
CS 22884-020 Tc I     1 <  1.59                           
CS 22884-020 Ru I     0                                   
CS 22884-020 Sn I     0                                   
CS 22884-020 Ba II    2   -0.67 -0.59 0.07 0.14 0.21 0.09 
CS 22884-020 La II    0                                   
CS 22884-020 Ce II    5 <  0.20  0.89                     
CS 22884-020 Pr II    5 < -0.06  1.49                     
CS 22884-020 Nd II    5 < -0.03  0.82                     
CS 22884-020 Sm II    2 <  0.11  1.42                     
CS 22884-020 Eu II    4 < -1.02  0.73                     
CS 22884-020 Gd II    3 <  0.42  1.62                     
CS 22884-020 Tb II    3 <  0.11  2.08                     
CS 22884-020 Dy II    2 <  0.29  1.46                     
CS 22884-020 Ho II    0                                   
CS 22884-020 Er II    2 <  0.11  1.46                     
CS 22884-020 Tm II    2 < -0.23  1.94                     
CS 22884-020 Yb II    1 < -0.51  0.84                     
CS 22884-020 Hf II    1 <  0.52  1.94                     
CS 22884-020 Ir I     0                                   
CS 22884-020 Pb I     1 <  1.80  2.24                     
CS 22884-020 Th II    1 < -0.04  2.17                     
CS 22884-108 Fe I    60    4.40 -3.10 0.09 0.22 0.00 0.00 
CS 22884-108 Fe II    2    4.29 -3.21 0.12 0.17 0.00 0.00 
CS 22884-108 Li I     1    2.15       0.07 0.20 0.11 0.23 
CS 22884-108 C (CH)   1 <  6.70  1.48                     
CS 22884-108 N (CN)   1 <  8.00  3.38                     
CS 22884-108 O I      0                                   
CS 22884-108 Na I     0                                   
CS 22884-108 Mg I     4    4.81  0.31 0.09 0.23 0.13 0.24 
CS 22884-108 Al I     2    2.61 -0.74 0.09 0.21 0.13 0.24 
CS 22884-108 Si I     1    4.71  0.30 0.16 0.34 0.24 0.34 
CS 22884-108 K I      0                                   
CS 22884-108 Ca I     8    3.76  0.52 0.12 0.23 0.15 0.25 
CS 22884-108 Sc II    1    0.16  0.22 0.05 0.14 0.21 0.13 
CS 22884-108 Ti I     3    2.47  0.63 0.13 0.23 0.16 0.25 
CS 22884-108 Ti II   10    2.06  0.32 0.06 0.14 0.21 0.13 
CS 22884-108 V I      0                                   
CS 22884-108 V II     2 <  1.82  1.10                     
CS 22884-108 Cr I     3    2.29 -0.25 0.07 0.20 0.11 0.23 
CS 22884-108 Cr II    0                                   
CS 22884-108 Mn I     2    1.97 -0.36 0.14 0.24 0.17 0.26 
CS 22884-108 Mn II    0                                   
CS 22884-108 Co I     2    2.23  0.34 0.19 0.27 0.21 0.29 
CS 22884-108 Ni I     2    3.05 -0.06 0.17 0.26 0.19 0.28 
CS 22884-108 Cu I     0                                   
CS 22884-108 Zn I     2 <  2.66  1.20                     
CS 22884-108 Ga I     0                                   
CS 22884-108 Rb I     0                                   
CS 22884-108 Sr II    2   -0.17  0.17 0.04 0.15 0.21 0.15 
CS 22884-108 Y II     7 < -0.39  0.61                     
CS 22884-108 Zr II    3 <  0.51  1.14                     
CS 22884-108 Nb II    1 <  1.75  3.50                     
CS 22884-108 Mo I     1 <  1.49  2.71                     
CS 22884-108 Tc I     1 <  1.72                           
CS 22884-108 Ru I     0                                   
CS 22884-108 Sn I     0                                   
CS 22884-108 Ba II    1   -1.11 -0.08 0.07 0.14 0.22 0.13 
CS 22884-108 La II    0                                   
CS 22884-108 Ce II    4 <  0.36  1.99                     
CS 22884-108 Pr II    5 < -0.13  2.36                     
CS 22884-108 Nd II    5 <  0.04  1.83                     
CS 22884-108 Sm II    2 <  0.25  2.50                     
CS 22884-108 Eu II    4 < -1.06  1.63                     
CS 22884-108 Gd II    3 <  0.43  2.57                     
CS 22884-108 Tb II    4 <  0.08  2.99                     
CS 22884-108 Dy II    2 < -0.05  2.06                     
CS 22884-108 Ho II    1 < -0.25  2.48                     
CS 22884-108 Er II    3 <  0.18  2.47                     
CS 22884-108 Tm II    2 < -0.22  2.89                     
CS 22884-108 Yb II    1 < -0.91  1.38                     
CS 22884-108 Hf II    2 <  0.85  3.21                     
CS 22884-108 Ir I     0                                   
CS 22884-108 Pb I     1 <  1.88  2.94                     
CS 22884-108 Th II    2 < -0.17  2.98                     
CS 22885-040 Fe I    81    4.72 -2.78 0.07 0.21 0.00 0.00 
CS 22885-040 Fe II    5    4.90 -2.60 0.07 0.15 0.00 0.00 
CS 22885-040 Li I     1    1.96       0.07 0.20 0.11 0.21 
CS 22885-040 C (CH)   1    6.23  0.40 0.15 0.25 0.19 0.19 
CS 22885-040 N (NH)   1 <  6.85  1.62                     
CS 22885-040 O I      2    6.40  0.49 0.07 0.20 0.11 0.21 
CS 22885-040 Na I     0                                   
CS 22885-040 Mg I     5    5.17  0.35 0.07 0.22 0.10 0.21 
CS 22885-040 Al I     2    2.85 -0.82 0.09 0.23 0.13 0.24 
CS 22885-040 Si I     1    5.00  0.27 0.16 0.36 0.25 0.33 
CS 22885-040 K I      0                                   
CS 22885-040 Ca I    12    4.01  0.45 0.11 0.22 0.14 0.23 
CS 22885-040 Sc II    3    0.58  0.03 0.08 0.15 0.21 0.11 
CS 22885-040 Ti I     4    2.51  0.34 0.10 0.22 0.13 0.22 
CS 22885-040 Ti II   16    2.57  0.22 0.07 0.14 0.21 0.11 
CS 22885-040 V I      0                                   
CS 22885-040 V II     1    1.80  0.47 0.25 0.28 0.32 0.26 
CS 22885-040 Cr I     4    2.74 -0.12 0.05 0.20 0.09 0.21 
CS 22885-040 Cr II    1    3.15  0.11 0.11 0.17 0.23 0.13 
CS 22885-040 Mn I     4    2.42 -0.23 0.10 0.22 0.13 0.22 
CS 22885-040 Mn II    2    2.41 -0.42 0.15 0.20 0.25 0.17 
CS 22885-040 Co I     1    2.39  0.18 0.15 0.24 0.17 0.25 
CS 22885-040 Ni I     5    3.45  0.01 0.14 0.25 0.16 0.25 
CS 22885-040 Cu I     0                                   
CS 22885-040 Zn I     2 <  2.53  0.75                     
CS 22885-040 Ga I     0                                   
CS 22885-040 Rb I     1 <  2.92  3.18                     
CS 22885-040 Sr II    2   -0.58 -0.85 0.04 0.14 0.20 0.10 
CS 22885-040 Y II     4 < -0.01  0.38                     
CS 22885-040 Zr II    1 <  0.95  0.97                     
CS 22885-040 Nb II    1 <  1.51  2.65                     
CS 22885-040 Mo I     1 <  1.34  2.24                     
CS 22885-040 Tc I     1 <  1.51                           
CS 22885-040 Ru I     0                                   
CS 22885-040 Sn I     0                                   
CS 22885-040 Ba II    4 < -1.48 -1.06                     
CS 22885-040 La II    4 < -0.51  0.99                     
CS 22885-040 Ce II    5 <  0.22  1.24                     
CS 22885-040 Pr II    4 < -0.14  1.74                     
CS 22885-040 Nd II    4 <  0.01  1.19                     
CS 22885-040 Sm II    1 <  0.12  1.76                     
CS 22885-040 Eu II    4 < -1.10  0.98                     
CS 22885-040 Gd II    2 <  0.27  1.80                     
CS 22885-040 Tb II    4 < -0.09  2.21                     
CS 22885-040 Dy II    2 <  0.34  1.84                     
CS 22885-040 Ho II    1 < -0.32  1.80                     
CS 22885-040 Er II    1 <  0.00  1.68                     
CS 22885-040 Tm II    1 < -0.33  2.17                     
CS 22885-040 Yb II    0                                   
CS 22885-040 Hf II    2 <  0.54  2.29                     
CS 22885-040 Ir I     0                                   
CS 22885-040 Pb I     1 <  1.69  2.43                     
CS 22885-040 Th II    2 < -0.27  2.27                     
CS 22885-096 Fe I    69    3.09 -4.41 0.07 0.15 0.00 0.00 
CS 22885-096 Fe II    4    3.29 -4.21 0.08 0.16 0.00 0.00 
CS 22885-096 Li I     1    0.52       0.07 0.15 0.10 0.19 
CS 22885-096 C (CH)   1    4.62  0.40 0.15 0.25 0.19 0.20 
CS 22885-096 N (NH)   1 <  5.00  1.38                     
CS 22885-096 O I      3 <  6.73  2.45                     
CS 22885-096 Na I     1    2.05  0.22 0.10 0.18 0.13 0.22 
CS 22885-096 Mg I     7    4.03  0.83 0.08 0.18 0.12 0.21 
CS 22885-096 Al I     1    1.37 -0.67 0.09 0.18 0.12 0.22 
CS 22885-096 Si I     1    3.98  0.88 0.16 0.33 0.27 0.33 
CS 22885-096 K I      0                                   
CS 22885-096 Ca I    10    2.59  0.65 0.12 0.18 0.15 0.22 
CS 22885-096 Sc II    5   -1.13 -0.07 0.07 0.16 0.18 0.12 
CS 22885-096 Ti I     4    0.96  0.41 0.10 0.16 0.12 0.20 
CS 22885-096 Ti II   16    0.68 -0.06 0.07 0.15 0.18 0.11 
CS 22885-096 V I      0                                   
CS 22885-096 V II     2 <  0.26  0.54                     
CS 22885-096 Cr I     4    0.92 -0.32 0.05 0.14 0.09 0.19 
CS 22885-096 Cr II    0                                   
CS 22885-096 Mn I     3    0.36 -0.66 0.07 0.15 0.10 0.19 
CS 22885-096 Mn II    3    0.57 -0.64 0.16 0.21 0.23 0.18 
CS 22885-096 Co I     7    0.88  0.29 0.14 0.19 0.16 0.23 
CS 22885-096 Ni I    10    1.87  0.06 0.16 0.26 0.21 0.28 
CS 22885-096 Cu I     0                                   
CS 22885-096 Zn I     2 <  1.32  1.17                     
CS 22885-096 Ga I     0                                   
CS 22885-096 Rb I     0                                   
CS 22885-096 Sr II    2   -3.29 -1.95 0.06 0.15 0.19 0.10 
CS 22885-096 Y II     6 < -2.95 -0.95                     
CS 22885-096 Zr II    3 < -1.56  0.07                     
CS 22885-096 Nb II    1 < -0.20  2.55                     
CS 22885-096 Mo I     1 < -0.77  1.76                     
CS 22885-096 Tc I     1 < -0.24                           
CS 22885-096 Ru I     0                                   
CS 22885-096 Sn I     0                                   
CS 22885-096 Ba II    1   -3.87 -1.84 0.13 0.19 0.22 0.15 
CS 22885-096 La II    4 < -2.71  0.40                     
CS 22885-096 Ce II    5 < -1.96  0.67                     
CS 22885-096 Pr II    5 < -2.46  1.03                     
CS 22885-096 Nd II    5 < -2.23  0.56                     
CS 22885-096 Sm II    2 < -2.05  1.20                     
CS 22885-096 Eu II    4 < -3.21  0.48                     
CS 22885-096 Gd II    3 < -1.64  1.50                     
CS 22885-096 Tb II    2 < -2.31  1.60                     
CS 22885-096 Dy II    2 < -2.31  0.80                     
CS 22885-096 Ho II    1 < -2.63  1.10                     
CS 22885-096 Er II    3 < -2.26  1.03                     
CS 22885-096 Tm II    2 < -2.54  1.57                     
CS 22885-096 Yb II    1 < -3.25  0.04                     
CS 22885-096 Hf II    2 < -1.45  1.91                     
CS 22885-096 Ir I     0                                   
CS 22885-096 Pb I     1 <  0.23  2.60                     
CS 22885-096 Th II    3 < -2.49  1.66                     
CS 22885-203 Fe I    77    4.77 -2.73 0.06 0.21 0.00 0.00 
CS 22885-203 Fe II    7    4.93 -2.57 0.07 0.14 0.00 0.00 
CS 22885-203 Li I     1    1.98       0.06 0.20 0.09 0.20 
CS 22885-203 C (CH)   1    5.91  0.05 0.15 0.25 0.19 0.19 
CS 22885-203 N (NH)   1 <  6.20  0.94                     
CS 22885-203 O I      1    6.72  0.76 0.07 0.20 0.10 0.21 
CS 22885-203 Na I     0                                   
CS 22885-203 Mg I     6    5.29  0.41 0.05 0.21 0.08 0.21 
CS 22885-203 Al I     2    2.89 -0.83 0.09 0.30 0.19 0.29 
CS 22885-203 Si I     1    5.37  0.59 0.16 0.36 0.23 0.31 
CS 22885-203 K I      1    2.62  0.32 0.15 0.24 0.16 0.25 
CS 22885-203 Ca I    12    4.11  0.50 0.11 0.22 0.13 0.22 
CS 22885-203 Sc II    3    0.63  0.05 0.06 0.14 0.20 0.10 
CS 22885-203 Ti I     7    2.60  0.37 0.07 0.20 0.10 0.21 
CS 22885-203 Ti II   15    2.58  0.20 0.07 0.15 0.20 0.11 
CS 22885-203 V I      0                                   
CS 22885-203 V II     1 <  1.84  0.48                     
CS 22885-203 Cr I     4    2.70 -0.21 0.05 0.21 0.09 0.22 
CS 22885-203 Cr II    2    3.32  0.26 0.10 0.16 0.22 0.12 
CS 22885-203 Mn I     4    2.36 -0.34 0.07 0.20 0.09 0.21 
CS 22885-203 Mn II    2    2.30 -0.56 0.16 0.20 0.25 0.18 
CS 22885-203 Co I     2    2.32  0.06 0.13 0.24 0.14 0.24 
CS 22885-203 Ni I     7    3.48 -0.01 0.13 0.27 0.17 0.26 
CS 22885-203 Cu I     0                                   
CS 22885-203 Zn I     2 <  2.46  0.63                     
CS 22885-203 Ga I     0                                   
CS 22885-203 Rb I     1 <  2.89  3.10                     
CS 22885-203 Sr II    2    0.06 -0.24 0.04 0.23 0.24 0.21 
CS 22885-203 Y II     0                                   
CS 22885-203 Zr II    1    0.16  0.15 0.12 0.17 0.23 0.14 
CS 22885-203 Nb II    1 <  2.03  3.14                     
CS 22885-203 Mo I     1 <  1.15  2.00                     
CS 22885-203 Tc I     1 <  1.42                           
CS 22885-203 Ru I     0                                   
CS 22885-203 Sn I     0                                   
CS 22885-203 Ba II    2   -1.01 -0.62 0.08 0.15 0.21 0.11 
CS 22885-203 La II    0                                   
CS 22885-203 Ce II    5 <  0.21  1.20                     
CS 22885-203 Pr II    5 < -0.20  1.65                     
CS 22885-203 Nd II    5 < -0.21  0.94                     
CS 22885-203 Sm II    2 < -0.06  1.55                     
CS 22885-203 Eu II    3 < -1.20  0.85                     
CS 22885-203 Gd II    3 <  0.25  1.75                     
CS 22885-203 Tb II    4 < -0.11  2.16                     
CS 22885-203 Dy II    3 < -0.24  1.23                     
CS 22885-203 Ho II    1 < -0.43  1.66                     
CS 22885-203 Er II    2 < -0.11  1.54                     
CS 22885-203 Tm II    2 < -0.25  2.22                     
CS 22885-203 Yb II    1 < -1.19  0.46                     
CS 22885-203 Hf II    2 <  0.49  2.21                     
CS 22885-203 Ir I     0                                   
CS 22885-203 Pb I     1 <  1.65  2.34                     
CS 22885-203 Th II    3 < -0.33  2.18                     
CS 22886-012 Fe I    75    4.62 -2.88 0.06 0.21 0.00 0.00 
CS 22886-012 Fe II    6    4.89 -2.61 0.07 0.14 0.00 0.00 
CS 22886-012 Li I     1    2.03       0.05 0.20 0.09 0.20 
CS 22886-012 C (CH)   1    5.66 -0.16 0.15 0.25 0.19 0.19 
CS 22886-012 N (NH)   1 <  6.20  0.98                     
CS 22886-012 O I      2    6.57  0.77 0.12 0.23 0.14 0.23 
CS 22886-012 Na I     1    3.25 -0.11 0.10 0.31 0.20 0.29 
CS 22886-012 Mg I     6    5.10  0.39 0.05 0.22 0.09 0.21 
CS 22886-012 Al I     2    2.85 -0.71 0.09 0.29 0.18 0.28 
CS 22886-012 Si I     1    5.15  0.52 0.16 0.36 0.23 0.31 
CS 22886-012 K I      1    2.62  0.47 0.14 0.24 0.16 0.24 
CS 22886-012 Ca I    14    3.94  0.48 0.11 0.22 0.13 0.22 
CS 22886-012 Sc II    2    0.61  0.06 0.06 0.14 0.20 0.10 
CS 22886-012 Ti I     5    2.41  0.34 0.07 0.20 0.10 0.21 
CS 22886-012 Ti II   14    2.61  0.27 0.06 0.14 0.19 0.11 
CS 22886-012 V I      1    1.56  0.51 0.12 0.23 0.14 0.23 
CS 22886-012 V II     1    1.67  0.35 0.24 0.27 0.31 0.25 
CS 22886-012 Cr I     4    2.54 -0.22 0.05 0.22 0.09 0.22 
CS 22886-012 Cr II    0                                   
CS 22886-012 Mn I     3    2.34 -0.20 0.08 0.21 0.11 0.22 
CS 22886-012 Mn II    3    2.34 -0.48 0.15 0.20 0.25 0.18 
CS 22886-012 Co I     3    2.24  0.13 0.12 0.23 0.14 0.23 
CS 22886-012 Ni I     3    3.30 -0.04 0.14 0.28 0.19 0.28 
CS 22886-012 Cu I     0                                   
CS 22886-012 Zn I     1    2.41  0.73 0.07 0.20 0.10 0.21 
CS 22886-012 Ga I     0                                   
CS 22886-012 Rb I     1 <  2.54  2.90                     
CS 22886-012 Sr II    2    0.58  0.31 0.04 0.23 0.23 0.24 
CS 22886-012 Y II     1   -0.56 -0.16 0.10 0.16 0.22 0.13 
CS 22886-012 Zr II    2    0.49  0.52 0.11 0.17 0.23 0.14 
CS 22886-012 Nb II    1 <  1.57  2.72                     
CS 22886-012 Mo I     1 <  1.05  2.05                     
CS 22886-012 Tc I     1 <  1.26                           
CS 22886-012 Ru I     0                                   
CS 22886-012 Sn I     0                                   
CS 22886-012 Ba II    2   -0.29  0.14 0.05 0.14 0.19 0.10 
CS 22886-012 La II    1   -0.65  0.86 0.17 0.21 0.26 0.18 
CS 22886-012 Ce II    5 < -0.01  1.02                     
CS 22886-012 Pr II    4 < -0.33  1.56                     
CS 22886-012 Nd II    1   -0.44  0.75 0.14 0.19 0.24 0.16 
CS 22886-012 Sm II    2 < -0.14  1.51                     
CS 22886-012 Eu II    3   -1.24  0.85 0.11 0.17 0.23 0.13 
CS 22886-012 Gd II    3 <  0.23  1.77                     
CS 22886-012 Tb II    0                                   
CS 22886-012 Dy II    1 < -0.38  1.13                     
CS 22886-012 Ho II    0                                   
CS 22886-012 Er II    1 < -0.30  1.39                     
CS 22886-012 Tm II    0                                   
CS 22886-012 Yb II    1   -1.24  0.45 0.18 0.22 0.27 0.20 
CS 22886-012 Hf II    1 <  0.69  2.45                     
CS 22886-012 Ir I     0                                   
CS 22886-012 Pb I     1 <  1.51  2.35                     
CS 22886-012 Th II    2 < -0.53  2.02                     
CS 22886-044 Fe I   101    5.64 -1.86 0.05 0.21 0.00 0.00 
CS 22886-044 Fe II   12    5.85 -1.65 0.06 0.14 0.00 0.00 
CS 22886-044 Li I     1    2.15       0.05 0.20 0.08 0.20 
CS 22886-044 C (CH)   1    6.41 -0.39 0.15 0.25 0.19 0.19 
CS 22886-044 N (NH)   1    6.20  0.00 0.30 0.36 0.32 0.32 
CS 22886-044 O I      3    7.19  0.35 0.06 0.20 0.09 0.20 
CS 22886-044 Na I     0                                   
CS 22886-044 Mg I     4    5.97  0.23 0.05 0.24 0.10 0.21 
CS 22886-044 Al I     1    3.53 -1.06 0.09 0.33 0.19 0.27 
CS 22886-044 Si I     2    6.22  0.56 0.17 0.26 0.18 0.26 
CS 22886-044 K I      1    3.38  0.21 0.12 0.23 0.14 0.23 
CS 22886-044 Ca I    12    4.85  0.37 0.10 0.24 0.13 0.23 
CS 22886-044 Sc II    6    1.48 -0.02 0.05 0.14 0.20 0.08 
CS 22886-044 Ti I    17    3.32  0.23 0.05 0.20 0.08 0.20 
CS 22886-044 Ti II   25    3.54  0.24 0.05 0.14 0.20 0.08 
CS 22886-044 V I      1    2.07 -0.00 0.11 0.22 0.13 0.22 
CS 22886-044 V II     2    2.48  0.20 0.19 0.23 0.27 0.20 
CS 22886-044 Cr I    11    3.66 -0.13 0.06 0.21 0.08 0.20 
CS 22886-044 Cr II    3    4.11  0.12 0.06 0.14 0.21 0.10 
CS 22886-044 Mn I     6    3.18 -0.39 0.05 0.21 0.08 0.20 
CS 22886-044 Mn II    0                                   
CS 22886-044 Co I     1    3.11 -0.02 0.11 0.26 0.15 0.25 
CS 22886-044 Ni I     8    4.38  0.02 0.12 0.23 0.14 0.23 
CS 22886-044 Cu I     0                                   
CS 22886-044 Zn I     2    2.80  0.09 0.06 0.20 0.09 0.20 
CS 22886-044 Ga I     0                                   
CS 22886-044 Rb I     1 <  2.38  1.72                     
CS 22886-044 Sr II    2    1.17 -0.05 0.04 0.17 0.15 0.18 
CS 22886-044 Y II     3    0.32 -0.25 0.08 0.15 0.21 0.10 
CS 22886-044 Zr II    3    1.16  0.23 0.06 0.14 0.21 0.10 
CS 22886-044 Nb II    1 <  1.92  2.11                     
CS 22886-044 Mo I     1 <  1.35  1.33                     
CS 22886-044 Tc I     1 <  1.28                           
CS 22886-044 Ru I     0                                   
CS 22886-044 Sn I     0                                   
CS 22886-044 Ba II    2    0.44 -0.09 0.07 0.14 0.19 0.10 
CS 22886-044 La II    2   -0.30  0.25 0.09 0.16 0.22 0.12 
CS 22886-044 Ce II    3 < -0.16 -0.09                     
CS 22886-044 Pr II    1   -0.10  0.83 0.13 0.18 0.24 0.15 
CS 22886-044 Nd II    1   -0.06  0.17 0.12 0.17 0.23 0.14 
CS 22886-044 Sm II    1   -0.20  0.49 0.16 0.20 0.25 0.17 
CS 22886-044 Eu II    2   -0.68  0.44 0.07 0.15 0.20 0.10 
CS 22886-044 Gd II    2 <  0.34  0.92                     
CS 22886-044 Tb II    3 <  0.17  1.52                     
CS 22886-044 Dy II    1    0.05  0.60 0.08 0.15 0.21 0.11 
CS 22886-044 Ho II    0                                   
CS 22886-044 Er II    1 <  0.38  1.11                     
CS 22886-044 Tm II    0                                   
CS 22886-044 Yb II    1   -0.61  0.12 0.14 0.19 0.24 0.16 
CS 22886-044 Hf II    1 <  0.65  1.45                     
CS 22886-044 Ir I     0                                   
CS 22886-044 Pb I     1 <  1.27  1.09                     
CS 22886-044 Th II    0                                   
CS 22888-002 Fe I    87    4.57 -2.93 0.07 0.21 0.00 0.00 
CS 22888-002 Fe II    4    4.59 -2.91 0.07 0.15 0.00 0.00 
CS 22888-002 Li I     1    1.93       0.06 0.20 0.09 0.21 
CS 22888-002 C (CH)   1    6.00  0.48 0.15 0.25 0.19 0.19 
CS 22888-002 N (NH)   1 <  5.75  0.83                     
CS 22888-002 O I      4 <  6.56  0.80                     
CS 22888-002 Na I     0                                   
CS 22888-002 Mg I     7    5.17  0.50 0.06 0.22 0.09 0.21 
CS 22888-002 Al I     1    2.76 -0.76 0.09 0.29 0.17 0.28 
CS 22888-002 Si I     1    5.48  0.90 0.16 0.37 0.24 0.31 
CS 22888-002 K I      0                                   
CS 22888-002 Ca I    11    3.96  0.55 0.11 0.22 0.13 0.23 
CS 22888-002 Sc II    3    0.23 -0.01 0.08 0.15 0.21 0.11 
CS 22888-002 Ti I     5    2.33  0.30 0.08 0.21 0.11 0.21 
CS 22888-002 Ti II   16    2.26  0.22 0.06 0.14 0.19 0.12 
CS 22888-002 V I      0                                   
CS 22888-002 V II     2 <  1.89  0.87                     
CS 22888-002 Cr I     3    2.47 -0.24 0.05 0.21 0.09 0.22 
CS 22888-002 Cr II    1    3.07  0.34 0.11 0.17 0.23 0.13 
CS 22888-002 Mn I     3    2.02 -0.48 0.06 0.20 0.09 0.21 
CS 22888-002 Mn II    3    2.21 -0.31 0.16 0.20 0.25 0.18 
CS 22888-002 Co I     4    2.20  0.14 0.13 0.23 0.15 0.24 
CS 22888-002 Ni I    11    3.37  0.07 0.14 0.28 0.18 0.28 
CS 22888-002 Cu I     0                                   
CS 22888-002 Zn I     2 <  2.43  0.80                     
CS 22888-002 Ga I     0                                   
CS 22888-002 Rb I     1 <  2.82  3.23                     
CS 22888-002 Sr II    2    0.16  0.21 0.04 0.24 0.25 0.24 
CS 22888-002 Y II     2   -1.00 -0.29 0.15 0.20 0.25 0.17 
CS 22888-002 Zr II    1    0.25  0.58 0.16 0.20 0.26 0.17 
CS 22888-002 Nb II    1 <  1.38  2.83                     
CS 22888-002 Mo I     1 <  0.94  1.99                     
CS 22888-002 Tc I     1 <  1.38                           
CS 22888-002 Ru I     0                                   
CS 22888-002 Sn I     0                                   
CS 22888-002 Ba II    1   -1.34 -0.61 0.05 0.14 0.21 0.09 
CS 22888-002 La II    1 < -0.83  0.98                     
CS 22888-002 Ce II    5 < -0.11  1.22                     
CS 22888-002 Pr II    5 < -0.62  1.57                     
CS 22888-002 Nd II    5 < -0.13  1.36                     
CS 22888-002 Sm II    2 < -0.18  1.77                     
CS 22888-002 Eu II    4 < -1.45  0.94                     
CS 22888-002 Gd II    3 <  0.10  1.94                     
CS 22888-002 Tb II    4 < -0.39  2.22                     
CS 22888-002 Dy II    3 < -0.60  1.21                     
CS 22888-002 Ho II    1 < -0.68  1.75                     
CS 22888-002 Er II    3 < -0.24  1.75                     
CS 22888-002 Tm II    2 < -0.83  1.98                     
CS 22888-002 Yb II    1 < -1.41  0.58                     
CS 22888-002 Hf II    2 <  0.40  2.46                     
CS 22888-002 Ir I     0                                   
CS 22888-002 Pb I     1 <  1.60  2.49                     
CS 22888-002 Th II    3 < -0.68  2.17                     
CS 22888-014 Fe I    84    4.77 -2.73 0.07 0.21 0.00 0.00 
CS 22888-014 Fe II    6    4.81 -2.69 0.08 0.15 0.00 0.00 
CS 22888-014 Li I     1    2.11       0.06 0.20 0.09 0.21 
CS 22888-014 C (CH)   1 <  6.40  0.67                     
CS 22888-014 N (NH)   1 <  7.20  2.07                     
CS 22888-014 O I      3    6.19  0.23 0.12 0.23 0.14 0.23 
CS 22888-014 Na I     0                                   
CS 22888-014 Mg I     7    5.30  0.43 0.05 0.22 0.09 0.21 
CS 22888-014 Al I     2    3.02 -0.70 0.09 0.29 0.18 0.29 
CS 22888-014 Si I     1    5.27  0.49 0.16 0.36 0.24 0.32 
CS 22888-014 K I      0                                   
CS 22888-014 Ca I    11    4.06  0.46 0.11 0.22 0.13 0.23 
CS 22888-014 Sc II    4    0.47  0.02 0.08 0.15 0.21 0.12 
CS 22888-014 Ti I     3    2.63  0.42 0.07 0.20 0.10 0.21 
CS 22888-014 Ti II   16    2.52  0.26 0.07 0.14 0.20 0.11 
CS 22888-014 V I      0                                   
CS 22888-014 V II     1    1.61  0.37 0.25 0.28 0.32 0.26 
CS 22888-014 Cr I     4    2.66 -0.25 0.05 0.21 0.09 0.21 
CS 22888-014 Cr II    1    3.24  0.29 0.10 0.16 0.22 0.12 
CS 22888-014 Mn I     4    2.23 -0.47 0.11 0.22 0.13 0.23 
CS 22888-014 Mn II    3    2.25 -0.48 0.15 0.21 0.25 0.19 
CS 22888-014 Co I     2    2.25 -0.01 0.15 0.24 0.17 0.25 
CS 22888-014 Ni I     6    3.42 -0.07 0.14 0.25 0.16 0.26 
CS 22888-014 Cu I     0                                   
CS 22888-014 Zn I     2 <  2.44  0.61                     
CS 22888-014 Ga I     0                                   
CS 22888-014 Rb I     1 <  2.56  2.77                     
CS 22888-014 Sr II    2    0.19  0.01 0.04 0.22 0.24 0.21 
CS 22888-014 Y II     1   -0.39  0.09 0.17 0.21 0.26 0.19 
CS 22888-014 Zr II    1    0.21  0.32 0.16 0.20 0.25 0.17 
CS 22888-014 Nb II    1 <  1.43  2.66                     
CS 22888-014 Mo I     1 <  1.40  2.25                     
CS 22888-014 Tc I     1 <  1.61                           
CS 22888-014 Ru I     0                                   
CS 22888-014 Sn I     0                                   
CS 22888-014 Ba II    2   -0.82 -0.30 0.09 0.15 0.22 0.12 
CS 22888-014 La II    0                                   
CS 22888-014 Ce II    5 <  0.19  1.30                     
CS 22888-014 Pr II    4 <  0.02  1.99                     
CS 22888-014 Nd II    5 <  0.34  1.61                     
CS 22888-014 Sm II    2 < -0.10  1.63                     
CS 22888-014 Eu II    4 < -1.20  0.97                     
CS 22888-014 Gd II    3 <  0.24  1.86                     
CS 22888-014 Tb II    3 < -0.39  2.00                     
CS 22888-014 Dy II    3 < -0.14  1.45                     
CS 22888-014 Ho II    1 < -0.47  1.74                     
CS 22888-014 Er II    3 < -0.15  1.62                     
CS 22888-014 Tm II    2 < -0.56  2.03                     
CS 22888-014 Yb II    1   -1.19  0.58 0.21 0.24 0.29 0.22 
CS 22888-014 Hf II    2 <  0.67  2.51                     
CS 22888-014 Ir I     1 <  1.61  2.96                     
CS 22888-014 Pb I     1 <  1.73  2.42                     
CS 22888-014 Th II    3 < -0.15  2.48                     
CS 22888-031 Fe I    48    3.79 -3.71 0.08 0.22 0.00 0.00 
CS 22888-031 Fe II    1    4.09 -3.41 0.14 0.19 0.00 0.00 
CS 22888-031 Li I     1    1.73       0.07 0.20 0.11 0.24 
CS 22888-031 C (CH)   1    5.64  0.62 0.15 0.25 0.20 0.23 
CS 22888-031 N (CN)   1 <  7.80  3.38                     
CS 22888-031 O I      3 <  6.16  1.18                     
CS 22888-031 Na I     0                                   
CS 22888-031 Mg I     3    4.38  0.48 0.09 0.24 0.12 0.26 
CS 22888-031 Al I     2    2.15 -0.59 0.10 0.21 0.13 0.25 
CS 22888-031 Si I     1    4.25  0.45 0.16 0.33 0.23 0.35 
CS 22888-031 K I      0                                   
CS 22888-031 Ca I     5    3.06  0.43 0.15 0.24 0.17 0.28 
CS 22888-031 Sc II    2   -0.63 -0.37 0.11 0.17 0.24 0.18 
CS 22888-031 Ti I     0                                   
CS 22888-031 Ti II   10    1.31 -0.23 0.09 0.16 0.22 0.18 
CS 22888-031 V I      0                                   
CS 22888-031 V II     2 <  1.54  1.02                     
CS 22888-031 Cr I     3    1.69 -0.25 0.07 0.20 0.12 0.24 
CS 22888-031 Cr II    0                                   
CS 22888-031 Mn I     0                                   
CS 22888-031 Mn II    1 <  1.81 -0.21                     
CS 22888-031 Co I     2    1.67  0.39 0.22 0.29 0.24 0.32 
CS 22888-031 Ni I     6    2.72  0.21 0.18 0.28 0.20 0.31 
CS 22888-031 Cu I     0                                   
CS 22888-031 Zn I     2 <  2.28  1.43                     
CS 22888-031 Ga I     1 <  1.32  1.99                     
CS 22888-031 Rb I     1 <  2.64  3.83                     
CS 22888-031 Sr II    2   -1.15 -0.61 0.05 0.14 0.21 0.15 
CS 22888-031 Y II     7 < -0.87  0.33                     
CS 22888-031 Zr II    2 <  0.58  1.41                     
CS 22888-031 Nb II    1 <  1.29  3.24                     
CS 22888-031 Mo I     1 <  0.98  2.81                     
CS 22888-031 Tc I     1 <  1.28                           
CS 22888-031 Ru I     0                                   
CS 22888-031 Sn I     0                                   
CS 22888-031 Ba II    4 < -1.94 -0.71                     
CS 22888-031 La II    4 < -0.78  1.53                     
CS 22888-031 Ce II    5 < -0.14  1.69                     
CS 22888-031 Pr II    4 < -0.54  2.15                     
CS 22888-031 Nd II    5 < -0.33  1.66                     
CS 22888-031 Sm II    2 < -0.21  2.24                     
CS 22888-031 Eu II    4 < -1.40  1.49                     
CS 22888-031 Gd II    3 <  0.07  2.41                     
CS 22888-031 Tb II    3 < -0.37  2.74                     
CS 22888-031 Dy II    3 < -0.54  1.77                     
CS 22888-031 Ho II    2 < -0.67  2.26                     
CS 22888-031 Er II    2 < -0.25  2.24                     
CS 22888-031 Tm II    2 < -0.65  2.66                     
CS 22888-031 Yb II    1 < -1.32  1.17                     
CS 22888-031 Hf II    1 <  0.41  2.97                     
CS 22888-031 Ir I     0                                   
CS 22888-031 Pb I     1 <  1.57  3.24                     
CS 22888-031 Th II    3 < -0.55  2.80                     
CS 22888-047 Fe I    77    4.96 -2.54 0.06 0.17 0.00 0.00 
CS 22888-047 Fe II   10    4.96 -2.54 0.06 0.15 0.00 0.00 
CS 22888-047 Li I     1 <  1.53                           
CS 22888-047 C (CH)   1 <  6.80  0.90                     
CS 22888-047 N (NH)   1 <  7.50  2.20                     
CS 22888-047 O I      0                                   
CS 22888-047 Na I     0                                   
CS 22888-047 Mg I     7    5.30  0.24 0.05 0.17 0.08 0.19 
CS 22888-047 Al I     2    3.10 -0.81 0.09 0.21 0.14 0.23 
CS 22888-047 Si I     1    5.12  0.15 0.16 0.31 0.26 0.33 
CS 22888-047 K I      0                                   
CS 22888-047 Ca I    13    4.18  0.39 0.11 0.19 0.12 0.21 
CS 22888-047 Sc II    4    0.64  0.03 0.05 0.15 0.19 0.08 
CS 22888-047 Ti I     5    2.76  0.35 0.07 0.17 0.09 0.19 
CS 22888-047 Ti II   20    2.60  0.19 0.05 0.15 0.19 0.08 
CS 22888-047 V I      0                                   
CS 22888-047 V II     2    1.56  0.17 0.20 0.24 0.27 0.21 
CS 22888-047 Cr I     5    3.05 -0.05 0.08 0.18 0.09 0.20 
CS 22888-047 Cr II    2    3.34  0.24 0.05 0.15 0.19 0.08 
CS 22888-047 Mn I     3    2.64 -0.25 0.05 0.17 0.08 0.19 
CS 22888-047 Mn II    2    2.58 -0.31 0.16 0.21 0.24 0.17 
CS 22888-047 Co I     1    2.57  0.12 0.12 0.20 0.13 0.22 
CS 22888-047 Ni I     1    3.69  0.01 0.11 0.19 0.12 0.21 
CS 22888-047 Cu I     0                                   
CS 22888-047 Zn I     2    2.31  0.29 0.10 0.18 0.11 0.21 
CS 22888-047 Ga I     0                                   
CS 22888-047 Rb I     0                                   
CS 22888-047 Sr II    2    0.93  0.60 0.02 0.22 0.19 0.17 
CS 22888-047 Y II     3   -0.39 -0.06 0.11 0.18 0.21 0.13 
CS 22888-047 Zr II    3    0.57  0.53 0.07 0.16 0.20 0.09 
CS 22888-047 Nb II    1 <  1.06  2.14                     
CS 22888-047 Mo I     1 <  1.35  2.01                     
CS 22888-047 Tc I     1 <  1.51                           
CS 22888-047 Ru I     0                                   
CS 22888-047 Sn I     0                                   
CS 22888-047 Ba II    2   -0.32  0.04 0.05 0.16 0.19 0.09 
CS 22888-047 La II    4   -0.89  0.54 0.13 0.19 0.23 0.15 
CS 22888-047 Ce II    5 < -0.46  0.50                     
CS 22888-047 Pr II    1   -0.75  1.07 0.08 0.16 0.20 0.11 
CS 22888-047 Nd II    1   -0.55  0.57 0.11 0.18 0.22 0.13 
CS 22888-047 Sm II    1   -0.60  0.98 0.12 0.19 0.22 0.14 
CS 22888-047 Eu II    4   -1.16  0.86 0.08 0.16 0.20 0.10 
CS 22888-047 Gd II    2   -0.36  1.10 0.10 0.17 0.21 0.11 
CS 22888-047 Tb II    3 < -0.51  1.73                     
CS 22888-047 Dy II    1   -0.40  1.04 0.08 0.16 0.20 0.10 
CS 22888-047 Ho II    0                                   
CS 22888-047 Er II    1   -0.57  1.05 0.17 0.22 0.25 0.18 
CS 22888-047 Tm II    2 < -0.82  1.62                     
CS 22888-047 Yb II    1   -0.95  0.67 0.11 0.18 0.22 0.13 
CS 22888-047 Hf II    2 <  0.14  1.83                     
CS 22888-047 Ir I     0                                   
CS 22888-047 Pb I     1 <  1.94  2.44                     
CS 22888-047 Th II    2 < -0.60  1.88                     
CS 22889-050 Fe I    56    4.41 -3.09 0.07 0.22 0.00 0.00 
CS 22889-050 Fe II    4    4.66 -2.84 0.08 0.15 0.00 0.00 
CS 22889-050 Li I     1    1.70       0.07 0.20 0.11 0.21 
CS 22889-050 C (CH)   1 <  6.10  0.52                     
CS 22889-050 N (CN)   1 <  8.20  3.22                     
CS 22889-050 O I      0                                   
CS 22889-050 Na I     0                                   
CS 22889-050 Mg I     5    5.01  0.51 0.06 0.21 0.09 0.21 
CS 22889-050 Al I     2    2.74 -0.62 0.09 0.26 0.14 0.26 
CS 22889-050 Si I     1    4.73  0.31 0.16 0.36 0.24 0.33 
CS 22889-050 K I      0                                   
CS 22889-050 Ca I     6    3.88  0.63 0.11 0.22 0.13 0.23 
CS 22889-050 Sc II    3    0.37  0.06 0.07 0.14 0.21 0.11 
CS 22889-050 Ti I     3    2.49  0.63 0.10 0.22 0.13 0.22 
CS 22889-050 Ti II   12    2.28  0.16 0.05 0.14 0.20 0.10 
CS 22889-050 V I      0                                   
CS 22889-050 V II     2 <  1.67  0.58                     
CS 22889-050 Cr I     2    2.28 -0.27 0.04 0.20 0.09 0.20 
CS 22889-050 Cr II    0                                   
CS 22889-050 Mn I     2    1.96 -0.38 0.08 0.20 0.11 0.21 
CS 22889-050 Mn II    3    2.08 -0.51 0.16 0.21 0.25 0.19 
CS 22889-050 Co I     1    1.91  0.01 0.18 0.26 0.19 0.27 
CS 22889-050 Ni I     3    3.17  0.05 0.13 0.23 0.15 0.24 
CS 22889-050 Cu I     0                                   
CS 22889-050 Zn I     2 <  2.38  0.91                     
CS 22889-050 Ga I     0                                   
CS 22889-050 Rb I     0                                   
CS 22889-050 Sr II    2   -0.28 -0.31 0.04 0.19 0.21 0.17 
CS 22889-050 Y II     1   -0.93 -0.30 0.22 0.25 0.30 0.23 
CS 22889-050 Zr II    0                                   
CS 22889-050 Nb II    1 <  1.40  2.78                     
CS 22889-050 Mo I     1 <  1.10  2.31                     
CS 22889-050 Tc I     0                                   
CS 22889-050 Ru I     0                                   
CS 22889-050 Sn I     0                                   
CS 22889-050 Ba II    1   -1.23 -0.57 0.06 0.14 0.21 0.10 
CS 22889-050 La II    0                                   
CS 22889-050 Ce II    5 < -0.11  1.15                     
CS 22889-050 Pr II    5 < -0.38  1.74                     
CS 22889-050 Nd II    5 < -0.08  1.34                     
CS 22889-050 Sm II    2 < -0.09  1.79                     
CS 22889-050 Eu II    4 < -1.35  0.97                     
CS 22889-050 Gd II    3 <  0.26  2.03                     
CS 22889-050 Tb II    3 < -0.33  2.21                     
CS 22889-050 Dy II    2 < -0.32  1.42                     
CS 22889-050 Ho II    2 < -0.59  1.77                     
CS 22889-050 Er II    1 < -0.17  1.75                     
CS 22889-050 Tm II    2 < -0.77  1.97                     
CS 22889-050 Yb II    1 < -1.06  0.86                     
CS 22889-050 Hf II    1 <  0.48  2.47                     
CS 22889-050 Ir I     0                                   
CS 22889-050 Pb I     1 <  1.45  2.50                     
CS 22889-050 Th II    2 < -0.37  2.41                     
CS 22890-011 Fe I   100    4.82 -2.68 0.07 0.21 0.00 0.00 
CS 22890-011 Fe II    7    5.03 -2.47 0.08 0.15 0.00 0.00 
CS 22890-011 Li I     1    2.19       0.06 0.20 0.10 0.21 
CS 22890-011 C (CH)   1 <  6.20  0.25                     
CS 22890-011 N (CN)   1 <  7.95  2.60                     
CS 22890-011 O I      1    6.59  0.58 0.06 0.20 0.10 0.21 
CS 22890-011 Na I     0                                   
CS 22890-011 Mg I     6    5.17  0.25 0.06 0.21 0.09 0.21 
CS 22890-011 Al I     2    2.91 -0.86 0.09 0.26 0.15 0.26 
CS 22890-011 Si I     1    5.15  0.32 0.16 0.36 0.24 0.32 
CS 22890-011 K I      0                                   
CS 22890-011 Ca I    14    4.12  0.46 0.11 0.22 0.13 0.23 
CS 22890-011 Sc II    3    0.64 -0.05 0.07 0.14 0.21 0.10 
CS 22890-011 Ti I     5    2.62  0.36 0.09 0.21 0.12 0.22 
CS 22890-011 Ti II   18    2.76  0.27 0.07 0.14 0.20 0.11 
CS 22890-011 V I      0                                   
CS 22890-011 V II     2 <  1.66  0.20                     
CS 22890-011 Cr I     4    2.84 -0.11 0.06 0.20 0.10 0.21 
CS 22890-011 Cr II    1    3.20  0.03 0.10 0.16 0.23 0.13 
CS 22890-011 Mn I     3    2.28 -0.47 0.06 0.20 0.10 0.21 
CS 22890-011 Mn II    2    2.41 -0.55 0.16 0.20 0.25 0.18 
CS 22890-011 Co I     3    2.28 -0.03 0.14 0.24 0.16 0.24 
CS 22890-011 Ni I     4    3.43 -0.10 0.13 0.24 0.15 0.25 
CS 22890-011 Cu I     0                                   
CS 22890-011 Zn I     2 <  2.58  0.70                     
CS 22890-011 Ga I     0                                   
CS 22890-011 Rb I     1 <  2.80  2.96                     
CS 22890-011 Sr II    2    0.58  0.18 0.04 0.24 0.25 0.24 
CS 22890-011 Y II     1   -0.47 -0.21 0.13 0.18 0.24 0.15 
CS 22890-011 Zr II    1    0.35  0.24 0.11 0.17 0.23 0.13 
CS 22890-011 Nb II    1 <  1.67  2.68                     
CS 22890-011 Mo I     1 <  1.20  2.00                     
CS 22890-011 Tc I     1 <  1.41                           
CS 22890-011 Ru I     0                                   
CS 22890-011 Sn I     0                                   
CS 22890-011 Ba II    2   -0.61 -0.32 0.07 0.15 0.21 0.11 
CS 22890-011 La II    0                                   
CS 22890-011 Ce II    5 <  0.14  1.03                     
CS 22890-011 Pr II    5 < -0.16  1.59                     
CS 22890-011 Nd II    5 < -0.02  1.03                     
CS 22890-011 Sm II    2 < -0.13  1.38                     
CS 22890-011 Eu II    4 < -1.13  0.82                     
CS 22890-011 Gd II    3 <  0.41  1.81                     
CS 22890-011 Tb II    4 < -0.13  2.04                     
CS 22890-011 Dy II    3 < -0.16  1.21                     
CS 22890-011 Ho II    0                                   
CS 22890-011 Er II    3 <  0.04  1.59                     
CS 22890-011 Tm II    2 < -0.46  1.91                     
CS 22890-011 Yb II    1 < -0.78  0.77                     
CS 22890-011 Hf II    1 <  0.68  2.30                     
CS 22890-011 Ir I     0                                   
CS 22890-011 Pb I     1 <  1.75  2.39                     
CS 22890-011 Th II    2 < -0.10  2.31                     
CS 22890-024 Fe I   106    4.73 -2.77 0.06 0.14 0.00 0.00 
CS 22890-024 Fe II    9    4.92 -2.58 0.07 0.15 0.00 0.00 
CS 22890-024 Li I     1 <  0.92                           
CS 22890-024 C (CH)   1    5.97  0.13 0.15 0.25 0.19 0.19 
CS 22890-024 N (NH)   1    5.44  0.20 0.30 0.36 0.32 0.32 
CS 22890-024 O I      1    7.05  1.13 0.06 0.15 0.09 0.18 
CS 22890-024 Na I     0                                   
CS 22890-024 Mg I     7    5.13  0.30 0.05 0.15 0.08 0.18 
CS 22890-024 Al I     1    2.89 -0.79 0.09 0.28 0.22 0.29 
CS 22890-024 Si I     0                                   
CS 22890-024 K I      0                                   
CS 22890-024 Ca I    13    3.93  0.35 0.11 0.17 0.12 0.20 
CS 22890-024 Sc II    7    0.46 -0.11 0.07 0.16 0.18 0.11 
CS 22890-024 Ti I    14    2.42  0.24 0.07 0.15 0.09 0.18 
CS 22890-024 Ti II   28    2.55  0.19 0.06 0.15 0.17 0.10 
CS 22890-024 V I      1    1.05 -0.11 0.15 0.20 0.16 0.23 
CS 22890-024 V II     2    1.44  0.10 0.21 0.26 0.27 0.22 
CS 22890-024 Cr I     8    2.70 -0.17 0.07 0.15 0.09 0.18 
CS 22890-024 Cr II    2    3.19  0.14 0.09 0.17 0.19 0.11 
CS 22890-024 Mn I     5    2.31 -0.36 0.08 0.16 0.10 0.19 
CS 22890-024 Mn II    1    2.21 -0.64 0.16 0.21 0.23 0.17 
CS 22890-024 Co I    10    2.24  0.02 0.14 0.20 0.16 0.23 
CS 22890-024 Ni I    10    3.55  0.10 0.13 0.22 0.17 0.24 
CS 22890-024 Cu I     0                                   
CS 22890-024 Zn I     2    2.14  0.35 0.09 0.16 0.11 0.19 
CS 22890-024 Ga I     0                                   
CS 22890-024 Rb I     1 <  2.28  2.53                     
CS 22890-024 Sr II    2    0.34  0.06 0.04 0.25 0.25 0.25 
CS 22890-024 Y II     4   -0.71 -0.33 0.13 0.19 0.21 0.15 
CS 22890-024 Zr II    3    0.16  0.16 0.11 0.18 0.20 0.13 
CS 22890-024 Nb II    1 <  0.99  2.11                     
CS 22890-024 Mo I     1 <  0.33  1.22                     
CS 22890-024 Tc I     1 <  0.74                           
CS 22890-024 Ru I     0                                   
CS 22890-024 Sn I     0                                   
CS 22890-024 Ba II    2   -0.91 -0.51 0.05 0.15 0.17 0.09 
CS 22890-024 La II    0                                   
CS 22890-024 Ce II    0                                   
CS 22890-024 Pr II    1 < -1.36  0.50                     
CS 22890-024 Nd II    5 < -0.88  0.28                     
CS 22890-024 Sm II    2 < -0.80  0.82                     
CS 22890-024 Eu II    2   -1.95  0.11 0.18 0.23 0.25 0.19 
CS 22890-024 Gd II    2 < -0.23  1.28                     
CS 22890-024 Tb II    3 < -0.86  1.42                     
CS 22890-024 Dy II    1   -1.16  0.32 0.16 0.21 0.23 0.17 
CS 22890-024 Ho II    0                                   
CS 22890-024 Er II    1   -1.22  0.44 0.26 0.30 0.31 0.27 
CS 22890-024 Tm II    2 < -1.35  1.13                     
CS 22890-024 Yb II    1   -1.64  0.02 0.20 0.24 0.26 0.21 
CS 22890-024 Hf II    1 < -0.03  1.70                     
CS 22890-024 Ir I     0                                   
CS 22890-024 Pb I     1 <  1.00  1.73                     
CS 22890-024 Th II    3 < -1.13  1.39                     
CS 22890-064 Fe I    64    4.38 -3.12 0.07 0.21 0.00 0.00 
CS 22890-064 Fe II    2    4.30 -3.20 0.08 0.15 0.00 0.00 
CS 22890-064 Li I     1    2.05       0.06 0.20 0.10 0.21 
CS 22890-064 C (CH)   1 <  6.15  0.92                     
CS 22890-064 N (NH)   1 <  6.30  1.67                     
CS 22890-064 O I      0                                   
CS 22890-064 Na I     0                                   
CS 22890-064 Mg I     7    4.90  0.42 0.07 0.22 0.10 0.22 
CS 22890-064 Al I     2    2.58 -0.75 0.09 0.22 0.12 0.23 
CS 22890-064 Si I     1    4.89  0.50 0.16 0.36 0.24 0.33 
CS 22890-064 K I      0                                   
CS 22890-064 Ca I     9    3.59  0.37 0.12 0.23 0.14 0.23 
CS 22890-064 Sc II    2    0.02  0.08 0.09 0.15 0.22 0.12 
CS 22890-064 Ti I     3    2.73  0.90 0.11 0.22 0.14 0.23 
CS 22890-064 Ti II   10    2.02  0.27 0.06 0.14 0.20 0.10 
CS 22890-064 V I      0                                   
CS 22890-064 V II     2 <  1.84  1.11                     
CS 22890-064 Cr I     3    2.29 -0.23 0.05 0.20 0.09 0.21 
CS 22890-064 Cr II    0                                   
CS 22890-064 Mn I     2    1.76 -0.55 0.11 0.22 0.13 0.23 
CS 22890-064 Mn II    0                                   
CS 22890-064 Co I     1    2.06  0.19 0.13 0.23 0.15 0.24 
CS 22890-064 Ni I     2    3.15  0.05 0.13 0.23 0.15 0.24 
CS 22890-064 Cu I     0                                   
CS 22890-064 Zn I     2 <  2.63  1.19                     
CS 22890-064 Ga I     1 <  1.73  1.81                     
CS 22890-064 Rb I     0                                   
CS 22890-064 Sr II    1   -0.48 -0.15 0.04 0.14 0.20 0.11 
CS 22890-064 Y II     4 <  0.04  1.03                     
CS 22890-064 Zr II    3 <  0.47  1.09                     
CS 22890-064 Nb II    1 <  1.66  3.40                     
CS 22890-064 Mo I     1 <  1.30  2.54                     
CS 22890-064 Tc I     1 <  1.50                           
CS 22890-064 Ru I     0                                   
CS 22890-064 Sn I     0                                   
CS 22890-064 Ba II    1   -1.53 -0.51 0.09 0.16 0.22 0.12 
CS 22890-064 La II    0                                   
CS 22890-064 Ce II    5 <  0.05  1.67                     
CS 22890-064 Pr II    3 < -0.15  2.33                     
CS 22890-064 Nd II    4 < -0.02  1.76                     
CS 22890-064 Sm II    1 < -0.02  2.22                     
CS 22890-064 Eu II    3 < -1.20  1.48                     
CS 22890-064 Gd II    3 <  0.29  2.42                     
CS 22890-064 Tb II    4 < -0.13  2.77                     
CS 22890-064 Dy II    2 < -0.35  1.75                     
CS 22890-064 Ho II    1 < -0.52  2.20                     
CS 22890-064 Er II    1 < -0.10  2.18                     
CS 22890-064 Tm II    1 <  0.51  3.61                     
CS 22890-064 Yb II    1 < -0.88  1.40                     
CS 22890-064 Hf II    2 <  0.72  3.07                     
CS 22890-064 Ir I     0                                   
CS 22890-064 Pb I     1 <  1.73  2.81                     
CS 22890-064 Th II    2 < -0.39  2.75                     
CS 22891-184 Fe I   105    4.82 -2.68 0.06 0.17 0.00 0.00 
CS 22891-184 Fe II   10    4.83 -2.67 0.06 0.16 0.00 0.00 
CS 22891-184 Li I     1 <  0.99                           
CS 22891-184 C (CH)   1 <  6.10  0.34                     
CS 22891-184 N (NH)   1 <  6.30  1.14                     
CS 22891-184 O I      3    6.41  0.40 0.08 0.18 0.10 0.20 
CS 22891-184 Na I     0                                   
CS 22891-184 Mg I     7    5.28  0.36 0.05 0.17 0.07 0.20 
CS 22891-184 Al I     2    2.91 -0.86 0.09 0.20 0.13 0.23 
CS 22891-184 Si I     1    5.15  0.32 0.16 0.31 0.25 0.33 
CS 22891-184 K I      0                                   
CS 22891-184 Ca I    14    4.03  0.37 0.11 0.19 0.12 0.22 
CS 22891-184 Sc II    4    0.41 -0.07 0.05 0.16 0.19 0.08 
CS 22891-184 Ti I     6    2.50  0.23 0.06 0.17 0.09 0.20 
CS 22891-184 Ti II   21    2.45  0.17 0.05 0.16 0.19 0.08 
CS 22891-184 V I      0                                   
CS 22891-184 V II     2    1.25 -0.01 0.20 0.25 0.28 0.21 
CS 22891-184 Cr I     4    2.72 -0.24 0.05 0.17 0.08 0.20 
CS 22891-184 Cr II    2    3.13  0.16 0.06 0.16 0.20 0.09 
CS 22891-184 Mn I     4    2.44 -0.31 0.06 0.17 0.08 0.20 
CS 22891-184 Mn II    0                                   
CS 22891-184 Co I     1    2.11 -0.20 0.11 0.19 0.13 0.22 
CS 22891-184 Ni I     3    3.47 -0.07 0.12 0.20 0.13 0.22 
CS 22891-184 Cu I     0                                   
CS 22891-184 Zn I     2 <  2.27  0.39                     
CS 22891-184 Ga I     0                                   
CS 22891-184 Rb I     1 <  2.35  2.51                     
CS 22891-184 Sr II    2    0.37  0.17 0.04 0.26 0.25 0.20 
CS 22891-184 Y II     2   -1.11 -0.65 0.14 0.20 0.24 0.15 
CS 22891-184 Zr II    1   -0.06  0.03 0.06 0.16 0.20 0.09 
CS 22891-184 Nb II    0                                   
CS 22891-184 Mo I     1 <  0.98  1.78                     
CS 22891-184 Tc I     1 <  1.23                           
CS 22891-184 Ru I     0                                   
CS 22891-184 Sn I     0                                   
CS 22891-184 Ba II    3   -0.68 -0.19 0.06 0.16 0.20 0.09 
CS 22891-184 La II    0                                   
CS 22891-184 Ce II    4 < -0.80  0.29                     
CS 22891-184 Pr II    4 < -1.13  0.82                     
CS 22891-184 Nd II    4 < -0.87  0.38                     
CS 22891-184 Sm II    2 < -0.82  0.89                     
CS 22891-184 Eu II    2 < -1.87  0.28                     
CS 22891-184 Gd II    3 < -0.51  1.09                     
CS 22891-184 Tb II    3 < -1.12  1.25                     
CS 22891-184 Dy II    2 < -0.99  0.58                     
CS 22891-184 Ho II    0                                   
CS 22891-184 Er II    3 < -0.91  0.84                     
CS 22891-184 Tm II    2 < -1.40  1.17                     
CS 22891-184 Yb II    1   -1.94 -0.19 0.11 0.19 0.22 0.13 
CS 22891-184 Hf II    2 < -0.14  1.68                     
CS 22891-184 Ir I     0                                   
CS 22891-184 Pb I     1 <  1.40  2.04                     
CS 22891-184 Th II    2 < -1.08  1.53                     
CS 22891-200 Fe I    87    3.44 -4.06 0.06 0.15 0.00 0.00 
CS 22891-200 Fe II    9    3.62 -3.88 0.08 0.16 0.00 0.00 
CS 22891-200 Li I     1 <  0.13                           
CS 22891-200 C (CH)   1    4.90  0.35 0.15 0.25 0.19 0.20 
CS 22891-200 N (NH)   1    5.15  1.20 0.30 0.36 0.32 0.33 
CS 22891-200 O I      4 <  6.30  1.67                     
CS 22891-200 Na I     0                                   
CS 22891-200 Mg I     9    4.36  0.82 0.06 0.16 0.09 0.18 
CS 22891-200 Al I     1    2.02 -0.37 0.09 0.28 0.23 0.30 
CS 22891-200 Si I     1    4.50  1.05 0.16 0.20 0.17 0.24 
CS 22891-200 K I      1    1.29  0.32 0.19 0.23 0.20 0.26 
CS 22891-200 Ca I    12    3.05  0.77 0.11 0.17 0.13 0.21 
CS 22891-200 Sc II    5   -1.18 -0.45 0.07 0.15 0.18 0.11 
CS 22891-200 Ti I     9    1.14  0.25 0.07 0.15 0.09 0.19 
CS 22891-200 Ti II   24    1.21  0.14 0.07 0.15 0.18 0.11 
CS 22891-200 V I      0                                   
CS 22891-200 V II     1    0.05 -0.00 0.23 0.27 0.29 0.24 
CS 22891-200 Cr I     4    1.15 -0.43 0.04 0.15 0.08 0.19 
CS 22891-200 Cr II    0                                   
CS 22891-200 Mn I     3    0.35 -1.02 0.05 0.14 0.08 0.18 
CS 22891-200 Mn II    1    0.50 -1.05 0.32 0.35 0.36 0.33 
CS 22891-200 Co I     6    0.75 -0.18 0.13 0.19 0.15 0.22 
CS 22891-200 Ni I     4    2.02 -0.14 0.12 0.20 0.14 0.23 
CS 22891-200 Cu I     0                                   
CS 22891-200 Zn I     2 <  1.37  0.87                     
CS 22891-200 Ga I     0                                   
CS 22891-200 Rb I     0                                   
CS 22891-200 Sr II    2   -2.37 -1.36 0.04 0.15 0.17 0.11 
CS 22891-200 Y II     2   -2.85 -1.18 0.19 0.24 0.25 0.21 
CS 22891-200 Zr II    0                                   
CS 22891-200 Nb II    1 < -0.22  2.20                     
CS 22891-200 Mo I     1 < -0.86  1.32                     
CS 22891-200 Tc I     1 < -0.68                           
CS 22891-200 Ru I     0                                   
CS 22891-200 Sn I     0                                   
CS 22891-200 Ba II    2   -2.63 -0.93 0.06 0.15 0.18 0.10 
CS 22891-200 La II    0                                   
CS 22891-200 Ce II    5 < -2.07  0.23                     
CS 22891-200 Pr II    4 < -2.64  0.52                     
CS 22891-200 Nd II    5 < -2.30  0.16                     
CS 22891-200 Sm II    2 < -1.97  0.95                     
CS 22891-200 Eu II    2   -3.43 -0.07 0.17 0.22 0.24 0.19 
CS 22891-200 Gd II    2 < -1.65  1.16                     
CS 22891-200 Tb II    3 < -2.34  1.24                     
CS 22891-200 Dy II    3 < -2.44  0.34                     
CS 22891-200 Ho II    1 < -2.65  0.75                     
CS 22891-200 Er II    2 < -2.30  0.66                     
CS 22891-200 Tm II    2 < -2.61  1.17                     
CS 22891-200 Yb II    1 < -3.18 -0.22                     
CS 22891-200 Hf II    2 < -1.41  1.62                     
CS 22891-200 Ir I     1 < -0.85  1.83                     
CS 22891-200 Pb I     1 <  0.15  2.17                     
CS 22891-200 Th II    3 < -2.46  1.36                     
CS 22891-209 Fe I   100    4.01 -3.49 0.06 0.15 0.00 0.00 
CS 22891-209 Fe II    8    4.24 -3.26 0.07 0.16 0.00 0.00 
CS 22891-209 Li I     1 <  0.38                           
CS 22891-209 C (CH)   1    4.52 -0.65 0.15 0.25 0.19 0.19 
CS 22891-209 N (NH)   1    5.42  0.85 0.30 0.36 0.32 0.32 
CS 22891-209 O I      3 <  6.75  1.55                     
CS 22891-209 Na I     0                                   
CS 22891-209 Mg I     9    4.63  0.53 0.05 0.15 0.09 0.17 
CS 22891-209 Al I     2    2.78 -0.18 0.09 0.29 0.24 0.29 
CS 22891-209 Si I     1    4.92  0.90 0.15 0.28 0.22 0.25 
CS 22891-209 K I      0                                   
CS 22891-209 Ca I    12    3.25  0.41 0.11 0.17 0.12 0.20 
CS 22891-209 Sc II    7   -0.13 -0.02 0.06 0.15 0.17 0.10 
CS 22891-209 Ti I    16    1.68  0.22 0.07 0.15 0.09 0.18 
CS 22891-209 Ti II   26    1.95  0.26 0.05 0.15 0.17 0.09 
CS 22891-209 V I      1    0.46  0.02 0.12 0.18 0.14 0.21 
CS 22891-209 V II     2    0.65 -0.02 0.20 0.25 0.26 0.21 
CS 22891-209 Cr I    10    2.03 -0.12 0.07 0.15 0.10 0.19 
CS 22891-209 Cr II    2    2.51  0.14 0.10 0.17 0.19 0.12 
CS 22891-209 Mn I     4    1.60 -0.33 0.06 0.17 0.10 0.20 
CS 22891-209 Mn II    3    1.65 -0.51 0.15 0.21 0.22 0.17 
CS 22891-209 Co I     4    1.53  0.03 0.13 0.20 0.15 0.23 
CS 22891-209 Ni I     5    2.81  0.08 0.11 0.21 0.15 0.23 
CS 22891-209 Cu I     0                                   
CS 22891-209 Zn I     3    1.76  0.69 0.09 0.16 0.11 0.19 
CS 22891-209 Ga I     0                                   
CS 22891-209 Rb I     1 <  1.75  2.72                     
CS 22891-209 Sr II    2    0.01  0.41 0.03 0.19 0.19 0.22 
CS 22891-209 Y II     4   -1.22 -0.16 0.08 0.16 0.18 0.12 
CS 22891-209 Zr II    3   -0.35  0.33 0.06 0.15 0.18 0.09 
CS 22891-209 Nb II    1 < -0.19  1.61                     
CS 22891-209 Mo I     1 < -0.63  0.98                     
CS 22891-209 Tc I     1 < -0.49                           
CS 22891-209 Ru I     0                                   
CS 22891-209 Sn I     1 <  1.04  2.46                     
CS 22891-209 Ba II    3   -1.66 -0.57 0.05 0.15 0.17 0.09 
CS 22891-209 La II    3   -2.44 -0.28 0.11 0.18 0.20 0.13 
CS 22891-209 Ce II    5 < -1.82 -0.14                     
CS 22891-209 Pr II    5 < -2.18  0.36                     
CS 22891-209 Nd II    1   -2.07 -0.23 0.16 0.21 0.23 0.17 
CS 22891-209 Sm II    0                                   
CS 22891-209 Eu II    2   -2.87 -0.13 0.14 0.20 0.22 0.16 
CS 22891-209 Gd II    3 < -1.37  0.82                     
CS 22891-209 Tb II    3 < -2.21  0.75                     
CS 22891-209 Dy II    1   -2.34 -0.18 0.22 0.26 0.27 0.23 
CS 22891-209 Ho II    1 < -2.10  0.68                     
CS 22891-209 Er II    2 < -2.26  0.08                     
CS 22891-209 Tm II    0                                   
CS 22891-209 Yb II    1   -3.03 -0.69 0.24 0.28 0.29 0.25 
CS 22891-209 Hf II    1 < -1.35  1.06                     
CS 22891-209 Ir I     1 < -0.61  1.50                     
CS 22891-209 Pb I     1 <  0.39  1.84                     
CS 22891-209 Th II    3 < -2.50  0.70                     
CS 22891-221 Fe I    96    4.27 -3.23 0.07 0.15 0.00 0.00 
CS 22891-221 Fe II    3    4.02 -3.48 0.10 0.17 0.00 0.00 
CS 22891-221 Li I     1 <  1.07                           
CS 22891-221 C (CH)   1    5.64  0.67 0.15 0.25 0.19 0.21 
CS 22891-221 N (CN)   1 <  6.60  2.23                     
CS 22891-221 O I      3 <  6.76  1.30                     
CS 22891-221 Na I     1    2.75 -0.26 0.10 0.20 0.15 0.25 
CS 22891-221 Mg I     4    4.84  0.47 0.06 0.14 0.09 0.20 
CS 22891-221 Al I     1    2.81 -0.41 0.09 0.29 0.24 0.31 
CS 22891-221 Si I     0                                   
CS 22891-221 K I      0                                   
CS 22891-221 Ca I    13    3.49  0.38 0.11 0.17 0.13 0.22 
CS 22891-221 Sc II    3   -0.44 -0.11 0.10 0.17 0.20 0.14 
CS 22891-221 Ti I     7    1.99  0.26 0.08 0.15 0.11 0.20 
CS 22891-221 Ti II   13    1.53  0.05 0.07 0.15 0.18 0.12 
CS 22891-221 V I      1    0.77  0.07 0.19 0.23 0.20 0.27 
CS 22891-221 V II     1 <  1.31  0.86                     
CS 22891-221 Cr I     5    2.24 -0.17 0.08 0.15 0.10 0.21 
CS 22891-221 Cr II    0                                   
CS 22891-221 Mn I     3    1.91 -0.29 0.05 0.15 0.09 0.20 
CS 22891-221 Mn II    0                                   
CS 22891-221 Co I     2    1.71 -0.05 0.12 0.18 0.14 0.22 
CS 22891-221 Ni I     3    3.01  0.02 0.12 0.18 0.14 0.23 
CS 22891-221 Cu I     0                                   
CS 22891-221 Zn I     2 <  1.70  0.37                     
CS 22891-221 Ga I     0                                   
CS 22891-221 Rb I     1 <  2.25  2.96                     
CS 22891-221 Sr II    2   -1.16 -0.56 0.04 0.16 0.18 0.15 
CS 22891-221 Y II     0                                   
CS 22891-221 Zr II    1 < -0.54  0.36                     
CS 22891-221 Nb II    1 <  1.03  3.05                     
CS 22891-221 Mo I     1 <  0.28  1.63                     
CS 22891-221 Tc I     1 <  0.88                           
CS 22891-221 Ru I     0                                   
CS 22891-221 Sn I     1 <  1.80  2.96                     
CS 22891-221 Ba II    1   -1.44 -0.14 0.05 0.15 0.18 0.12 
CS 22891-221 La II    1 < -1.45  0.93                     
CS 22891-221 Ce II    5 < -0.83  1.07                     
CS 22891-221 Pr II    1 < -1.43  1.33                     
CS 22891-221 Nd II    5 < -0.91  1.15                     
CS 22891-221 Sm II    2 < -0.96  1.56                     
CS 22891-221 Eu II    1 < -1.87  1.09                     
CS 22891-221 Gd II    3 < -0.40  2.01                     
CS 22891-221 Tb II    3 < -1.14  2.04                     
CS 22891-221 Dy II    1 < -1.13  1.25                     
CS 22891-221 Ho II    1 < -0.90  2.10                     
CS 22891-221 Er II    3 < -0.92  1.64                     
CS 22891-221 Tm II    2 < -1.20  2.18                     
CS 22891-221 Yb II    1   -1.97  0.59 0.31 0.34 0.35 0.32 
CS 22891-221 Hf II    2 < -0.26  2.37                     
CS 22891-221 Ir I     1 <  0.70  2.55                     
CS 22891-221 Pb I     1 <  1.06  2.25                     
CS 22891-221 Th II    3 < -1.22  2.20                     
CS 22892-025 Fe I    77    4.72 -2.78 0.08 0.21 0.00 0.00 
CS 22892-025 Fe II    7    4.84 -2.66 0.08 0.15 0.00 0.00 
CS 22892-025 Li I     1    2.01       0.07 0.20 0.11 0.21 
CS 22892-025 C (CH)   1    6.41  0.65 0.15 0.25 0.20 0.20 
CS 22892-025 N (NH)   1 <  6.65  1.49                     
CS 22892-025 O I      4 <  6.20  0.29                     
CS 22892-025 Na I     0                                   
CS 22892-025 Mg I     6    5.17  0.35 0.06 0.21 0.10 0.21 
CS 22892-025 Al I     2    2.91 -0.76 0.09 0.24 0.14 0.25 
CS 22892-025 Si I     1    5.18  0.45 0.16 0.36 0.24 0.32 
CS 22892-025 K I      0                                   
CS 22892-025 Ca I    11    4.05  0.49 0.11 0.22 0.14 0.23 
CS 22892-025 Sc II    4    0.51  0.02 0.09 0.15 0.22 0.12 
CS 22892-025 Ti I     4    2.58  0.41 0.09 0.21 0.12 0.22 
CS 22892-025 Ti II   13    2.51  0.22 0.05 0.14 0.20 0.11 
CS 22892-025 V I      0                                   
CS 22892-025 V II     2 <  1.85  0.58                     
CS 22892-025 Cr I     4    2.74 -0.12 0.05 0.20 0.09 0.21 
CS 22892-025 Cr II    1    3.07  0.09 0.16 0.20 0.26 0.18 
CS 22892-025 Mn I     3    2.33 -0.32 0.07 0.20 0.10 0.21 
CS 22892-025 Mn II    4    2.30 -0.47 0.16 0.21 0.25 0.18 
CS 22892-025 Co I     2    2.42  0.21 0.14 0.23 0.16 0.24 
CS 22892-025 Ni I     7    3.44 -0.00 0.16 0.26 0.18 0.27 
CS 22892-025 Cu I     0                                   
CS 22892-025 Zn I     2 <  2.49  0.71                     
CS 22892-025 Ga I     0                                   
CS 22892-025 Rb I     1 <  2.82  3.08                     
CS 22892-025 Sr II    2   -0.11 -0.32 0.04 0.19 0.23 0.18 
CS 22892-025 Y II     6 < -0.59 -0.14                     
CS 22892-025 Zr II    3 <  0.37  0.45                     
CS 22892-025 Nb II    0                                   
CS 22892-025 Mo I     1 <  1.27  2.17                     
CS 22892-025 Tc I     1 <  1.76                           
CS 22892-025 Ru I     0                                   
CS 22892-025 Sn I     0                                   
CS 22892-025 Ba II    1   -0.96 -0.48 0.05 0.14 0.21 0.10 
CS 22892-025 La II    4 < -0.37  1.19                     
CS 22892-025 Ce II    5 <  0.23  1.31                     
CS 22892-025 Pr II    5 < -0.06  1.88                     
CS 22892-025 Nd II    5 <  0.06  1.30                     
CS 22892-025 Sm II    2 < -0.06  1.64                     
CS 22892-025 Eu II    4 < -1.17  0.97                     
CS 22892-025 Gd II    2 <  0.32  1.91                     
CS 22892-025 Tb II    4 < -0.05  2.31                     
CS 22892-025 Dy II    3 < -0.29  1.27                     
CS 22892-025 Ho II    1 < -0.31  1.87                     
CS 22892-025 Er II    3 <  0.05  1.79                     
CS 22892-025 Tm II    2 < -0.37  2.19                     
CS 22892-025 Yb II    1 < -1.00  0.74                     
CS 22892-025 Hf II    2 <  0.79  2.60                     
CS 22892-025 Ir I     0                                   
CS 22892-025 Pb I     1 <  1.85  2.59                     
CS 22892-025 Th II    3 < -0.34  2.26                     
CS 22892-052 Fe I    98    4.26 -3.24 0.06 0.14 0.00 0.00 
CS 22892-052 Fe II    9    4.34 -3.16 0.07 0.15 0.00 0.00 
CS 22892-052 Li I     1 <  0.26                           
CS 22892-052 C (CH)   1    6.11  0.84 0.15 0.25 0.19 0.19 
CS 22892-052 N (NH)   1    5.50  0.83 0.30 0.36 0.32 0.32 
CS 22892-052 O I      4 <  6.50  1.05                     
CS 22892-052 Na I     0                                   
CS 22892-052 Mg I     7    4.77  0.41 0.05 0.16 0.08 0.17 
CS 22892-052 Al I     1    2.80 -0.41 0.09 0.30 0.24 0.30 
CS 22892-052 Si I     1    5.17  0.90 0.20 0.24 0.21 0.26 
CS 22892-052 K I      1    2.12  0.33 0.13 0.19 0.15 0.22 
CS 22892-052 Ca I     8    3.53  0.43 0.11 0.17 0.12 0.20 
CS 22892-052 Sc II    3   -0.28 -0.27 0.07 0.16 0.18 0.10 
CS 22892-052 Ti I    16    1.80  0.09 0.07 0.15 0.09 0.18 
CS 22892-052 Ti II   28    1.94  0.14 0.06 0.15 0.17 0.10 
CS 22892-052 V I      0                                   
CS 22892-052 V II     1    0.58 -0.19 0.20 0.24 0.26 0.21 
CS 22892-052 Cr I     8    2.11 -0.28 0.07 0.15 0.09 0.18 
CS 22892-052 Cr II    1    2.71  0.23 0.09 0.17 0.19 0.11 
CS 22892-052 Mn I     1    1.66 -0.53 0.08 0.15 0.10 0.19 
CS 22892-052 Mn II    4    1.64 -0.64 0.15 0.21 0.22 0.17 
CS 22892-052 Co I     5    1.52 -0.22 0.15 0.24 0.19 0.26 
CS 22892-052 Ni I    11    2.96 -0.02 0.15 0.21 0.17 0.23 
CS 22892-052 Cu I     1 <  0.78 -0.17                     
CS 22892-052 Zn I     2    1.82  0.50 0.07 0.15 0.09 0.18 
CS 22892-052 Ga I     0                                   
CS 22892-052 Rb I     1 <  1.68  2.40                     
CS 22892-052 Sr II    2    0.39  0.68 0.03 0.17 0.16 0.19 
CS 22892-052 Y II     7   -0.80  0.15 0.07 0.15 0.18 0.10 
CS 22892-052 Zr II    3   -0.01  0.56 0.05 0.15 0.17 0.09 
CS 22892-052 Nb II    1 <  0.05  1.75                     
CS 22892-052 Mo I     1   -0.64  0.72 0.23 0.26 0.23 0.28 
CS 22892-052 Tc I     0                                   
CS 22892-052 Ru I     1   -0.25  1.24 0.22 0.26 0.23 0.28 
CS 22892-052 Sn I     0                                   
CS 22892-052 Ba II    4   -0.03  0.94 0.05 0.16 0.17 0.13 
CS 22892-052 La II    4   -1.14  0.91 0.05 0.15 0.17 0.09 
CS 22892-052 Ce II    4   -0.73  0.85 0.06 0.15 0.18 0.09 
CS 22892-052 Pr II    2   -1.29  1.15 0.05 0.15 0.18 0.09 
CS 22892-052 Nd II    5   -0.58  1.15 0.04 0.14 0.17 0.08 
CS 22892-052 Sm II    2   -0.95  1.25 0.04 0.15 0.17 0.08 
CS 22892-052 Eu II    4   -1.28  1.35 0.06 0.22 0.22 0.22 
CS 22892-052 Gd II    2   -0.64  1.45 0.05 0.15 0.18 0.09 
CS 22892-052 Tb II    3   -1.49  1.37 0.10 0.17 0.19 0.12 
CS 22892-052 Dy II    4   -0.38  1.67 0.06 0.16 0.17 0.11 
CS 22892-052 Ho II    2   -1.23  1.45 0.06 0.20 0.21 0.18 
CS 22892-052 Er II    3   -0.70  1.54 0.09 0.17 0.19 0.12 
CS 22892-052 Tm II    1   -1.66  1.40 0.08 0.16 0.19 0.11 
CS 22892-052 Yb II    1   -0.85  1.39 0.10 0.27 0.27 0.27 
CS 22892-052 Hf II    2   -1.26  1.05 0.18 0.22 0.24 0.19 
CS 22892-052 Ir I     1   -0.18  1.68 0.17 0.21 0.18 0.24 
CS 22892-052 Pb I     1 < -0.15  1.05                     
CS 22892-052 Th II    1   -1.81  1.29 0.10 0.17 0.19 0.12 
CS 22893-005 Fe I   117    4.51 -2.99 0.06 0.15 0.00 0.00 
CS 22893-005 Fe II    8    4.57 -2.93 0.07 0.16 0.00 0.00 
CS 22893-005 Li I     1    1.54       0.06 0.14 0.09 0.18 
CS 22893-005 C (CH)   1    5.55  0.05 0.15 0.25 0.19 0.19 
CS 22893-005 N (NH)   1    5.25  0.35 0.30 0.36 0.32 0.32 
CS 22893-005 O I      3 <  6.75  1.05                     
CS 22893-005 Na I     1    3.20 -0.05 0.10 0.27 0.21 0.28 
CS 22893-005 Mg I     7    5.12  0.51 0.05 0.15 0.08 0.18 
CS 22893-005 Al I     1    2.92 -0.54 0.09 0.28 0.22 0.29 
CS 22893-005 Si I     1    5.30  0.78 0.15 0.28 0.22 0.26 
CS 22893-005 K I      0                                   
CS 22893-005 Ca I    13    3.85  0.50 0.11 0.17 0.12 0.20 
CS 22893-005 Sc II    3    0.26  0.04 0.05 0.15 0.17 0.09 
CS 22893-005 Ti I     9    2.26  0.30 0.06 0.14 0.09 0.18 
CS 22893-005 Ti II   20    2.22  0.19 0.06 0.15 0.18 0.10 
CS 22893-005 V I      0                                   
CS 22893-005 V II     1    1.41  0.41 0.22 0.26 0.28 0.23 
CS 22893-005 Cr I     5    2.46 -0.19 0.06 0.15 0.09 0.19 
CS 22893-005 Cr II    1    2.87  0.16 0.10 0.17 0.20 0.13 
CS 22893-005 Mn I     4    2.12 -0.32 0.07 0.16 0.10 0.19 
CS 22893-005 Mn II    3    2.08 -0.42 0.16 0.21 0.23 0.18 
CS 22893-005 Co I     3    1.96 -0.04 0.12 0.18 0.13 0.21 
CS 22893-005 Ni I     3    3.36  0.13 0.11 0.18 0.13 0.21 
CS 22893-005 Cu I     0                                   
CS 22893-005 Zn I     2 <  2.08  0.51                     
CS 22893-005 Ga I     0                                   
CS 22893-005 Rb I     1 <  2.33  2.80                     
CS 22893-005 Sr II    2   -0.39 -0.33 0.04 0.19 0.20 0.17 
CS 22893-005 Y II     1   -1.37 -0.65 0.15 0.20 0.22 0.16 
CS 22893-005 Zr II    1   -0.29  0.06 0.14 0.20 0.22 0.16 
CS 22893-005 Nb II    1 <  0.96  2.43                     
CS 22893-005 Mo I     1 <  0.44  1.55                     
CS 22893-005 Tc I     0                                   
CS 22893-005 Ru I     0                                   
CS 22893-005 Sn I     0                                   
CS 22893-005 Ba II    2   -1.52 -0.77 0.08 0.16 0.19 0.11 
CS 22893-005 La II    0                                   
CS 22893-005 Ce II    5 < -0.67  0.68                     
CS 22893-005 Pr II    3 < -0.98  1.23                     
CS 22893-005 Nd II    3 < -0.30  1.21                     
CS 22893-005 Sm II    2 < -0.64  1.33                     
CS 22893-005 Eu II    4 < -1.91  0.50                     
CS 22893-005 Gd II    3 < -0.21  1.65                     
CS 22893-005 Tb II    3 < -0.85  1.78                     
CS 22893-005 Dy II    2 < -0.66  1.17                     
CS 22893-005 Ho II    1 < -1.00  1.45                     
CS 22893-005 Er II    3 < -0.71  1.30                     
CS 22893-005 Tm II    2 < -1.13  1.70                     
CS 22893-005 Yb II    1 < -1.41  0.60                     
CS 22893-005 Hf II    2 <  0.10  2.18                     
CS 22893-005 Ir I     0                                   
CS 22893-005 Pb I     1 <  1.13  2.08                     
CS 22893-005 Th II    0                                   
CS 22893-010 Fe I   112    4.38 -3.12 0.06 0.15 0.00 0.00 
CS 22893-010 Fe II    9    4.57 -2.93 0.07 0.16 0.00 0.00 
CS 22893-010 Li I     1    2.57       0.05 0.23 0.17 0.25 
CS 22893-010 C (CH)   1    5.62  0.13 0.15 0.25 0.19 0.19 
CS 22893-010 N (NH)   1    6.44  1.55 0.30 0.36 0.32 0.32 
CS 22893-010 O I      1    6.58  1.01 0.12 0.18 0.13 0.21 
CS 22893-010 Na I     2    4.70  1.58 0.11 0.17 0.12 0.20 
CS 22893-010 Mg I     7    5.04  0.56 0.05 0.15 0.08 0.18 
CS 22893-010 Al I     1    2.94 -0.39 0.09 0.29 0.23 0.30 
CS 22893-010 Si I     1    5.24  0.85 0.16 0.29 0.22 0.26 
CS 22893-010 K I      2    2.34  0.43 0.13 0.19 0.15 0.22 
CS 22893-010 Ca I    14    3.70  0.48 0.11 0.17 0.12 0.20 
CS 22893-010 Sc II    3    0.27  0.05 0.05 0.14 0.17 0.09 
CS 22893-010 Ti I     7    2.15  0.32 0.07 0.15 0.09 0.18 
CS 22893-010 Ti II   21    2.23  0.21 0.06 0.15 0.17 0.10 
CS 22893-010 V I      0                                   
CS 22893-010 V II     2    1.05  0.05 0.23 0.27 0.28 0.24 
CS 22893-010 Cr I     5    2.33 -0.19 0.06 0.14 0.08 0.18 
CS 22893-010 Cr II    0                                   
CS 22893-010 Mn I     4    1.92 -0.39 0.09 0.16 0.11 0.20 
CS 22893-010 Mn II    0                                   
CS 22893-010 Co I     5    2.03  0.16 0.13 0.19 0.14 0.22 
CS 22893-010 Ni I     2    3.13  0.03 0.11 0.18 0.13 0.21 
CS 22893-010 Cu I     0                                   
CS 22893-010 Zn I     3 <  2.03  0.59                     
CS 22893-010 Ga I     0                                   
CS 22893-010 Rb I     1 <  2.15  2.75                     
CS 22893-010 Sr II    2   -0.29 -0.23 0.04 0.22 0.22 0.21 
CS 22893-010 Y II     2   -1.45 -0.73 0.15 0.20 0.22 0.16 
CS 22893-010 Zr II    1   -0.68 -0.33 0.15 0.20 0.22 0.16 
CS 22893-010 Nb II    1 <  1.02  2.49                     
CS 22893-010 Mo I     1 <  0.43  1.67                     
CS 22893-010 Tc I     1 <  0.67                           
CS 22893-010 Ru I     0                                   
CS 22893-010 Sn I     0                                   
CS 22893-010 Ba II    1   -2.03 -1.28 0.05 0.15 0.18 0.09 
CS 22893-010 La II    0                                   
CS 22893-010 Ce II    5 < -0.77  0.58                     
CS 22893-010 Pr II    2 < -1.20  1.01                     
CS 22893-010 Nd II    5 < -1.00  0.51                     
CS 22893-010 Sm II    2 < -0.96  1.01                     
CS 22893-010 Eu II    4 < -2.02  0.39                     
CS 22893-010 Gd II    3 < -0.51  1.35                     
CS 22893-010 Tb II    2 < -0.92  1.71                     
CS 22893-010 Dy II    1 < -1.04  0.79                     
CS 22893-010 Ho II    1 < -1.09  1.36                     
CS 22893-010 Er II    3 < -1.01  1.00                     
CS 22893-010 Tm II    2 < -1.22  1.61                     
CS 22893-010 Yb II    1 < -1.86  0.15                     
CS 22893-010 Hf II    2 < -0.20  1.88                     
CS 22893-010 Ir I     0                                   
CS 22893-010 Pb I     0                                   
CS 22893-010 Th II    0                                   
CS 22893-011 Fe I    89    5.10 -2.40 0.06 0.20 0.00 0.00 
CS 22893-011 Fe II    8    5.23 -2.27 0.07 0.14 0.00 0.00 
CS 22893-011 Li I     1    2.23       0.05 0.20 0.09 0.20 
CS 22893-011 C (CH)   1    6.37  0.21 0.15 0.25 0.19 0.19 
CS 22893-011 N        0                                   
CS 22893-011 O I      3    6.71  0.42 0.08 0.20 0.10 0.21 
CS 22893-011 Na I     1    4.05  0.21 0.10 0.33 0.22 0.30 
CS 22893-011 Mg I     6    5.56  0.35 0.05 0.22 0.09 0.21 
CS 22893-011 Al I     1    3.44 -0.61 0.09 0.33 0.21 0.29 
CS 22893-011 Si I     0                                   
CS 22893-011 K I      0                                   
CS 22893-011 Ca I    12    4.43  0.49 0.11 0.22 0.12 0.22 
CS 22893-011 Sc II    3    1.06  0.18 0.05 0.13 0.20 0.08 
CS 22893-011 Ti I     7    2.96  0.41 0.06 0.20 0.09 0.20 
CS 22893-011 Ti II   14    3.10  0.42 0.06 0.14 0.20 0.09 
CS 22893-011 V I      0                                   
CS 22893-011 V II     2    2.00  0.34 0.22 0.25 0.29 0.23 
CS 22893-011 Cr I     6    3.21 -0.03 0.06 0.20 0.09 0.20 
CS 22893-011 Cr II    2    3.58  0.21 0.07 0.15 0.21 0.10 
CS 22893-011 Mn I     3    2.69 -0.35 0.05 0.22 0.10 0.22 
CS 22893-011 Mn II    0                                   
CS 22893-011 Co I     1    2.60  0.01 0.12 0.22 0.13 0.23 
CS 22893-011 Ni I     1    3.89  0.07 0.11 0.22 0.13 0.22 
CS 22893-011 Cu I     0                                   
CS 22893-011 Zn I     2    2.43  0.27 0.11 0.22 0.13 0.22 
CS 22893-011 Ga I     0                                   
CS 22893-011 Rb I     1 <  2.60  2.48                     
CS 22893-011 Sr II    2    0.94  0.34 0.04 0.24 0.24 0.24 
CS 22893-011 Y II     0                                   
CS 22893-011 Zr II    2    0.87  0.56 0.09 0.15 0.21 0.11 
CS 22893-011 Nb II    0                                   
CS 22893-011 Mo I     0                                   
CS 22893-011 Tc I     1 <  1.74                           
CS 22893-011 Ru I     0                                   
CS 22893-011 Sn I     0                                   
CS 22893-011 Ba II    3    0.06  0.15 0.07 0.14 0.20 0.10 
CS 22893-011 La II    1 < -0.48  0.69                     
CS 22893-011 Ce II    5 <  0.21  0.90                     
CS 22893-011 Pr II    4 < -0.20  1.35                     
CS 22893-011 Nd II    4 <  0.05  0.90                     
CS 22893-011 Sm II    2 <  0.12  1.43                     
CS 22893-011 Eu II    1 < -1.07  0.68                     
CS 22893-011 Gd II    3 <  0.41  1.61                     
CS 22893-011 Tb II    2 <  0.50  2.47                     
CS 22893-011 Dy II    1 < -0.23  0.94                     
CS 22893-011 Ho II    0                                   
CS 22893-011 Er II    0                                   
CS 22893-011 Tm II    1 <  0.68  2.85                     
CS 22893-011 Yb II    0                                   
CS 22893-011 Hf II    1 <  0.51  1.93                     
CS 22893-011 Ir I     0                                   
CS 22893-011 Pb I     1 <  1.65  2.01                     
CS 22893-011 Th II    2 <  0.21  2.42                     
CS 22894-004 Fe I    53    4.54 -2.96 0.07 0.21 0.00 0.00 
CS 22894-004 Fe II    4    4.85 -2.65 0.07 0.14 0.00 0.00 
CS 22894-004 Li I     1    2.00       0.06 0.20 0.09 0.20 
CS 22894-004 C (CH)   1    5.89  0.12 0.15 0.25 0.19 0.19 
CS 22894-004 N (CN)   1 <  7.90  2.73                     
CS 22894-004 O I      2    6.40  0.67 0.10 0.21 0.12 0.22 
CS 22894-004 Na I     0                                   
CS 22894-004 Mg I     6    5.11  0.47 0.06 0.21 0.09 0.21 
CS 22894-004 Al I     2    2.70 -0.79 0.09 0.24 0.14 0.25 
CS 22894-004 Si I     1    5.08  0.53 0.16 0.36 0.23 0.32 
CS 22894-004 K I      1    2.81  0.74 0.14 0.24 0.16 0.24 
CS 22894-004 Ca I    12    3.99  0.61 0.11 0.22 0.13 0.23 
CS 22894-004 Sc II    3    0.58  0.08 0.08 0.16 0.21 0.12 
CS 22894-004 Ti I     4    2.59  0.60 0.07 0.20 0.10 0.21 
CS 22894-004 Ti II   17    2.63  0.33 0.07 0.14 0.20 0.11 
CS 22894-004 V I      0                                   
CS 22894-004 V II     1    1.97  0.69 0.21 0.24 0.29 0.22 
CS 22894-004 Cr I     4    2.47 -0.21 0.05 0.20 0.08 0.21 
CS 22894-004 Cr II    1    3.23  0.24 0.13 0.18 0.24 0.14 
CS 22894-004 Mn I     3    2.01 -0.46 0.07 0.20 0.10 0.21 
CS 22894-004 Mn II    0                                   
CS 22894-004 Co I     3    2.13  0.10 0.14 0.24 0.16 0.24 
CS 22894-004 Ni I     3    3.27  0.01 0.14 0.25 0.16 0.25 
CS 22894-004 Cu I     0                                   
CS 22894-004 Zn I     2 <  2.58  0.98                     
CS 22894-004 Ga I     0                                   
CS 22894-004 Rb I     1 <  2.69  3.13                     
CS 22894-004 Sr II    2   -0.23 -0.45 0.04 0.21 0.23 0.19 
CS 22894-004 Y II     6 < -0.68 -0.24                     
CS 22894-004 Zr II    3 <  0.46  0.53                     
CS 22894-004 Nb II    1 <  1.59  2.78                     
CS 22894-004 Mo I     1 <  1.12  2.20                     
CS 22894-004 Tc I     1 <  1.48                           
CS 22894-004 Ru I     0                                   
CS 22894-004 Sn I     0                                   
CS 22894-004 Ba II    1   -1.45 -0.98 0.07 0.15 0.21 0.10 
CS 22894-004 La II    0                                   
CS 22894-004 Ce II    5 <  0.12  1.19                     
CS 22894-004 Pr II    5 < -0.32  1.61                     
CS 22894-004 Nd II    5 <  0.02  1.25                     
CS 22894-004 Sm II    2 <  0.12  1.81                     
CS 22894-004 Eu II    4 < -1.19  0.94                     
CS 22894-004 Gd II    3 <  0.31  1.89                     
CS 22894-004 Tb II    4 < -0.34  2.01                     
CS 22894-004 Dy II    2 < -0.24  1.31                     
CS 22894-004 Ho II    1 < -0.55  1.62                     
CS 22894-004 Er II    3 < -0.15  1.58                     
CS 22894-004 Tm II    2 < -0.54  2.01                     
CS 22894-004 Yb II    1 < -1.10  0.63                     
CS 22894-004 Hf II    2 <  0.62  2.42                     
CS 22894-004 Ir I     0                                   
CS 22894-004 Pb I     1 <  1.70  2.62                     
CS 22894-004 Th II    2 < -0.19  2.40                     
CS 22894-019 Fe I    77    4.52 -2.98 0.07 0.22 0.00 0.00 
CS 22894-019 Fe II    7    4.46 -3.04 0.10 0.16 0.00 0.00 
CS 22894-019 Li I     1    1.97       0.06 0.20 0.10 0.22 
CS 22894-019 C (CH)   1    5.77  0.38 0.15 0.25 0.19 0.21 
CS 22894-019 N (NH)   1 <  5.95  1.16                     
CS 22894-019 O I      0                                   
CS 22894-019 Na I     0                                   
CS 22894-019 Mg I     6    5.03  0.41 0.07 0.22 0.10 0.23 
CS 22894-019 Al I     2    2.76 -0.72 0.09 0.25 0.14 0.27 
CS 22894-019 Si I     1    5.27  0.74 0.16 0.36 0.23 0.32 
CS 22894-019 K I      0                                   
CS 22894-019 Ca I    12    3.79  0.43 0.11 0.22 0.14 0.24 
CS 22894-019 Sc II    4    0.19  0.08 0.10 0.16 0.22 0.14 
CS 22894-019 Ti I     4    2.32  0.34 0.10 0.21 0.13 0.23 
CS 22894-019 Ti II   15    2.09  0.18 0.08 0.15 0.21 0.13 
CS 22894-019 V I      0                                   
CS 22894-019 V II     2 <  1.55  0.66                     
CS 22894-019 Cr I     4    2.38 -0.29 0.05 0.20 0.09 0.22 
CS 22894-019 Cr II    0                                   
CS 22894-019 Mn I     3    1.92 -0.53 0.08 0.21 0.11 0.22 
CS 22894-019 Mn II    3    1.90 -0.49 0.16 0.21 0.25 0.20 
CS 22894-019 Co I     2    2.08  0.07 0.15 0.24 0.17 0.26 
CS 22894-019 Ni I     7    3.19 -0.05 0.16 0.26 0.18 0.27 
CS 22894-019 Cu I     0                                   
CS 22894-019 Zn I     1 <  3.13  1.55                     
CS 22894-019 Ga I     0                                   
CS 22894-019 Rb I     0                                   
CS 22894-019 Sr II    2   -0.42 -0.25 0.04 0.15 0.20 0.14 
CS 22894-019 Y II     6 < -1.12 -0.29                     
CS 22894-019 Zr II    3 <  0.26  0.72                     
CS 22894-019 Nb II    1 <  1.40  2.98                     
CS 22894-019 Mo I     1 <  1.17  2.27                     
CS 22894-019 Tc I     1 <  1.25                           
CS 22894-019 Ru I     0                                   
CS 22894-019 Sn I     0                                   
CS 22894-019 Ba II    1   -1.45 -0.59 0.07 0.14 0.21 0.12 
CS 22894-019 La II    0                                   
CS 22894-019 Ce II    5 < -0.09  1.37                     
CS 22894-019 Pr II    5 < -0.53  1.79                     
CS 22894-019 Nd II    3 < -0.01  1.61                     
CS 22894-019 Sm II    2 < -0.23  1.85                     
CS 22894-019 Eu II    4 < -1.35  1.17                     
CS 22894-019 Gd II    3 <  0.10  2.07                     
CS 22894-019 Tb II    3 < -0.39  2.35                     
CS 22894-019 Dy II    2 < -0.49  1.45                     
CS 22894-019 Ho II    1 < -0.70  1.86                     
CS 22894-019 Er II    3 < -0.34  1.78                     
CS 22894-019 Tm II    2 < -0.74  2.20                     
CS 22894-019 Yb II    1 < -1.25  0.87                     
CS 22894-019 Hf II    2 <  0.53  2.72                     
CS 22894-019 Ir I     0                                   
CS 22894-019 Pb I     1 <  1.34  2.28                     
CS 22894-019 Th II    3 < -0.42  2.56                     
CS 22894-049 Fe I    60    4.66 -2.84 0.07 0.10 0.00 0.00 
CS 22894-049 Fe II    4    4.67 -2.83 0.08 0.12 0.00 0.00 
CS 22894-049 Li I     1    2.10       0.05 0.09 0.09 0.13 
CS 22894-049 C (CH)   1    6.01  0.40 0.15 0.25 0.19 0.20 
CS 22894-049 N (NH)   1 <  6.00  0.99                     
CS 22894-049 O I      3 <  6.27  0.42                     
CS 22894-049 Na I     0                                   
CS 22894-049 Mg I     7    5.14  0.37 0.05 0.11 0.09 0.13 
CS 22894-049 Al I     1    2.84 -0.77 0.09 0.16 0.14 0.19 
CS 22894-049 Si I     1    5.35  0.68 0.16 0.21 0.19 0.20 
CS 22894-049 K I      0                                   
CS 22894-049 Ca I    13    3.89  0.39 0.11 0.13 0.13 0.16 
CS 22894-049 Sc II    2    0.33  0.01 0.08 0.13 0.13 0.12 
CS 22894-049 Ti I     6    2.50  0.39 0.08 0.11 0.11 0.14 
CS 22894-049 Ti II   18    2.45  0.33 0.07 0.11 0.12 0.12 
CS 22894-049 V I      0                                   
CS 22894-049 V II     1    1.53  0.43 0.28 0.29 0.30 0.29 
CS 22894-049 Cr I     4    2.65 -0.15 0.05 0.10 0.09 0.14 
CS 22894-049 Cr II    0                                   
CS 22894-049 Mn I     3    1.96 -0.63 0.06 0.10 0.09 0.13 
CS 22894-049 Mn II    3    2.18 -0.42 0.16 0.19 0.19 0.20 
CS 22894-049 Co I     4    2.43  0.28 0.13 0.15 0.15 0.18 
CS 22894-049 Ni I    11    3.53  0.15 0.15 0.19 0.18 0.21 
CS 22894-049 Cu I     0                                   
CS 22894-049 Zn I     2 <  2.43  0.71                     
CS 22894-049 Ga I     0                                   
CS 22894-049 Rb I     1 <  2.59  2.91                     
CS 22894-049 Sr II    2    0.01 -0.03 0.04 0.13 0.14 0.16 
CS 22894-049 Y II     4 < -0.10  0.52                     
CS 22894-049 Zr II    3 <  0.46  0.71                     
CS 22894-049 Nb II    1 <  1.52  2.89                     
CS 22894-049 Mo I     1 <  1.24  2.20                     
CS 22894-049 Tc I     1 <  1.23                           
CS 22894-049 Ru I     0                                   
CS 22894-049 Sn I     0                                   
CS 22894-049 Ba II    2   -0.98 -0.33 0.09 0.13 0.14 0.12 
CS 22894-049 La II    0                                   
CS 22894-049 Ce II    5 <  0.23  1.48                     
CS 22894-049 Pr II    4 < -0.24  1.87                     
CS 22894-049 Nd II    4 <  0.25  1.66                     
CS 22894-049 Sm II    2 <  0.03  1.90                     
CS 22894-049 Eu II    3 < -1.22  1.09                     
CS 22894-049 Gd II    2 <  0.29  2.05                     
CS 22894-049 Tb II    3 < -0.13  2.40                     
CS 22894-049 Dy II    2 < -0.22  1.51                     
CS 22894-049 Ho II    0                                   
CS 22894-049 Er II    3 <  0.06  1.97                     
CS 22894-049 Tm II    2 < -0.50  2.23                     
CS 22894-049 Yb II    1 < -1.06  0.85                     
CS 22894-049 Hf II    2 <  0.73  2.71                     
CS 22894-049 Ir I     0                                   
CS 22894-049 Pb I     1 <  1.80  2.60                     
CS 22894-049 Th II    2 < -0.13  2.64                     
CS 22896-015 Fe I   117    4.65 -2.85 0.06 0.15 0.00 0.00 
CS 22896-015 Fe II   12    4.66 -2.84 0.07 0.16 0.00 0.00 
CS 22896-015 Li I     1    0.92       0.08 0.15 0.10 0.19 
CS 22896-015 C (CH)   1    5.67  0.09 0.15 0.25 0.19 0.19 
CS 22896-015 N (NH)   1    4.73 -0.25 0.30 0.36 0.32 0.32 
CS 22896-015 O I      3 <  6.54  0.70                     
CS 22896-015 Na I     1    3.22 -0.17 0.10 0.24 0.18 0.26 
CS 22896-015 Mg I     7    5.14  0.40 0.05 0.15 0.08 0.18 
CS 22896-015 Al I     1    2.80 -0.80 0.09 0.28 0.22 0.29 
CS 22896-015 Si I     1    5.31  0.65 0.15 0.28 0.21 0.25 
CS 22896-015 K I      2    2.42  0.24 0.13 0.18 0.14 0.21 
CS 22896-015 Ca I    11    3.85  0.37 0.11 0.17 0.12 0.20 
CS 22896-015 Sc II    3    0.24 -0.07 0.04 0.14 0.17 0.09 
CS 22896-015 Ti I    13    2.31  0.21 0.06 0.15 0.09 0.18 
CS 22896-015 Ti II   25    2.35  0.24 0.06 0.15 0.17 0.10 
CS 22896-015 V I      1    1.05 -0.03 0.12 0.18 0.13 0.21 
CS 22896-015 V II     2    1.11  0.02 0.21 0.25 0.27 0.22 
CS 22896-015 Cr I     8    2.63 -0.16 0.07 0.15 0.09 0.18 
CS 22896-015 Cr II    2    2.93  0.13 0.09 0.17 0.19 0.12 
CS 22896-015 Mn I     5    2.26 -0.32 0.07 0.15 0.09 0.19 
CS 22896-015 Mn II    0                                   
CS 22896-015 Co I     6    2.04 -0.10 0.14 0.20 0.15 0.23 
CS 22896-015 Ni I    11    3.40  0.03 0.14 0.21 0.16 0.23 
CS 22896-015 Cu I     1 <  1.50  0.16                     
CS 22896-015 Zn I     2    1.83  0.13 0.10 0.17 0.12 0.20 
CS 22896-015 Ga I     0                                   
CS 22896-015 Rb I     1 <  2.04  2.37                     
CS 22896-015 Sr II    2   -0.14 -0.17 0.04 0.25 0.24 0.24 
CS 22896-015 Y II     3   -1.11 -0.47 0.14 0.20 0.22 0.16 
CS 22896-015 Zr II    3   -0.26  0.01 0.09 0.17 0.19 0.12 
CS 22896-015 Nb II    1 <  0.79  2.17                     
CS 22896-015 Mo I     1 <  0.21  1.18                     
CS 22896-015 Tc I     1 <  0.43                           
CS 22896-015 Ru I     0                                   
CS 22896-015 Sn I     1 <  1.83  2.61                     
CS 22896-015 Ba II    4   -1.12 -0.46 0.07 0.16 0.18 0.10 
CS 22896-015 La II    1   -1.78 -0.04 0.16 0.22 0.23 0.18 
CS 22896-015 Ce II    5 < -0.99  0.27                     
CS 22896-015 Pr II    1 < -1.25  0.87                     
CS 22896-015 Nd II    1   -1.29  0.13 0.15 0.20 0.22 0.16 
CS 22896-015 Sm II    2 < -1.06  0.82                     
CS 22896-015 Eu II    2   -2.14  0.18 0.11 0.18 0.20 0.13 
CS 22896-015 Gd II    2 < -0.60  1.17                     
CS 22896-015 Tb II    3 < -1.14  1.40                     
CS 22896-015 Dy II    2 < -1.16  0.58                     
CS 22896-015 Ho II    0                                   
CS 22896-015 Er II    2 < -1.11  0.81                     
CS 22896-015 Tm II    2 < -1.46  1.28                     
CS 22896-015 Yb II    1   -1.75  0.17 0.13 0.19 0.21 0.15 
CS 22896-015 Hf II    0                                   
CS 22896-015 Ir I     0                                   
CS 22896-015 Pb I     0                                   
CS 22896-015 Th II    0                                   
CS 22896-055 Fe I    86    4.98 -2.52 0.06 0.17 0.00 0.00 
CS 22896-055 Fe II   11    4.99 -2.51 0.06 0.15 0.00 0.00 
CS 22896-055 Li I     1 <  1.45                           
CS 22896-055 C (CH)   1 <  6.80  0.89                     
CS 22896-055 N (NH)   1 <  7.60  2.29                     
CS 22896-055 O I      3    6.46  0.29 0.05 0.16 0.08 0.19 
CS 22896-055 Na I     0                                   
CS 22896-055 Mg I     7    5.50  0.42 0.05 0.17 0.08 0.19 
CS 22896-055 Al I     2    3.34 -0.59 0.09 0.23 0.17 0.26 
CS 22896-055 Si I     1    5.08  0.09 0.16 0.31 0.26 0.33 
CS 22896-055 K I      0                                   
CS 22896-055 Ca I    13    4.27  0.45 0.11 0.19 0.12 0.21 
CS 22896-055 Sc II    5    0.79  0.15 0.05 0.15 0.19 0.08 
CS 22896-055 Ti I     8    2.92  0.49 0.06 0.17 0.09 0.19 
CS 22896-055 Ti II   25    2.76  0.32 0.06 0.15 0.19 0.08 
CS 22896-055 V I      0                                   
CS 22896-055 V II     2    1.68  0.26 0.19 0.24 0.27 0.20 
CS 22896-055 Cr I     5    3.19  0.07 0.06 0.17 0.08 0.19 
CS 22896-055 Cr II    3    3.30  0.18 0.07 0.16 0.20 0.09 
CS 22896-055 Mn I     3    2.68 -0.22 0.05 0.17 0.08 0.19 
CS 22896-055 Mn II    0                                   
CS 22896-055 Co I     2    2.58  0.11 0.12 0.20 0.14 0.22 
CS 22896-055 Ni I     2    3.77  0.07 0.11 0.19 0.13 0.22 
CS 22896-055 Cu I     0                                   
CS 22896-055 Zn I     2    2.32  0.28 0.10 0.19 0.12 0.21 
CS 22896-055 Ga I     0                                   
CS 22896-055 Rb I     1 <  2.57  2.57                     
CS 22896-055 Sr II    2    0.51  0.16 0.03 0.25 0.23 0.21 
CS 22896-055 Y II     4   -0.63 -0.32 0.12 0.18 0.22 0.13 
CS 22896-055 Zr II    3    0.40  0.33 0.08 0.16 0.20 0.10 
CS 22896-055 Nb II    1 <  0.99  2.04                     
CS 22896-055 Mo I     1 <  1.23  1.87                     
CS 22896-055 Tc I     1 <  1.27                           
CS 22896-055 Ru I     0                                   
CS 22896-055 Sn I     0                                   
CS 22896-055 Ba II    3   -0.58 -0.24 0.05 0.15 0.19 0.08 
CS 22896-055 La II    1 < -1.11  0.30                     
CS 22896-055 Ce II    4 < -0.72  0.21                     
CS 22896-055 Pr II    1 < -1.06  0.73                     
CS 22896-055 Nd II    5 < -0.69  0.40                     
CS 22896-055 Sm II    2 < -0.82  0.73                     
CS 22896-055 Eu II    2   -1.53  0.47 0.10 0.17 0.21 0.12 
CS 22896-055 Gd II    3 < -0.37  1.07                     
CS 22896-055 Tb II    3 < -0.76  1.45                     
CS 22896-055 Dy II    1   -1.00  0.41 0.13 0.19 0.22 0.14 
CS 22896-055 Ho II    0                                   
CS 22896-055 Er II    3 < -0.63  0.96                     
CS 22896-055 Tm II    2 < -1.14  1.27                     
CS 22896-055 Yb II    1   -1.68 -0.09 0.21 0.26 0.28 0.22 
CS 22896-055 Hf II    2 < -0.05  1.61                     
CS 22896-055 Ir I     0                                   
CS 22896-055 Pb I     1 <  1.60  2.08                     
CS 22896-055 Th II    3 < -0.99  1.46                     
CS 22896-110 Fe I   109    4.65 -2.85 0.06 0.17 0.00 0.00 
CS 22896-110 Fe II   11    4.64 -2.86 0.06 0.15 0.00 0.00 
CS 22896-110 Li I     1 <  0.94                           
CS 22896-110 C (CH)   1    5.77  0.20 0.15 0.25 0.19 0.19 
CS 22896-110 N (NH)   1 <  6.50  1.53                     
CS 22896-110 O I      3    6.19  0.36 0.10 0.19 0.12 0.21 
CS 22896-110 Na I     0                                   
CS 22896-110 Mg I     7    5.31  0.56 0.06 0.17 0.08 0.19 
CS 22896-110 Al I     1    3.03 -0.57 0.09 0.23 0.16 0.25 
CS 22896-110 Si I     1    5.49  0.83 0.20 0.25 0.21 0.27 
CS 22896-110 K I      2    2.69  0.51 0.13 0.20 0.14 0.22 
CS 22896-110 Ca I    12    4.02  0.53 0.11 0.19 0.12 0.21 
CS 22896-110 Sc II    7    0.28 -0.01 0.06 0.15 0.19 0.08 
CS 22896-110 Ti I    13    2.49  0.40 0.07 0.17 0.09 0.20 
CS 22896-110 Ti II   24    2.32  0.22 0.05 0.15 0.19 0.08 
CS 22896-110 V I      1    1.23  0.15 0.14 0.21 0.15 0.23 
CS 22896-110 V II     2    1.30  0.23 0.19 0.24 0.27 0.20 
CS 22896-110 Cr I     7    2.63 -0.15 0.07 0.17 0.09 0.20 
CS 22896-110 Cr II    3    3.04  0.25 0.07 0.16 0.20 0.09 
CS 22896-110 Mn I     4    2.36 -0.22 0.06 0.17 0.08 0.19 
CS 22896-110 Mn II    2    2.24 -0.33 0.16 0.21 0.24 0.17 
CS 22896-110 Co I     3    2.21  0.08 0.13 0.20 0.14 0.22 
CS 22896-110 Ni I     4    3.53  0.17 0.12 0.20 0.14 0.22 
CS 22896-110 Cu I     0                                   
CS 22896-110 Zn I     2    1.92  0.22 0.09 0.18 0.11 0.20 
CS 22896-110 Ga I     0                                   
CS 22896-110 Rb I     1 <  2.08  2.41                     
CS 22896-110 Sr II    2    0.05  0.04 0.03 0.26 0.24 0.21 
CS 22896-110 Y II     4   -1.06 -0.41 0.11 0.18 0.21 0.12 
CS 22896-110 Zr II    3   -0.20  0.08 0.09 0.17 0.21 0.11 
CS 22896-110 Nb II    1 <  0.42  1.82                     
CS 22896-110 Mo I     1 <  0.71  1.68                     
CS 22896-110 Tc I     1 <  0.83                           
CS 22896-110 Ru I     0                                   
CS 22896-110 Sn I     1 <  1.90  2.68                     
CS 22896-110 Ba II    4   -1.26 -0.58 0.07 0.16 0.19 0.09 
CS 22896-110 La II    2   -1.64  0.11 0.15 0.21 0.24 0.16 
CS 22896-110 Ce II    1 < -0.69  0.59                     
CS 22896-110 Pr II    2 < -1.80  0.34                     
CS 22896-110 Nd II    3 < -0.77  0.67                     
CS 22896-110 Sm II    2 < -1.33  0.57                     
CS 22896-110 Eu II    2   -2.29  0.05 0.11 0.18 0.22 0.13 
CS 22896-110 Gd II    1 < -0.83  0.96                     
CS 22896-110 Tb II    3 < -1.40  1.16                     
CS 22896-110 Dy II    2 < -1.30  0.46                     
CS 22896-110 Ho II    0                                   
CS 22896-110 Er II    1   -1.60  0.34 0.19 0.23 0.26 0.20 
CS 22896-110 Tm II    2 < -1.68  1.08                     
CS 22896-110 Yb II    1   -1.92  0.02 0.13 0.19 0.23 0.15 
CS 22896-110 Hf II    2 < -0.64  1.37                     
CS 22896-110 Ir I     1 <  0.66  2.13                     
CS 22896-110 Pb I     1 <  1.22  2.03                     
CS 22896-110 Th II    3 < -1.40  1.40                     
CS 22896-115 Fe I    94    4.68 -2.82 0.07 0.21 0.00 0.00 
CS 22896-115 Fe II    7    4.78 -2.72 0.08 0.15 0.00 0.00 
CS 22896-115 Li I     1    2.11       0.05 0.20 0.10 0.21 
CS 22896-115 C (CH)   1    5.99  0.27 0.15 0.25 0.19 0.20 
CS 22896-115 N (NH)   1 <  6.05  0.93                     
CS 22896-115 O I      1    6.75  0.88 0.09 0.21 0.12 0.22 
CS 22896-115 Na I     0                                   
CS 22896-115 Mg I     7    5.22  0.44 0.06 0.22 0.09 0.21 
CS 22896-115 Al I     2    2.93 -0.70 0.09 0.28 0.18 0.28 
CS 22896-115 Si I     1    5.29  0.60 0.16 0.36 0.23 0.32 
CS 22896-115 K I      0                                   
CS 22896-115 Ca I    14    4.00  0.48 0.11 0.22 0.14 0.23 
CS 22896-115 Sc II    5    0.39 -0.04 0.09 0.15 0.22 0.12 
CS 22896-115 Ti I     7    2.50  0.37 0.09 0.21 0.12 0.22 
CS 22896-115 Ti II   19    2.46  0.22 0.08 0.15 0.21 0.12 
CS 22896-115 V I      0                                   
CS 22896-115 V II     2 <  1.56  0.35                     
CS 22896-115 Cr I     5    2.58 -0.24 0.08 0.21 0.11 0.22 
CS 22896-115 Cr II    2    3.10  0.18 0.13 0.18 0.24 0.15 
CS 22896-115 Mn I     4    2.19 -0.42 0.11 0.22 0.13 0.23 
CS 22896-115 Mn II    4    2.32 -0.40 0.16 0.21 0.25 0.19 
CS 22896-115 Co I     5    2.30  0.13 0.15 0.24 0.17 0.25 
CS 22896-115 Ni I    10    3.39 -0.01 0.15 0.27 0.17 0.27 
CS 22896-115 Cu I     0                                   
CS 22896-115 Zn I     2 <  2.49  0.75                     
CS 22896-115 Ga I     0                                   
CS 22896-115 Rb I     1 <  2.67  2.97                     
CS 22896-115 Sr II    2    0.02 -0.13 0.04 0.19 0.23 0.18 
CS 22896-115 Y II     2   -1.10 -0.59 0.29 0.32 0.36 0.30 
CS 22896-115 Zr II    0                                   
CS 22896-115 Nb II    1 <  1.23  2.49                     
CS 22896-115 Mo I     1 <  1.04  1.98                     
CS 22896-115 Tc I     1 <  1.23                           
CS 22896-115 Ru I     0                                   
CS 22896-115 Sn I     0                                   
CS 22896-115 Ba II    1   -1.20 -0.66 0.06 0.14 0.21 0.10 
CS 22896-115 La II    0                                   
CS 22896-115 Ce II    5 < -0.15  0.99                     
CS 22896-115 Pr II    5 < -0.64  1.36                     
CS 22896-115 Nd II    1 <  0.28  1.58                     
CS 22896-115 Sm II    2 < -0.11  1.65                     
CS 22896-115 Eu II    1 < -1.53  0.67                     
CS 22896-115 Gd II    3 <  0.06  1.71                     
CS 22896-115 Tb II    4 < -0.29  2.13                     
CS 22896-115 Dy II    1 < -0.35  1.27                     
CS 22896-115 Ho II    1 < -0.86  1.38                     
CS 22896-115 Er II    3 < -0.54  1.26                     
CS 22896-115 Tm II    2 < -0.81  1.81                     
CS 22896-115 Yb II    1 < -1.27  0.53                     
CS 22896-115 Hf II    2 <  0.27  2.14                     
CS 22896-115 Ir I     0                                   
CS 22896-115 Pb I     1 <  1.50  2.28                     
CS 22896-115 Th II    3 < -0.58  2.08                     
CS 22896-136 Fe I    87    5.09 -2.41 0.07 0.21 0.00 0.00 
CS 22896-136 Fe II    9    5.31 -2.19 0.07 0.14 0.00 0.00 
CS 22896-136 Li I     1 <  1.58                           
CS 22896-136 C (CH)   1    7.32  1.08 0.15 0.25 0.19 0.19 
CS 22896-136 N (NH)   1 <  6.30  0.66                     
CS 22896-136 O I      3    6.83  0.55 0.06 0.20 0.09 0.21 
CS 22896-136 Na I     0                                   
CS 22896-136 Mg I     7    5.53  0.33 0.05 0.22 0.09 0.21 
CS 22896-136 Al I     1    3.35 -0.69 0.09 0.31 0.20 0.30 
CS 22896-136 Si I     1    5.72  0.62 0.16 0.36 0.23 0.31 
CS 22896-136 K I      0                                   
CS 22896-136 Ca I    12    4.45  0.51 0.11 0.22 0.13 0.22 
CS 22896-136 Sc II    4    0.93 -0.03 0.08 0.15 0.21 0.12 
CS 22896-136 Ti I     6    2.90  0.36 0.07 0.20 0.10 0.21 
CS 22896-136 Ti II   19    3.12  0.36 0.07 0.14 0.20 0.11 
CS 22896-136 V I      1    1.69  0.17 0.20 0.28 0.21 0.28 
CS 22896-136 V II     1    2.04  0.30 0.23 0.26 0.30 0.24 
CS 22896-136 Cr I     5    3.12 -0.12 0.08 0.21 0.11 0.22 
CS 22896-136 Cr II    2    3.66  0.21 0.07 0.14 0.21 0.10 
CS 22896-136 Mn I     5    2.62 -0.40 0.10 0.22 0.12 0.22 
CS 22896-136 Mn II    5    2.68 -0.56 0.16 0.21 0.25 0.18 
CS 22896-136 Co I     3    2.60  0.01 0.14 0.24 0.16 0.24 
CS 22896-136 Ni I     7    3.69 -0.12 0.14 0.26 0.16 0.26 
CS 22896-136 Cu I     0                                   
CS 22896-136 Zn I     2    2.42  0.27 0.13 0.23 0.15 0.23 
CS 22896-136 Ga I     0                                   
CS 22896-136 Rb I     1 <  3.03  2.92                     
CS 22896-136 Sr II    2    1.24  0.56 0.04 0.22 0.21 0.24 
CS 22896-136 Y II     3    0.20  0.18 0.12 0.17 0.23 0.14 
CS 22896-136 Zr II    3    1.07  0.68 0.09 0.15 0.22 0.11 
CS 22896-136 Nb II    1 <  1.48  2.21                     
CS 22896-136 Mo I     1 <  1.20  1.73                     
CS 22896-136 Tc I     1 <  1.84                           
CS 22896-136 Ru I     0                                   
CS 22896-136 Sn I     0                                   
CS 22896-136 Ba II    3    1.21  1.22 0.05 0.14 0.19 0.11 
CS 22896-136 La II    4   -0.04  1.05 0.10 0.16 0.22 0.12 
CS 22896-136 Ce II    5    0.61  1.22 0.12 0.18 0.23 0.14 
CS 22896-136 Pr II    1   -0.12  1.35 0.16 0.20 0.25 0.17 
CS 22896-136 Nd II    2    0.37  1.14 0.12 0.17 0.23 0.14 
CS 22896-136 Sm II    2 <  0.06  1.29                     
CS 22896-136 Eu II    2   -1.08  0.59 0.21 0.25 0.29 0.22 
CS 22896-136 Gd II    3 <  0.27  1.39                     
CS 22896-136 Tb II    3 < -0.12  1.77                     
CS 22896-136 Dy II    2   -0.03  1.06 0.22 0.25 0.30 0.23 
CS 22896-136 Ho II    0                                   
CS 22896-136 Er II    0                                   
CS 22896-136 Tm II    2 < -0.29  1.80                     
CS 22896-136 Yb II    1   -0.26  1.01 0.11 0.18 0.22 0.15 
CS 22896-136 Hf II    2    0.26  1.60 0.24 0.27 0.31 0.25 
CS 22896-136 Ir I     0                                   
CS 22896-136 Pb I     1    1.84  2.21 0.10 0.22 0.13 0.22 
CS 22896-136 Th II    3 < -0.24  1.89                     
CS 22897-008 Fe I   105    3.67 -3.83 0.06 0.15 0.00 0.00 
CS 22897-008 Fe II    7    3.77 -3.73 0.07 0.16 0.00 0.00 
CS 22897-008 Li I     1    0.77       0.06 0.15 0.09 0.18 
CS 22897-008 C (CH)   1    5.20  0.50 0.15 0.25 0.19 0.19 
CS 22897-008 N (NH)   1    4.05 -0.05 0.30 0.36 0.32 0.32 
CS 22897-008 O I      3 <  6.72  1.86                     
CS 22897-008 Na I     1    2.36 -0.05 0.10 0.23 0.17 0.26 
CS 22897-008 Mg I     8    4.37  0.60 0.05 0.16 0.08 0.18 
CS 22897-008 Al I     1    1.85 -0.77 0.09 0.26 0.20 0.27 
CS 22897-008 Si I     0                                   
CS 22897-008 K I      1    1.57  0.37 0.17 0.21 0.18 0.24 
CS 22897-008 Ca I    10    2.95  0.45 0.11 0.17 0.13 0.20 
CS 22897-008 Sc II    5   -0.71 -0.13 0.06 0.15 0.17 0.10 
CS 22897-008 Ti I    10    1.37  0.25 0.07 0.15 0.09 0.19 
CS 22897-008 Ti II   20    1.37  0.14 0.06 0.15 0.17 0.10 
CS 22897-008 V I      0                                   
CS 22897-008 V II     2    0.26  0.05 0.23 0.27 0.28 0.24 
CS 22897-008 Cr I     5    1.63 -0.18 0.07 0.15 0.09 0.19 
CS 22897-008 Cr II    1    2.19  0.28 0.15 0.21 0.23 0.17 
CS 22897-008 Mn I     3    1.14 -0.45 0.05 0.20 0.13 0.23 
CS 22897-008 Mn II    3    1.28 -0.42 0.16 0.21 0.23 0.17 
CS 22897-008 Co I     4    1.31  0.16 0.12 0.21 0.16 0.24 
CS 22897-008 Ni I     8    2.66  0.28 0.11 0.23 0.16 0.23 
CS 22897-008 Cu I     0                                   
CS 22897-008 Zn I     2    1.69  0.97 0.07 0.15 0.09 0.18 
CS 22897-008 Ga I     0                                   
CS 22897-008 Rb I     1 <  1.71  3.02                     
CS 22897-008 Sr II    2   -0.29  0.56 0.03 0.22 0.21 0.23 
CS 22897-008 Y II     4   -1.60 -0.09 0.10 0.17 0.19 0.13 
CS 22897-008 Zr II    3   -0.72  0.42 0.07 0.15 0.18 0.10 
CS 22897-008 Nb II    1 < -0.07  2.20                     
CS 22897-008 Mo I     1 < -0.56  1.39                     
CS 22897-008 Tc I     1 < -0.15                           
CS 22897-008 Ru I     0                                   
CS 22897-008 Sn I     1 <  0.86  2.62                     
CS 22897-008 Ba II    3   -2.82 -1.27 0.09 0.17 0.19 0.12 
CS 22897-008 La II    4 < -2.59  0.04                     
CS 22897-008 Ce II    5 < -1.95  0.20                     
CS 22897-008 Pr II    3 < -2.32  0.69                     
CS 22897-008 Nd II    5 < -2.28  0.03                     
CS 22897-008 Sm II    2 < -2.07  0.70                     
CS 22897-008 Eu II    1   -3.34 -0.13 0.14 0.20 0.22 0.15 
CS 22897-008 Gd II    2 < -1.59  1.07                     
CS 22897-008 Tb II    3 < -2.28  1.15                     
CS 22897-008 Dy II    2 < -2.27  0.36                     
CS 22897-008 Ho II    0                                   
CS 22897-008 Er II    2 < -2.16  0.65                     
CS 22897-008 Tm II    1 < -2.56  1.07                     
CS 22897-008 Yb II    1   -3.73 -0.92 0.34 0.37 0.38 0.35 
CS 22897-008 Hf II    2 < -1.40  1.48                     
CS 22897-008 Ir I     1 < -0.89  1.56                     
CS 22897-008 Pb I     1 <  0.38  2.17                     
CS 22897-008 Th II    2 < -2.33  1.34                     
CS 22898-043 Fe I    72    4.67 -2.83 0.07 0.17 0.00 0.00 
CS 22898-043 Fe II   10    4.70 -2.80 0.07 0.15 0.00 0.00 
CS 22898-043 Li I     1 <  1.60                           
CS 22898-043 C (CH)   1 <  6.80  1.17                     
CS 22898-043 N (NH)   1 <  7.60  2.57                     
CS 22898-043 O I      3    5.90  0.04 0.08 0.18 0.11 0.20 
CS 22898-043 Na I     0                                   
CS 22898-043 Mg I     7    5.15  0.38 0.06 0.17 0.09 0.20 
CS 22898-043 Al I     2    2.91 -0.71 0.09 0.18 0.11 0.21 
CS 22898-043 Si I     1    4.72  0.04 0.16 0.28 0.23 0.31 
CS 22898-043 K I      0                                   
CS 22898-043 Ca I    12    3.83  0.31 0.12 0.20 0.14 0.22 
CS 22898-043 Sc II    3    0.56  0.21 0.05 0.15 0.19 0.09 
CS 22898-043 Ti I     6    2.60  0.47 0.11 0.19 0.13 0.21 
CS 22898-043 Ti II   21    2.45  0.29 0.06 0.15 0.20 0.09 
CS 22898-043 V I      1 <  1.63  0.53                     
CS 22898-043 V II     1    1.54  0.41 0.21 0.26 0.29 0.22 
CS 22898-043 Cr I     3    2.74 -0.07 0.04 0.16 0.08 0.19 
CS 22898-043 Cr II    2    2.95  0.11 0.08 0.16 0.21 0.10 
CS 22898-043 Mn I     3    2.44 -0.16 0.06 0.17 0.10 0.20 
CS 22898-043 Mn II    1    2.49 -0.14 0.16 0.21 0.25 0.17 
CS 22898-043 Co I     2    2.32  0.16 0.14 0.21 0.15 0.23 
CS 22898-043 Ni I     3    3.59  0.20 0.13 0.20 0.14 0.22 
CS 22898-043 Cu I     0                                   
CS 22898-043 Zn I     2    2.26  0.53 0.13 0.20 0.15 0.22 
CS 22898-043 Ga I     0                                   
CS 22898-043 Rb I     1 <  2.87  3.18                     
CS 22898-043 Sr II    2   -0.20 -0.27 0.04 0.23 0.22 0.18 
CS 22898-043 Y II     1 < -0.53  0.06                     
CS 22898-043 Zr II    1   -0.08  0.14 0.11 0.18 0.22 0.13 
CS 22898-043 Nb II    1 <  1.13  2.47                     
CS 22898-043 Mo I     1 <  1.25  2.20                     
CS 22898-043 Tc I     1 <  1.60                           
CS 22898-043 Ru I     0                                   
CS 22898-043 Sn I     0                                   
CS 22898-043 Ba II    1   -1.37 -0.75 0.05 0.15 0.20 0.09 
CS 22898-043 La II    0                                   
CS 22898-043 Ce II    5 < -0.34  0.88                     
CS 22898-043 Pr II    5 < -0.65  1.43                     
CS 22898-043 Nd II    5 < -0.40  0.98                     
CS 22898-043 Sm II    2 < -0.54  1.30                     
CS 22898-043 Eu II    4 < -1.58  0.70                     
CS 22898-043 Gd II    3 < -0.21  1.52                     
CS 22898-043 Tb II    3 < -0.54  1.96                     
CS 22898-043 Dy II    2 < -0.68  1.02                     
CS 22898-043 Ho II    1 < -0.89  1.43                     
CS 22898-043 Er II    3 < -0.46  1.42                     
CS 22898-043 Tm II    1 < -0.93  1.77                     
CS 22898-043 Yb II    1 < -1.61  0.27                     
CS 22898-043 Hf II    2 <  0.07  2.02                     
CS 22898-043 Ir I     0                                   
CS 22898-043 Pb I     1 <  1.71  2.50                     
CS 22898-043 Th II    2 < -0.68  2.06                     
CS 22898-047 Fe I    99    3.99 -3.51 0.07 0.15 0.00 0.00 
CS 22898-047 Fe II    6    4.05 -3.45 0.09 0.17 0.00 0.00 
CS 22898-047 Li I     1    1.08       0.08 0.15 0.11 0.20 
CS 22898-047 C (CH)   1    5.32  0.35 0.15 0.25 0.19 0.20 
CS 22898-047 N (NH)   1 <  5.60  1.23                     
CS 22898-047 O I      2 <  6.57  1.39                     
CS 22898-047 Na I     0                                   
CS 22898-047 Mg I     6    4.64  0.54 0.05 0.15 0.09 0.19 
CS 22898-047 Al I     1    2.23 -0.71 0.09 0.20 0.14 0.24 
CS 22898-047 Si I     1    4.82  0.82 0.16 0.32 0.26 0.32 
CS 22898-047 K I      0                                   
CS 22898-047 Ca I    11    3.36  0.52 0.11 0.17 0.13 0.21 
CS 22898-047 Sc II    5   -0.48 -0.17 0.09 0.16 0.19 0.13 
CS 22898-047 Ti I     7    1.77  0.33 0.08 0.15 0.11 0.20 
CS 22898-047 Ti II   21    1.69  0.19 0.07 0.15 0.18 0.12 
CS 22898-047 V I      0                                   
CS 22898-047 V II     0                                   
CS 22898-047 Cr I     4    1.83 -0.30 0.05 0.14 0.08 0.19 
CS 22898-047 Cr II    0                                   
CS 22898-047 Mn I     3    1.48 -0.44 0.05 0.14 0.09 0.19 
CS 22898-047 Mn II    4    1.38 -0.59 0.18 0.23 0.25 0.20 
CS 22898-047 Co I    11    1.68  0.20 0.15 0.21 0.17 0.24 
CS 22898-047 Ni I    11    2.77  0.05 0.14 0.22 0.17 0.25 
CS 22898-047 Cu I     0                                   
CS 22898-047 Zn I     1    1.71  0.66 0.12 0.18 0.14 0.22 
CS 22898-047 Ga I     0                                   
CS 22898-047 Rb I     1 <  2.05  3.04                     
CS 22898-047 Sr II    2   -0.78 -0.20 0.04 0.18 0.19 0.17 
CS 22898-047 Y II     2   -1.68 -0.44 0.17 0.22 0.24 0.19 
CS 22898-047 Zr II    1 < -0.80  0.07                     
CS 22898-047 Nb II    0                                   
CS 22898-047 Mo I     1 < -0.04  1.59                     
CS 22898-047 Tc I     0                                   
CS 22898-047 Ru I     0                                   
CS 22898-047 Sn I     0                                   
CS 22898-047 Ba II    1   -2.13 -0.86 0.06 0.15 0.18 0.11 
CS 22898-047 La II    0                                   
CS 22898-047 Ce II    5 < -0.99  0.88                     
CS 22898-047 Pr II    4 < -1.58  1.15                     
CS 22898-047 Nd II    4 < -0.88  1.15                     
CS 22898-047 Sm II    2 < -1.26  1.23                     
CS 22898-047 Eu II    4 < -2.44  0.49                     
CS 22898-047 Gd II    3 < -0.84  1.54                     
CS 22898-047 Tb II    3 < -1.47  1.68                     
CS 22898-047 Dy II    2 < -1.52  0.83                     
CS 22898-047 Ho II    0                                   
CS 22898-047 Er II    2 < -1.37  1.16                     
CS 22898-047 Tm II    2 < -1.70  1.65                     
CS 22898-047 Yb II    1 < -2.40  0.13                     
CS 22898-047 Hf II    2 < -0.59  2.01                     
CS 22898-047 Ir I     0                                   
CS 22898-047 Pb I     1 <  0.73  2.20                     
CS 22898-047 Th II    3 < -1.64  1.75                     
CS 22937-072 Fe I   102    4.78 -2.72 0.06 0.17 0.00 0.00 
CS 22937-072 Fe II    9    4.79 -2.71 0.06 0.15 0.00 0.00 
CS 22937-072 Li I     1 <  0.86                           
CS 22937-072 C (CH)   1    5.67 -0.05 0.15 0.25 0.19 0.19 
CS 22937-072 N (NH)   1 <  6.40  1.28                     
CS 22937-072 O I      0                                   
CS 22937-072 Na I     0                                   
CS 22937-072 Mg I     5    5.38  0.50 0.05 0.17 0.08 0.19 
CS 22937-072 Al I     2    3.04 -0.69 0.09 0.22 0.15 0.24 
CS 22937-072 Si I     1    5.44  0.65 0.16 0.31 0.26 0.33 
CS 22937-072 K I      0                                   
CS 22937-072 Ca I    13    4.13  0.51 0.11 0.19 0.12 0.21 
CS 22937-072 Sc II    8    0.52  0.09 0.06 0.16 0.19 0.09 
CS 22937-072 Ti I     7    2.66  0.43 0.06 0.17 0.09 0.19 
CS 22937-072 Ti II   20    2.55  0.31 0.05 0.15 0.19 0.08 
CS 22937-072 V I      0                                   
CS 22937-072 V II     2    1.45  0.23 0.20 0.24 0.27 0.21 
CS 22937-072 Cr I     6    2.75 -0.16 0.07 0.17 0.09 0.20 
CS 22937-072 Cr II    2    2.90 -0.03 0.07 0.16 0.20 0.10 
CS 22937-072 Mn I     4    2.43 -0.28 0.08 0.18 0.10 0.20 
CS 22937-072 Mn II    3    2.29 -0.43 0.15 0.21 0.24 0.16 
CS 22937-072 Co I     4    2.41  0.14 0.13 0.20 0.14 0.22 
CS 22937-072 Ni I     6    3.57  0.08 0.13 0.21 0.14 0.23 
CS 22937-072 Cu I     0                                   
CS 22937-072 Zn I     0                                   
CS 22937-072 Ga I     0                                   
CS 22937-072 Rb I     0                                   
CS 22937-072 Sr II    2    0.45  0.30 0.03 0.26 0.24 0.21 
CS 22937-072 Y II     3   -0.86 -0.36 0.11 0.18 0.21 0.12 
CS 22937-072 Zr II    3    0.14  0.28 0.07 0.16 0.20 0.10 
CS 22937-072 Nb II    1 <  0.62  1.87                     
CS 22937-072 Mo I     1 <  0.57  1.41                     
CS 22937-072 Tc I     1 <  0.86                           
CS 22937-072 Ru I     0                                   
CS 22937-072 Sn I     0                                   
CS 22937-072 Ba II    3   -0.95 -0.41 0.07 0.15 0.19 0.09 
CS 22937-072 La II    0                                   
CS 22937-072 Ce II    5 < -1.15 -0.02                     
CS 22937-072 Pr II    1 < -1.20  0.79                     
CS 22937-072 Nd II    4 < -1.18  0.11                     
CS 22937-072 Sm II    2 < -1.12  0.63                     
CS 22937-072 Eu II    1   -2.38 -0.19 0.22 0.26 0.29 0.23 
CS 22937-072 Gd II    3 < -0.77  0.87                     
CS 22937-072 Tb II    3 < -1.26  1.15                     
CS 22937-072 Dy II    2 < -1.33  0.28                     
CS 22937-072 Ho II    0                                   
CS 22937-072 Er II    2 < -1.50  0.29                     
CS 22937-072 Tm II    2 < -1.55  1.06                     
CS 22937-072 Yb II    1   -1.84 -0.05 0.16 0.21 0.25 0.17 
CS 22937-072 Hf II    1 < -0.39  1.47                     
CS 22937-072 Ir I     0                                   
CS 22937-072 Pb I     1 <  1.24  1.92                     
CS 22937-072 Th II    2 < -1.25  1.40                     
CS 22940-070 Fe I    77    6.07 -1.43 0.05 0.16 0.00 0.00 
CS 22940-070 Fe II    7    6.04 -1.46 0.06 0.18 0.00 0.00 
CS 22940-070 Li I     1 <  1.77                           
CS 22940-070 C (CH)   1 <  7.10  0.09                     
CS 22940-070 N (NH)   1 <  7.60  1.19                     
CS 22940-070 O I      0                                   
CS 22940-070 Na I     0                                   
CS 22940-070 Mg I     3    6.65  0.49 0.04 0.18 0.08 0.20 
CS 22940-070 Al I     0                                   
CS 22940-070 Si I     2    6.76  0.68 0.16 0.22 0.16 0.25 
CS 22940-070 K I      0                                   
CS 22940-070 Ca I    10    5.31  0.40 0.10 0.20 0.12 0.22 
CS 22940-070 Sc II    2    1.81  0.12 0.04 0.15 0.19 0.09 
CS 22940-070 Ti I     8    3.82  0.30 0.04 0.16 0.06 0.20 
CS 22940-070 Ti II   11    3.82  0.33 0.04 0.17 0.19 0.08 
CS 22940-070 V I      1    2.57  0.07 0.11 0.19 0.12 0.22 
CS 22940-070 V II     2    2.72  0.25 0.19 0.27 0.27 0.20 
CS 22940-070 Cr I     6    4.09 -0.12 0.04 0.16 0.07 0.20 
CS 22940-070 Cr II    3    4.20  0.02 0.05 0.17 0.19 0.09 
CS 22940-070 Mn I     4    3.71 -0.29 0.04 0.16 0.06 0.20 
CS 22940-070 Mn II    0                                   
CS 22940-070 Co I     1    3.48 -0.08 0.11 0.19 0.12 0.22 
CS 22940-070 Ni I     6    4.92  0.13 0.11 0.19 0.12 0.22 
CS 22940-070 Cu I     0                                   
CS 22940-070 Zn I     2    3.27  0.15 0.04 0.16 0.06 0.20 
CS 22940-070 Ga I     0                                   
CS 22940-070 Rb I     0                                   
CS 22940-070 Sr II    2    2.26  0.86 0.02 0.17 0.13 0.10 
CS 22940-070 Y II     4    0.53 -0.22 0.05 0.17 0.20 0.10 
CS 22940-070 Zr II    3    1.51  0.40 0.05 0.15 0.19 0.09 
CS 22940-070 Nb II    0                                   
CS 22940-070 Mo I     1 <  1.86  1.41                     
CS 22940-070 Tc I     0                                   
CS 22940-070 Ru I     0                                   
CS 22940-070 Sn I     0                                   
CS 22940-070 Ba II    4    0.84  0.13 0.05 0.18 0.19 0.08 
CS 22940-070 La II    4   -0.29  0.08 0.06 0.17 0.20 0.11 
CS 22940-070 Ce II    1    0.02 -0.10 0.09 0.18 0.21 0.13 
CS 22940-070 Pr II    0                                   
CS 22940-070 Nd II    1   -0.14 -0.10 0.08 0.18 0.21 0.12 
CS 22940-070 Sm II    1   -0.29  0.21 0.06 0.17 0.20 0.11 
CS 22940-070 Eu II    2   -0.79  0.15 0.07 0.17 0.20 0.11 
CS 22940-070 Gd II    1   -0.16  0.23 0.24 0.29 0.31 0.26 
CS 22940-070 Tb II    0                                   
CS 22940-070 Dy II    1   -0.01  0.35 0.07 0.17 0.20 0.11 
CS 22940-070 Ho II    0                                   
CS 22940-070 Er II    1   -0.49  0.05 0.23 0.28 0.30 0.25 
CS 22940-070 Tm II    1 <  0.31  1.67                     
CS 22940-070 Yb II    1   -0.48  0.06 0.11 0.19 0.21 0.13 
CS 22940-070 Hf II    1 <  0.25  0.86                     
CS 22940-070 Ir I     0                                   
CS 22940-070 Pb I     1 <  2.33  1.72                     
CS 22940-070 Th II    2 < -0.46  0.94                     
CS 22940-077 Fe I    97    4.40 -3.10 0.06 0.17 0.00 0.00 
CS 22940-077 Fe II    9    4.40 -3.10 0.06 0.15 0.00 0.00 
CS 22940-077 Li I     1 <  0.80                           
CS 22940-077 C (CH)   1 <  5.65  0.32                     
CS 22940-077 N (CN)   1 <  7.10  2.37                     
CS 22940-077 O I      0                                   
CS 22940-077 Na I     0                                   
CS 22940-077 Mg I     6    5.08  0.57 0.05 0.17 0.08 0.20 
CS 22940-077 Al I     2    2.67 -0.68 0.09 0.20 0.13 0.23 
CS 22940-077 Si I     1    4.75  0.34 0.16 0.30 0.25 0.32 
CS 22940-077 K I      0                                   
CS 22940-077 Ca I    13    3.79  0.54 0.11 0.19 0.13 0.21 
CS 22940-077 Sc II    5    0.17  0.12 0.06 0.15 0.19 0.09 
CS 22940-077 Ti I     9    2.35  0.49 0.07 0.17 0.09 0.20 
CS 22940-077 Ti II   23    2.17  0.32 0.05 0.15 0.19 0.08 
CS 22940-077 V I      1    1.16  0.33 0.12 0.20 0.14 0.22 
CS 22940-077 V II     1    1.02  0.19 0.22 0.26 0.29 0.23 
CS 22940-077 Cr I     6    2.45 -0.09 0.07 0.17 0.10 0.20 
CS 22940-077 Cr II    2    2.72  0.19 0.08 0.16 0.20 0.10 
CS 22940-077 Mn I     3    1.93 -0.40 0.05 0.17 0.08 0.19 
CS 22940-077 Mn II    0                                   
CS 22940-077 Co I     3    1.96  0.07 0.12 0.20 0.14 0.22 
CS 22940-077 Ni I     1    3.06 -0.06 0.11 0.19 0.13 0.21 
CS 22940-077 Cu I     0                                   
CS 22940-077 Zn I     1    1.78  0.32 0.11 0.19 0.12 0.21 
CS 22940-077 Ga I     0                                   
CS 22940-077 Rb I     0                                   
CS 22940-077 Sr II    2    0.21  0.45 0.04 0.25 0.24 0.21 
CS 22940-077 Y II     3   -1.08 -0.19 0.09 0.17 0.21 0.11 
CS 22940-077 Zr II    2   -0.25  0.28 0.08 0.16 0.20 0.10 
CS 22940-077 Nb II    1 <  0.53  2.17                     
CS 22940-077 Mo I     1 <  0.45  1.67                     
CS 22940-077 Tc I     1 <  0.61                           
CS 22940-077 Ru I     0                                   
CS 22940-077 Sn I     0                                   
CS 22940-077 Ba II    1   -1.79 -0.87 0.05 0.15 0.19 0.08 
CS 22940-077 La II    0                                   
CS 22940-077 Ce II    5 < -1.33  0.19                     
CS 22940-077 Pr II    3 < -1.61  0.77                     
CS 22940-077 Nd II    3 < -1.50  0.18                     
CS 22940-077 Sm II    2 < -1.29  0.85                     
CS 22940-077 Eu II    4 < -2.39  0.19                     
CS 22940-077 Gd II    3 < -1.12  0.91                     
CS 22940-077 Tb II    2 < -1.59  1.21                     
CS 22940-077 Dy II    2 < -1.54  0.46                     
CS 22940-077 Ho II    0                                   
CS 22940-077 Er II    1 < -1.22  0.96                     
CS 22940-077 Tm II    2 < -1.82  1.18                     
CS 22940-077 Yb II    1 < -2.30 -0.12                     
CS 22940-077 Hf II    2 < -0.58  1.67                     
CS 22940-077 Ir I     1 <  0.83  2.55                     
CS 22940-077 Pb I     1 <  0.95  2.01                     
CS 22940-077 Th II    2 < -1.64  1.40                     
CS 22940-121 Fe I    92    4.36 -3.14 0.06 0.17 0.00 0.00 
CS 22940-121 Fe II   12    4.37 -3.13 0.07 0.15 0.00 0.00 
CS 22940-121 Li I     1 <  0.63                           
CS 22940-121 C (CH)   1 <  5.17 -0.13                     
CS 22940-121 N (NH)   1 <  6.00  1.30                     
CS 22940-121 O I      0                                   
CS 22940-121 Na I     0                                   
CS 22940-121 Mg I     6    5.04  0.58 0.05 0.17 0.08 0.20 
CS 22940-121 Al I     2    2.73 -0.58 0.09 0.21 0.14 0.24 
CS 22940-121 Si I     1    5.12  0.75 0.16 0.31 0.26 0.33 
CS 22940-121 K I      0                                   
CS 22940-121 Ca I    11    3.74  0.53 0.11 0.19 0.12 0.21 
CS 22940-121 Sc II    4    0.10  0.07 0.05 0.15 0.19 0.08 
CS 22940-121 Ti I    11    2.20  0.39 0.07 0.17 0.09 0.20 
CS 22940-121 Ti II   24    2.10  0.27 0.05 0.15 0.19 0.09 
CS 22940-121 V I      0                                   
CS 22940-121 V II     2    0.99  0.19 0.20 0.25 0.27 0.21 
CS 22940-121 Cr I     5    2.30 -0.20 0.08 0.18 0.10 0.20 
CS 22940-121 Cr II    2    2.83  0.32 0.06 0.15 0.20 0.09 
CS 22940-121 Mn I     4    1.89 -0.40 0.07 0.17 0.10 0.20 
CS 22940-121 Mn II    0                                   
CS 22940-121 Co I     3    1.93  0.08 0.12 0.20 0.13 0.22 
CS 22940-121 Ni I     4    3.24  0.16 0.13 0.21 0.15 0.23 
CS 22940-121 Cu I     0                                   
CS 22940-121 Zn I     0                                   
CS 22940-121 Ga I     0                                   
CS 22940-121 Rb I     0                                   
CS 22940-121 Sr II    2    0.01  0.27 0.03 0.25 0.24 0.21 
CS 22940-121 Y II     3   -1.35 -0.43 0.11 0.18 0.22 0.13 
CS 22940-121 Zr II    2   -0.28  0.27 0.07 0.16 0.20 0.10 
CS 22940-121 Nb II    1 <  0.35  2.02                     
CS 22940-121 Mo I     1 <  0.30  1.56                     
CS 22940-121 Tc I     1 <  0.60                           
CS 22940-121 Ru I     0                                   
CS 22940-121 Sn I     0                                   
CS 22940-121 Ba II    3   -1.10 -0.16 0.06 0.15 0.19 0.09 
CS 22940-121 La II    1   -1.65  0.38 0.10 0.17 0.21 0.12 
CS 22940-121 Ce II    5 < -1.42  0.13                     
CS 22940-121 Pr II    1 < -1.45  0.96                     
CS 22940-121 Nd II    1   -1.79 -0.08 0.17 0.22 0.25 0.18 
CS 22940-121 Sm II    1   -1.54  0.63 0.12 0.18 0.22 0.13 
CS 22940-121 Eu II    4   -2.37  0.24 0.11 0.18 0.21 0.13 
CS 22940-121 Gd II    3 < -1.16  0.90                     
CS 22940-121 Tb II    3 < -1.25  1.58                     
CS 22940-121 Dy II    1   -1.50  0.53 0.11 0.18 0.21 0.13 
CS 22940-121 Ho II    0                                   
CS 22940-121 Er II    1   -2.04  0.17 0.18 0.23 0.26 0.20 
CS 22940-121 Tm II    2 < -2.01  1.02                     
CS 22940-121 Yb II    1   -2.03  0.18 0.13 0.19 0.23 0.15 
CS 22940-121 Hf II    2 < -0.85  1.43                     
CS 22940-121 Ir I     2 <  0.47  2.23                     
CS 22940-121 Pb I     1 <  0.95  2.05                     
CS 22940-121 Th II    3 < -1.77  1.30                     
CS 22941-017 Fe I   119    4.39 -3.11 0.06 0.15 0.00 0.00 
CS 22941-017 Fe II    9    4.42 -3.08 0.08 0.16 0.00 0.00 
CS 22941-017 Li I     1    1.04       0.07 0.15 0.10 0.19 
CS 22941-017 C (CH)   1    5.49  0.14 0.15 0.25 0.19 0.20 
CS 22941-017 N (NH)   1 <  5.25  0.50                     
CS 22941-017 O I      3 <  6.57  0.99                     
CS 22941-017 Na I     1    3.07 -0.06 0.10 0.27 0.21 0.29 
CS 22941-017 Mg I     8    5.01  0.51 0.05 0.16 0.09 0.18 
CS 22941-017 Al I     1    2.66 -0.68 0.09 0.28 0.22 0.29 
CS 22941-017 Si I     1    5.19  0.79 0.15 0.28 0.22 0.26 
CS 22941-017 K I      1    2.17  0.25 0.15 0.20 0.16 0.23 
CS 22941-017 Ca I    14    3.68  0.45 0.11 0.17 0.12 0.20 
CS 22941-017 Sc II    4    0.14  0.07 0.05 0.15 0.17 0.10 
CS 22941-017 Ti I    12    2.16  0.31 0.07 0.15 0.09 0.19 
CS 22941-017 Ti II   22    2.13  0.26 0.06 0.15 0.17 0.10 
CS 22941-017 V I      1    0.87  0.05 0.14 0.19 0.15 0.22 
CS 22941-017 V II     2    1.11  0.26 0.22 0.26 0.27 0.23 
CS 22941-017 Cr I     9    2.38 -0.16 0.08 0.16 0.10 0.19 
CS 22941-017 Cr II    1    2.67  0.11 0.10 0.17 0.20 0.13 
CS 22941-017 Mn I     4    1.87 -0.46 0.10 0.17 0.12 0.21 
CS 22941-017 Mn II    0                                   
CS 22941-017 Co I     5    1.94  0.05 0.13 0.20 0.15 0.23 
CS 22941-017 Ni I     6    3.19  0.07 0.11 0.21 0.15 0.23 
CS 22941-017 Cu I     0                                   
CS 22941-017 Zn I     1    1.69  0.24 0.12 0.17 0.13 0.21 
CS 22941-017 Ga I     0                                   
CS 22941-017 Rb I     1 <  1.97  2.56                     
CS 22941-017 Sr II    2   -0.26 -0.05 0.04 0.24 0.23 0.24 
CS 22941-017 Y II     2   -1.20 -0.33 0.12 0.18 0.21 0.14 
CS 22941-017 Zr II    1   -0.15  0.35 0.16 0.21 0.23 0.17 
CS 22941-017 Nb II    1 <  0.67  2.29                     
CS 22941-017 Mo I     1 <  0.05  1.28                     
CS 22941-017 Tc I     1 <  0.35                           
CS 22941-017 Ru I     0                                   
CS 22941-017 Sn I     1 <  1.70  2.74                     
CS 22941-017 Ba II    3   -1.39 -0.49 0.06 0.15 0.17 0.10 
CS 22941-017 La II    4 < -1.57  0.41                     
CS 22941-017 Ce II    5 < -1.08  0.42                     
CS 22941-017 Pr II    2 < -0.86  1.50                     
CS 22941-017 Nd II    5 < -1.15  0.51                     
CS 22941-017 Sm II    2 < -1.18  0.94                     
CS 22941-017 Eu II    2   -2.20  0.36 0.12 0.19 0.21 0.15 
CS 22941-017 Gd II    2 < -0.71  1.30                     
CS 22941-017 Tb II    3 < -1.19  1.59                     
CS 22941-017 Dy II    2 < -1.23  0.75                     
CS 22941-017 Ho II    1 < -1.28  1.32                     
CS 22941-017 Er II    3 < -1.11  1.05                     
CS 22941-017 Tm II    2 < -1.49  1.49                     
CS 22941-017 Yb II    1   -1.92  0.24 0.18 0.23 0.25 0.20 
CS 22941-017 Hf II    1 < -0.53  1.70                     
CS 22941-017 Ir I     0                                   
CS 22941-017 Pb I     1 <  1.01  2.08                     
CS 22941-017 Th II    2 < -1.40  1.62                     
CS 22941-027 Fe I    75    4.79 -2.71 0.06 0.17 0.00 0.00 
CS 22941-027 Fe II    9    4.79 -2.71 0.06 0.15 0.00 0.00 
CS 22941-027 Li I     1 <  1.55                           
CS 22941-027 C (CH)   1 <  6.95  1.24                     
CS 22941-027 N (CN)   1 <  7.70  2.59                     
CS 22941-027 O I      0                                   
CS 22941-027 Na I     0                                   
CS 22941-027 Mg I     7    5.19  0.30 0.06 0.17 0.09 0.20 
CS 22941-027 Al I     2    3.02 -0.71 0.09 0.19 0.11 0.21 
CS 22941-027 Si I     1    4.83  0.03 0.16 0.30 0.25 0.32 
CS 22941-027 K I      0                                   
CS 22941-027 Ca I    11    3.95  0.33 0.11 0.19 0.13 0.21 
CS 22941-027 Sc II    3    0.44  0.00 0.06 0.16 0.19 0.09 
CS 22941-027 Ti I     3    2.65  0.42 0.08 0.18 0.11 0.20 
CS 22941-027 Ti II   20    2.47  0.24 0.05 0.15 0.19 0.08 
CS 22941-027 V I      0                                   
CS 22941-027 V II     2    1.47  0.25 0.22 0.26 0.29 0.23 
CS 22941-027 Cr I     3    2.96  0.03 0.04 0.16 0.08 0.19 
CS 22941-027 Cr II    1    3.27  0.34 0.05 0.15 0.19 0.08 
CS 22941-027 Mn I     2    2.63 -0.09 0.05 0.17 0.08 0.19 
CS 22941-027 Mn II    0                                   
CS 22941-027 Co I     2    2.46  0.18 0.13 0.21 0.15 0.23 
CS 22941-027 Ni I     2    3.60  0.09 0.12 0.20 0.13 0.22 
CS 22941-027 Cu I     0                                   
CS 22941-027 Zn I     2 <  2.60  0.75                     
CS 22941-027 Ga I     0                                   
CS 22941-027 Rb I     0                                   
CS 22941-027 Sr II    2   -0.11 -0.27 0.03 0.26 0.24 0.22 
CS 22941-027 Y II     1   -1.06 -0.56 0.13 0.19 0.23 0.14 
CS 22941-027 Zr II    2   -0.02  0.11 0.18 0.22 0.26 0.19 
CS 22941-027 Nb II    1 <  0.99  2.24                     
CS 22941-027 Mo I     1 <  1.49  2.32                     
CS 22941-027 Tc I     0                                   
CS 22941-027 Ru I     0                                   
CS 22941-027 Sn I     0                                   
CS 22941-027 Ba II    2   -1.12 -0.59 0.07 0.15 0.20 0.09 
CS 22941-027 La II    0                                   
CS 22941-027 Ce II    5 < -0.41  0.72                     
CS 22941-027 Pr II    3 < -0.67  1.32                     
CS 22941-027 Nd II    5 < -0.68  0.61                     
CS 22941-027 Sm II    2 < -0.60  1.15                     
CS 22941-027 Eu II    4 < -1.61  0.58                     
CS 22941-027 Gd II    3 < -0.24  1.40                     
CS 22941-027 Tb II    4 < -0.65  1.76                     
CS 22941-027 Dy II    2 < -0.72  0.89                     
CS 22941-027 Ho II    1 < -0.91  1.32                     
CS 22941-027 Er II    2 < -0.67  1.12                     
CS 22941-027 Tm II    2 < -0.95  1.66                     
CS 22941-027 Yb II    1 < -0.85  0.94                     
CS 22941-027 Hf II    2 <  0.05  1.91                     
CS 22941-027 Ir I     0                                   
CS 22941-027 Pb I     1 <  1.93  2.60                     
CS 22941-027 Th II    2 < -0.68  1.97                     
CS 22942-002 Fe I   124    3.89 -3.61 0.08 0.15 0.00 0.00 
CS 22942-002 Fe II   11    3.97 -3.53 0.10 0.17 0.00 0.00 
CS 22942-002 Li I     1    0.89       0.08 0.15 0.11 0.20 
CS 22942-002 C (CH)   1    5.17  0.27 0.15 0.25 0.20 0.21 
CS 22942-002 N (NH)   1    4.95  0.65 0.30 0.36 0.33 0.33 
CS 22942-002 O I      3 <  6.29  1.21                     
CS 22942-002 Na I     0                                   
CS 22942-002 Mg I     7    4.55  0.56 0.07 0.15 0.10 0.20 
CS 22942-002 Al I     1    2.09 -0.75 0.09 0.23 0.18 0.26 
CS 22942-002 Si I     1    4.72  0.82 0.16 0.31 0.26 0.31 
CS 22942-002 K I      0                                   
CS 22942-002 Ca I    13    3.13  0.40 0.12 0.18 0.14 0.22 
CS 22942-002 Sc II    7   -0.44 -0.06 0.09 0.16 0.19 0.13 
CS 22942-002 Ti I    11    1.71  0.37 0.09 0.16 0.12 0.21 
CS 22942-002 Ti II   31    1.54  0.12 0.09 0.16 0.19 0.14 
CS 22942-002 V I      0                                   
CS 22942-002 V II     2    0.61  0.21 0.27 0.31 0.32 0.29 
CS 22942-002 Cr I     7    1.76 -0.27 0.09 0.16 0.12 0.21 
CS 22942-002 Cr II    1    1.95 -0.16 0.17 0.22 0.24 0.20 
CS 22942-002 Mn I     3    1.07 -0.75 0.06 0.14 0.10 0.19 
CS 22942-002 Mn II    2    1.16 -0.74 0.16 0.22 0.24 0.19 
CS 22942-002 Co I    11    1.62  0.24 0.15 0.20 0.17 0.24 
CS 22942-002 Ni I    11    2.65  0.04 0.13 0.22 0.18 0.26 
CS 22942-002 Cu I     0                                   
CS 22942-002 Zn I     1    1.48  0.53 0.13 0.18 0.15 0.22 
CS 22942-002 Ga I     0                                   
CS 22942-002 Rb I     1 <  1.84  2.93                     
CS 22942-002 Sr II    2   -2.47 -1.81 0.06 0.15 0.18 0.11 
CS 22942-002 Y II     6 < -2.24 -0.92                     
CS 22942-002 Zr II    2 < -0.74  0.21                     
CS 22942-002 Nb II    1 <  0.19  2.26                     
CS 22942-002 Mo I     1 < -0.44  1.29                     
CS 22942-002 Tc I     1 < -0.18                           
CS 22942-002 Ru I     0                                   
CS 22942-002 Sn I     0                                   
CS 22942-002 Ba II    1   -2.67 -1.32 0.07 0.16 0.19 0.12 
CS 22942-002 La II    0                                   
CS 22942-002 Ce II    5 < -1.55  0.40                     
CS 22942-002 Pr II    3 < -1.83  0.98                     
CS 22942-002 Nd II    5 < -1.82  0.29                     
CS 22942-002 Sm II    2 < -1.58  0.99                     
CS 22942-002 Eu II    4 < -2.64  0.37                     
CS 22942-002 Gd II    2 < -1.14  1.32                     
CS 22942-002 Tb II    2 < -1.17  2.06                     
CS 22942-002 Dy II    2 < -1.80  0.63                     
CS 22942-002 Ho II    1 < -1.97  1.08                     
CS 22942-002 Er II    3 < -1.69  0.92                     
CS 22942-002 Tm II    2 < -2.10  1.33                     
CS 22942-002 Yb II    1 < -2.48  0.13                     
CS 22942-002 Hf II    2 < -0.89  1.79                     
CS 22942-002 Ir I     0                                   
CS 22942-002 Pb I     1 <  0.41  1.98                     
CS 22942-002 Th II    2 < -1.91  1.56                     
CS 22942-011 Fe I   117    4.62 -2.88 0.06 0.15 0.00 0.00 
CS 22942-011 Fe II   11    4.67 -2.83 0.07 0.15 0.00 0.00 
CS 22942-011 Li I     1    0.92       0.07 0.15 0.10 0.18 
CS 22942-011 C (CH)   1    5.83  0.24 0.15 0.25 0.19 0.19 
CS 22942-011 N (NH)   1    4.49 -0.50 0.30 0.36 0.32 0.32 
CS 22942-011 O I      4    6.64  0.83 0.17 0.21 0.18 0.24 
CS 22942-011 Na I     1    3.35 -0.01 0.10 0.28 0.22 0.28 
CS 22942-011 Mg I     8    5.16  0.44 0.06 0.16 0.09 0.18 
CS 22942-011 Al I     1    2.79 -0.78 0.09 0.29 0.23 0.29 
CS 22942-011 Si I     1    5.52  0.89 0.22 0.26 0.23 0.28 
CS 22942-011 K I      1    2.26  0.11 0.13 0.19 0.15 0.22 
CS 22942-011 Ca I    11    3.79  0.34 0.11 0.17 0.12 0.20 
CS 22942-011 Sc II    8    0.26 -0.05 0.06 0.15 0.17 0.09 
CS 22942-011 Ti I    15    2.22  0.16 0.06 0.14 0.08 0.18 
CS 22942-011 Ti II   23    2.36  0.24 0.06 0.15 0.17 0.09 
CS 22942-011 V I      1    0.84 -0.21 0.12 0.18 0.13 0.21 
CS 22942-011 V II     2    1.10  0.00 0.20 0.24 0.26 0.21 
CS 22942-011 Cr I    11    2.55 -0.21 0.06 0.15 0.09 0.18 
CS 22942-011 Cr II    2    2.98  0.17 0.08 0.16 0.18 0.10 
CS 22942-011 Mn I     6    2.15 -0.40 0.08 0.15 0.10 0.19 
CS 22942-011 Mn II    1    2.34 -0.26 0.13 0.28 0.27 0.29 
CS 22942-011 Co I     8    2.04 -0.07 0.13 0.22 0.17 0.24 
CS 22942-011 Ni I     7    3.42  0.09 0.13 0.20 0.15 0.22 
CS 22942-011 Cu I     1 <  1.15 -0.16                     
CS 22942-011 Zn I     3    1.97  0.30 0.09 0.16 0.11 0.19 
CS 22942-011 Ga I     0                                   
CS 22942-011 Rb I     1 <  1.82  2.18                     
CS 22942-011 Sr II    2    0.06  0.02 0.04 0.26 0.25 0.26 
CS 22942-011 Y II     2   -1.16 -0.54 0.12 0.18 0.20 0.14 
CS 22942-011 Zr II    3   -0.26 -0.01 0.08 0.16 0.19 0.11 
CS 22942-011 Nb II    2 <  0.45  1.82                     
CS 22942-011 Mo I     0                                   
CS 22942-011 Tc I     1 <  0.35                           
CS 22942-011 Ru I     0                                   
CS 22942-011 Sn I     1 <  1.35  2.16                     
CS 22942-011 Ba II    3   -1.30 -0.65 0.06 0.15 0.17 0.09 
CS 22942-011 La II    1   -1.92 -0.19 0.12 0.19 0.21 0.14 
CS 22942-011 Ce II    3 < -1.24  0.01                     
CS 22942-011 Pr II    1 < -1.40  0.71                     
CS 22942-011 Nd II    1   -1.62 -0.21 0.18 0.23 0.25 0.19 
CS 22942-011 Sm II    2 < -1.34  0.53                     
CS 22942-011 Eu II    2   -2.18  0.13 0.10 0.17 0.20 0.12 
CS 22942-011 Gd II    2 < -1.02  0.74                     
CS 22942-011 Tb II    3 < -1.72  0.81                     
CS 22942-011 Dy II    1 < -1.58  0.15                     
CS 22942-011 Ho II    0                                   
CS 22942-011 Er II    3 < -1.47  0.44                     
CS 22942-011 Tm II    2 < -1.64  1.09                     
CS 22942-011 Yb II    1   -2.10 -0.19 0.17 0.22 0.24 0.18 
CS 22942-011 Hf II    1 < -0.82  1.16                     
CS 22942-011 Ir I     0                                   
CS 22942-011 Pb I     1 <  0.35  1.19                     
CS 22942-011 Th II    0                                   
CS 22942-035 Fe I   121    4.42 -3.08 0.06 0.15 0.00 0.00 
CS 22942-035 Fe II    9    4.51 -2.99 0.06 0.15 0.00 0.00 
CS 22942-035 Li I     1    0.87       0.08 0.15 0.10 0.19 
CS 22942-035 C (CH)   1    5.57  0.13 0.15 0.25 0.19 0.19 
CS 22942-035 N (NH)   1    4.84  0.00 0.30 0.36 0.32 0.32 
CS 22942-035 O I      3 <  6.45  0.84                     
CS 22942-035 Na I     0                                   
CS 22942-035 Mg I     8    4.99  0.48 0.06 0.15 0.09 0.18 
CS 22942-035 Al I     1    2.72 -0.65 0.09 0.29 0.23 0.29 
CS 22942-035 Si I     0                                   
CS 22942-035 K I      0                                   
CS 22942-035 Ca I    11    3.68  0.42 0.11 0.17 0.12 0.20 
CS 22942-035 Sc II    9    0.09 -0.07 0.07 0.15 0.17 0.10 
CS 22942-035 Ti I    18    2.12  0.26 0.07 0.15 0.09 0.18 
CS 22942-035 Ti II   28    2.15  0.19 0.06 0.15 0.17 0.09 
CS 22942-035 V I      1    0.86  0.01 0.12 0.18 0.13 0.21 
CS 22942-035 V II     2    0.92 -0.02 0.22 0.26 0.27 0.22 
CS 22942-035 Cr I     9    2.37 -0.19 0.06 0.15 0.09 0.18 
CS 22942-035 Cr II    2    2.76  0.11 0.10 0.17 0.19 0.11 
CS 22942-035 Mn I     5    2.04 -0.31 0.08 0.16 0.10 0.19 
CS 22942-035 Mn II    3    1.84 -0.60 0.16 0.21 0.23 0.17 
CS 22942-035 Co I    10    1.91  0.00 0.14 0.22 0.17 0.24 
CS 22942-035 Ni I    10    3.28  0.14 0.13 0.22 0.17 0.23 
CS 22942-035 Cu I     0                                   
CS 22942-035 Zn I     2    1.82  0.35 0.09 0.16 0.11 0.19 
CS 22942-035 Ga I     0                                   
CS 22942-035 Rb I     1 <  1.68  2.24                     
CS 22942-035 Sr II    2   -0.28 -0.17 0.04 0.26 0.25 0.26 
CS 22942-035 Y II     2   -1.45 -0.68 0.12 0.18 0.21 0.14 
CS 22942-035 Zr II    3   -0.41 -0.00 0.12 0.18 0.20 0.13 
CS 22942-035 Nb II    1 <  0.45  1.98                     
CS 22942-035 Mo I     1 < -0.03  1.17                     
CS 22942-035 Tc I     0                                   
CS 22942-035 Ru I     0                                   
CS 22942-035 Sn I     0                                   
CS 22942-035 Ba II    2   -1.50 -0.70 0.06 0.15 0.17 0.09 
CS 22942-035 La II    0                                   
CS 22942-035 Ce II    5 < -1.40  0.01                     
CS 22942-035 Pr II    1 < -1.65  0.62                     
CS 22942-035 Nd II    5 < -1.72 -0.15                     
CS 22942-035 Sm II    2 < -1.35  0.68                     
CS 22942-035 Eu II    2   -2.54 -0.07 0.15 0.21 0.23 0.17 
CS 22942-035 Gd II    2 < -0.97  0.95                     
CS 22942-035 Tb II    3 < -1.56  1.13                     
CS 22942-035 Dy II    2 < -1.58  0.31                     
CS 22942-035 Ho II    0                                   
CS 22942-035 Er II    1 < -1.41  0.66                     
CS 22942-035 Tm II    2 < -1.83  1.06                     
CS 22942-035 Yb II    1   -2.12 -0.05 0.16 0.21 0.23 0.17 
CS 22942-035 Hf II    1 < -0.61  1.53                     
CS 22942-035 Ir I     1 <  0.00  1.70                     
CS 22942-035 Pb I     1 <  0.61  1.65                     
CS 22942-035 Th II    0                                   
CS 22943-059 Fe I    71    4.55 -2.95 0.07 0.21 0.00 0.00 
CS 22943-059 Fe II    6    4.86 -2.64 0.07 0.15 0.00 0.00 
CS 22943-059 Li I     1    1.65       0.08 0.21 0.11 0.21 
CS 22943-059 C (CH)   1    5.70 -0.09 0.15 0.25 0.19 0.19 
CS 22943-059 N (NH)   1 <  6.00  0.81                     
CS 22943-059 O I      0                                   
CS 22943-059 Na I     0                                   
CS 22943-059 Mg I     6    5.08  0.44 0.06 0.22 0.09 0.21 
CS 22943-059 Al I     2    2.69 -0.80 0.09 0.25 0.14 0.26 
CS 22943-059 Si I     1    4.92  0.36 0.16 0.36 0.24 0.32 
CS 22943-059 K I      0                                   
CS 22943-059 Ca I    13    3.93  0.54 0.11 0.22 0.13 0.23 
CS 22943-059 Sc II    5    0.52  0.01 0.08 0.15 0.21 0.11 
CS 22943-059 Ti I     4    2.31  0.31 0.09 0.21 0.12 0.22 
CS 22943-059 Ti II   16    2.49  0.18 0.08 0.15 0.20 0.11 
CS 22943-059 V I      0                                   
CS 22943-059 V II     1    1.73  0.44 0.26 0.29 0.33 0.27 
CS 22943-059 Cr I     3    2.53 -0.16 0.04 0.20 0.08 0.21 
CS 22943-059 Cr II    1    3.42  0.42 0.07 0.15 0.21 0.10 
CS 22943-059 Mn I     3    2.02 -0.45 0.06 0.20 0.10 0.21 
CS 22943-059 Mn II    2    2.36 -0.43 0.16 0.20 0.25 0.18 
CS 22943-059 Co I     3    2.02 -0.01 0.13 0.23 0.15 0.24 
CS 22943-059 Ni I     5    3.19 -0.08 0.15 0.27 0.17 0.27 
CS 22943-059 Cu I     1 <  2.30  1.06                     
CS 22943-059 Zn I     0                                   
CS 22943-059 Ga I     0                                   
CS 22943-059 Rb I     0                                   
CS 22943-059 Sr II    2   -0.09 -0.33 0.04 0.19 0.22 0.17 
CS 22943-059 Y II     0                                   
CS 22943-059 Zr II    1    0.14  0.20 0.17 0.21 0.26 0.19 
CS 22943-059 Nb II    1 <  1.23  2.41                     
CS 22943-059 Mo I     1 <  0.93  2.00                     
CS 22943-059 Tc I     1 <  1.29                           
CS 22943-059 Ru I     0                                   
CS 22943-059 Sn I     0                                   
CS 22943-059 Ba II    1   -1.67 -1.21 0.10 0.16 0.22 0.12 
CS 22943-059 La II    4 < -0.67  0.87                     
CS 22943-059 Ce II    5 < -0.14  0.92                     
CS 22943-059 Pr II    5 < -0.47  1.45                     
CS 22943-059 Nd II    3 < -0.36  0.86                     
CS 22943-059 Sm II    2 < -0.24  1.44                     
CS 22943-059 Eu II    4 < -1.53  0.59                     
CS 22943-059 Gd II    3 <  0.18  1.75                     
CS 22943-059 Tb II    3 < -0.47  1.87                     
CS 22943-059 Dy II    3 < -0.39  1.15                     
CS 22943-059 Ho II    1 < -0.66  1.50                     
CS 22943-059 Er II    3 < -0.22  1.50                     
CS 22943-059 Tm II    2 < -0.89  1.65                     
CS 22943-059 Yb II    1 < -1.51  0.21                     
CS 22943-059 Hf II    2 <  0.39  2.18                     
CS 22943-059 Ir I     0                                   
CS 22943-059 Pb I     1 <  1.53  2.44                     
CS 22943-059 Th II    3 < -0.65  1.93                     
CS 22943-095 Fe I    90    4.98 -2.52 0.07 0.21 0.00 0.00 
CS 22943-095 Fe II    8    5.06 -2.44 0.07 0.15 0.00 0.00 
CS 22943-095 Li I     1    2.18       0.06 0.20 0.09 0.21 
CS 22943-095 C (CH)   1    6.36  0.37 0.15 0.25 0.19 0.19 
CS 22943-095 N (CN)   1 <  7.70  2.31                     
CS 22943-095 O I      2    6.54  0.37 0.07 0.20 0.10 0.21 
CS 22943-095 Na I     0                                   
CS 22943-095 Mg I     7    5.48  0.40 0.05 0.22 0.09 0.21 
CS 22943-095 Al I     2    3.20 -0.72 0.09 0.30 0.19 0.29 
CS 22943-095 Si I     1    5.67  0.68 0.16 0.36 0.23 0.31 
CS 22943-095 K I      1    3.07  0.56 0.13 0.23 0.15 0.24 
CS 22943-095 Ca I    10    4.33  0.51 0.11 0.22 0.13 0.23 
CS 22943-095 Sc II    5    0.80  0.09 0.08 0.15 0.21 0.11 
CS 22943-095 Ti I     7    2.90  0.48 0.07 0.20 0.11 0.21 
CS 22943-095 Ti II   16    2.90  0.38 0.07 0.14 0.20 0.11 
CS 22943-095 V I      0                                   
CS 22943-095 V II     1    1.72  0.23 0.29 0.32 0.35 0.30 
CS 22943-095 Cr I     5    2.94 -0.18 0.07 0.21 0.10 0.22 
CS 22943-095 Cr II    2    3.32  0.12 0.10 0.16 0.23 0.13 
CS 22943-095 Mn I     4    2.57 -0.34 0.08 0.21 0.11 0.22 
CS 22943-095 Mn II    4    2.60 -0.39 0.17 0.21 0.26 0.19 
CS 22943-095 Co I     3    2.53  0.06 0.13 0.23 0.15 0.24 
CS 22943-095 Ni I     9    3.77  0.07 0.14 0.27 0.17 0.27 
CS 22943-095 Cu I     0                                   
CS 22943-095 Zn I     2    2.46  0.42 0.11 0.22 0.14 0.23 
CS 22943-095 Ga I     0                                   
CS 22943-095 Rb I     1 <  3.02  3.02                     
CS 22943-095 Sr II    2    0.79  0.36 0.04 0.24 0.25 0.25 
CS 22943-095 Y II     3   -0.30 -0.08 0.16 0.21 0.26 0.18 
CS 22943-095 Zr II    1    0.54  0.40 0.13 0.18 0.24 0.15 
CS 22943-095 Nb II    1 <  1.57  2.55                     
CS 22943-095 Mo I     1 <  1.32  1.96                     
CS 22943-095 Tc I     1 <  1.61                           
CS 22943-095 Ru I     0                                   
CS 22943-095 Sn I     0                                   
CS 22943-095 Ba II    2   -0.66 -0.40 0.08 0.15 0.21 0.11 
CS 22943-095 La II    0                                   
CS 22943-095 Ce II    5 <  0.33  1.19                     
CS 22943-095 Pr II    5 < -0.12  1.60                     
CS 22943-095 Nd II    5 <  0.14  1.16                     
CS 22943-095 Sm II    2 <  0.14  1.62                     
CS 22943-095 Eu II    4 < -1.09  0.83                     
CS 22943-095 Gd II    3 <  0.46  1.83                     
CS 22943-095 Tb II    4 < -0.09  2.05                     
CS 22943-095 Dy II    3 < -0.19  1.15                     
CS 22943-095 Ho II    1 < -0.25  1.71                     
CS 22943-095 Er II    2 < -0.01  1.51                     
CS 22943-095 Tm II    2 < -0.49  1.85                     
CS 22943-095 Yb II    1   -1.30  0.22 0.40 0.42 0.45 0.41 
CS 22943-095 Hf II    2 <  0.68  2.27                     
CS 22943-095 Ir I     0                                   
CS 22943-095 Pb I     1 <  1.79  2.27                     
CS 22943-095 Th II    3 < -0.15  2.23                     
CS 22943-132 Fe I    97    4.87 -2.63 0.07 0.21 0.00 0.00 
CS 22943-132 Fe II    8    4.83 -2.67 0.08 0.15 0.00 0.00 
CS 22943-132 Li I     1    2.08       0.05 0.20 0.09 0.21 
CS 22943-132 C (CH)   1    6.45  0.69 0.15 0.25 0.19 0.20 
CS 22943-132 N (NH)   1    5.65  0.49 0.30 0.36 0.32 0.33 
CS 22943-132 O I      3 <  6.53  0.47                     
CS 22943-132 Na I     0                                   
CS 22943-132 Mg I     7    5.50  0.52 0.05 0.23 0.09 0.21 
CS 22943-132 Al I     1    3.17 -0.65 0.09 0.33 0.20 0.30 
CS 22943-132 Si I     1    5.64  0.76 0.16 0.37 0.24 0.31 
CS 22943-132 K I      0                                   
CS 22943-132 Ca I    13    4.20  0.49 0.11 0.22 0.13 0.23 
CS 22943-132 Sc II    6    0.48  0.01 0.09 0.15 0.21 0.12 
CS 22943-132 Ti I     9    2.68  0.36 0.08 0.20 0.11 0.21 
CS 22943-132 Ti II   18    2.58  0.30 0.07 0.14 0.20 0.11 
CS 22943-132 V I      1    1.43  0.13 0.16 0.25 0.18 0.25 
CS 22943-132 V II     2 <  1.70  0.44                     
CS 22943-132 Cr I     5    2.83 -0.18 0.06 0.21 0.09 0.22 
CS 22943-132 Cr II    1    3.01  0.04 0.17 0.25 0.27 0.23 
CS 22943-132 Mn I     3    2.44 -0.37 0.05 0.21 0.09 0.22 
CS 22943-132 Mn II    4    2.43 -0.32 0.16 0.20 0.25 0.18 
CS 22943-132 Co I     5    2.52  0.15 0.15 0.25 0.16 0.25 
CS 22943-132 Ni I    11    3.62  0.03 0.14 0.29 0.18 0.28 
CS 22943-132 Cu I     0                                   
CS 22943-132 Zn I     2    1.97  0.04 0.17 0.26 0.19 0.26 
CS 22943-132 Ga I     0                                   
CS 22943-132 Rb I     1 <  2.86  2.97                     
CS 22943-132 Sr II    2    0.46  0.27 0.04 0.24 0.25 0.25 
CS 22943-132 Y II     2   -0.56 -0.10 0.13 0.18 0.24 0.15 
CS 22943-132 Zr II    3    0.41  0.51 0.16 0.20 0.25 0.18 
CS 22943-132 Nb II    1 <  1.29  2.50                     
CS 22943-132 Mo I     1 <  0.80  1.55                     
CS 22943-132 Tc I     1 <  1.35                           
CS 22943-132 Ru I     0                                   
CS 22943-132 Sn I     0                                   
CS 22943-132 Ba II    2   -0.54 -0.05 0.06 0.14 0.20 0.11 
CS 22943-132 La II    0                                   
CS 22943-132 Ce II    1 <  0.30  1.39                     
CS 22943-132 Pr II    5 < -0.43  1.52                     
CS 22943-132 Nd II    5 < -0.22  1.03                     
CS 22943-132 Sm II    2 < -0.34  1.37                     
CS 22943-132 Eu II    1   -1.29  0.86 0.18 0.22 0.27 0.19 
CS 22943-132 Gd II    3 <  0.27  1.87                     
CS 22943-132 Tb II    3 < -0.51  1.86                     
CS 22943-132 Dy II    3 < -0.33  1.24                     
CS 22943-132 Ho II    0                                   
CS 22943-132 Er II    3 < -0.30  1.45                     
CS 22943-132 Tm II    2 < -0.74  1.83                     
CS 22943-132 Yb II    1   -1.38  0.37 0.30 0.32 0.36 0.31 
CS 22943-132 Hf II    2 <  0.32  2.14                     
CS 22943-132 Ir I     0                                   
CS 22943-132 Pb I     1 <  1.55  2.14                     
CS 22943-132 Th II    3 < -0.52  2.09                     
CS 22943-137 Fe I    63    3.86 -3.64 0.07 0.15 0.00 0.00 
CS 22943-137 Fe II    3    4.11 -3.39 0.08 0.16 0.00 0.00 
CS 22943-137 Li I     1    1.89       0.05 0.14 0.09 0.18 
CS 22943-137 C (CH)   1    5.43  0.39 0.15 0.25 0.19 0.20 
CS 22943-137 N (CN)   1 <  6.90  2.46                     
CS 22943-137 O I      3 <  6.88  1.83                     
CS 22943-137 Na I     0                                   
CS 22943-137 Mg I     7    4.69  0.74 0.07 0.15 0.10 0.19 
CS 22943-137 Al I     2    2.43 -0.38 0.09 0.19 0.13 0.23 
CS 22943-137 Si I     1    4.37  0.50 0.16 0.31 0.26 0.33 
CS 22943-137 K I      0                                   
CS 22943-137 Ca I     5    2.85  0.15 0.13 0.19 0.15 0.22 
CS 22943-137 Sc II    1   -0.52 -0.28 0.05 0.15 0.18 0.10 
CS 22943-137 Ti I     0                                   
CS 22943-137 Ti II   10    1.47 -0.09 0.08 0.16 0.18 0.12 
CS 22943-137 V I      0                                   
CS 22943-137 V II     2 <  1.35  0.81                     
CS 22943-137 Cr I     2    1.61 -0.39 0.05 0.14 0.09 0.18 
CS 22943-137 Cr II    0                                   
CS 22943-137 Mn I     3    1.82  0.04 0.06 0.14 0.09 0.19 
CS 22943-137 Mn II    1    2.27  0.23 0.16 0.22 0.23 0.19 
CS 22943-137 Co I     3    1.76  0.41 0.13 0.18 0.15 0.22 
CS 22943-137 Ni I     3    3.00  0.42 0.12 0.18 0.14 0.22 
CS 22943-137 Cu I     0                                   
CS 22943-137 Zn I     2 <  2.20  1.28                     
CS 22943-137 Ga I     1 <  1.17  1.77                     
CS 22943-137 Rb I     1 <  2.56  3.68                     
CS 22943-137 Sr II    1   -2.39 -1.87 0.13 0.19 0.22 0.16 
CS 22943-137 Y II     7 < -1.22 -0.04                     
CS 22943-137 Zr II    3 < -0.15  0.66                     
CS 22943-137 Nb II    1 <  1.23  3.16                     
CS 22943-137 Mo I     1 <  0.52  2.28                     
CS 22943-137 Tc I     1 <  0.96                           
CS 22943-137 Ru I     0                                   
CS 22943-137 Sn I     0                                   
CS 22943-137 Ba II    4 < -2.11 -0.90                     
CS 22943-137 La II    4 < -1.23  1.06                     
CS 22943-137 Ce II    5 < -0.43  1.38                     
CS 22943-137 Pr II    5 < -0.93  1.74                     
CS 22943-137 Nd II    5 < -0.85  1.12                     
CS 22943-137 Sm II    2 < -0.62  1.81                     
CS 22943-137 Eu II    4 < -1.64  1.23                     
CS 22943-137 Gd II    3 < -0.17  2.15                     
CS 22943-137 Tb II    4 < -0.77  2.32                     
CS 22943-137 Dy II    3 < -0.88  1.41                     
CS 22943-137 Ho II    1 < -0.94  1.97                     
CS 22943-137 Er II    3 < -0.69  1.78                     
CS 22943-137 Tm II    2 < -0.86  2.43                     
CS 22943-137 Yb II    1 < -1.34  1.13                     
CS 22943-137 Hf II    2 <  0.12  2.66                     
CS 22943-137 Ir I     0                                   
CS 22943-137 Pb I     1 <  1.31  2.91                     
CS 22943-137 Th II    3 < -0.91  2.42                     
CS 22943-201 Fe I    72    4.82 -2.68 0.06 0.17 0.00 0.00 
CS 22943-201 Fe II    8    4.81 -2.69 0.06 0.15 0.00 0.00 
CS 22943-201 Li I     1 <  2.04                           
CS 22943-201 C (CH)   1    7.63  1.89 0.15 0.25 0.19 0.19 
CS 22943-201 N (NH)   1 <  6.70  1.56                     
CS 22943-201 O I      3    6.25  0.24 0.08 0.18 0.10 0.20 
CS 22943-201 Na I     0                                   
CS 22943-201 Mg I     7    5.54  0.63 0.05 0.17 0.08 0.20 
CS 22943-201 Al I     1    3.10 -0.67 0.09 0.18 0.11 0.21 
CS 22943-201 Si I     0                                   
CS 22943-201 K I      0                                   
CS 22943-201 Ca I    11    4.19  0.53 0.11 0.19 0.12 0.21 
CS 22943-201 Sc II    4    0.15 -0.31 0.10 0.17 0.21 0.12 
CS 22943-201 Ti I     3    2.70  0.43 0.07 0.17 0.10 0.20 
CS 22943-201 Ti II   12    2.38  0.11 0.05 0.15 0.19 0.08 
CS 22943-201 V I      0                                   
CS 22943-201 V II     2 <  1.59  0.35                     
CS 22943-201 Cr I     4    2.81 -0.15 0.08 0.18 0.10 0.20 
CS 22943-201 Cr II    1    2.90 -0.05 0.11 0.18 0.22 0.13 
CS 22943-201 Mn I     3    2.49 -0.25 0.06 0.17 0.08 0.19 
CS 22943-201 Mn II    5    2.39 -0.35 0.16 0.21 0.25 0.17 
CS 22943-201 Co I     3    2.38  0.07 0.13 0.20 0.14 0.22 
CS 22943-201 Ni I     6    3.51 -0.03 0.14 0.21 0.15 0.23 
CS 22943-201 Cu I     0                                   
CS 22943-201 Zn I     2 <  2.61  0.73                     
CS 22943-201 Ga I     0                                   
CS 22943-201 Rb I     1 <  2.94  3.10                     
CS 22943-201 Sr II    2    0.21  0.03 0.04 0.17 0.19 0.11 
CS 22943-201 Y II     1   -0.75 -0.27 0.16 0.21 0.25 0.17 
CS 22943-201 Zr II    1    0.29  0.40 0.07 0.16 0.20 0.10 
CS 22943-201 Nb II    1 <  1.24  2.47                     
CS 22943-201 Mo I     1 <  1.44  2.24                     
CS 22943-201 Tc I     0                                   
CS 22943-201 Ru I     0                                   
CS 22943-201 Sn I     1 <  2.82  3.43                     
CS 22943-201 Ba II    1   -1.04 -0.53 0.05 0.15 0.19 0.08 
CS 22943-201 La II    0                                   
CS 22943-201 Ce II    5 < -0.04  1.07                     
CS 22943-201 Pr II    2 < -0.65  1.32                     
CS 22943-201 Nd II    5 < -0.38  0.89                     
CS 22943-201 Sm II    2 < -0.37  1.36                     
CS 22943-201 Eu II    3 < -1.43  0.74                     
CS 22943-201 Gd II    2 <  0.04  1.66                     
CS 22943-201 Tb II    1 <  0.20  2.59                     
CS 22943-201 Dy II    2 < -0.48  1.11                     
CS 22943-201 Ho II    1 < -0.72  1.49                     
CS 22943-201 Er II    2 < -0.48  1.29                     
CS 22943-201 Tm II    2 < -0.98  1.61                     
CS 22943-201 Yb II    1 < -1.24  0.53                     
CS 22943-201 Hf II    2 <  0.33  2.17                     
CS 22943-201 Ir I     0                                   
CS 22943-201 Pb I     1 <  1.86  2.50                     
CS 22943-201 Th II    2 < -0.55  2.08                     
CS 22944-014 Fe I    87    4.86 -2.64 0.07 0.21 0.00 0.00 
CS 22944-014 Fe II    6    4.88 -2.62 0.08 0.15 0.00 0.00 
CS 22944-014 Li I     1    2.25       0.06 0.20 0.09 0.21 
CS 22944-014 C (CH)   1    6.24  0.45 0.15 0.25 0.19 0.20 
CS 22944-014 N (NH)   1 <  6.40  1.21                     
CS 22944-014 O I      0                                   
CS 22944-014 Na I     1    3.56 -0.04 0.10 0.32 0.20 0.30 
CS 22944-014 Mg I     7    5.45  0.49 0.05 0.22 0.09 0.21 
CS 22944-014 Al I     2    3.10 -0.71 0.09 0.30 0.18 0.29 
CS 22944-014 Si I     1    5.36  0.49 0.16 0.36 0.23 0.31 
CS 22944-014 K I      0                                   
CS 22944-014 Ca I    13    4.19  0.49 0.11 0.22 0.13 0.23 
CS 22944-014 Sc II    5    0.59  0.06 0.08 0.15 0.21 0.12 
CS 22944-014 Ti I     5    2.71  0.40 0.07 0.20 0.10 0.21 
CS 22944-014 Ti II   22    2.75  0.42 0.07 0.15 0.19 0.14 
CS 22944-014 V I      0                                   
CS 22944-014 V II     0                                   
CS 22944-014 Cr I     5    2.89 -0.11 0.06 0.21 0.09 0.21 
CS 22944-014 Cr II    2    3.14  0.12 0.11 0.17 0.22 0.13 
CS 22944-014 Mn I     4    2.39 -0.40 0.10 0.21 0.12 0.22 
CS 22944-014 Mn II    3    2.52 -0.29 0.16 0.21 0.25 0.19 
CS 22944-014 Co I     5    2.44  0.09 0.14 0.24 0.16 0.25 
CS 22944-014 Ni I    11    3.60  0.02 0.15 0.27 0.17 0.27 
CS 22944-014 Cu I     0                                   
CS 22944-014 Zn I     2 <  2.49  0.57                     
CS 22944-014 Ga I     0                                   
CS 22944-014 Rb I     1 <  2.93  3.05                     
CS 22944-014 Sr II    2    0.30  0.05 0.04 0.22 0.24 0.21 
CS 22944-014 Y II     1   -0.82 -0.41 0.27 0.30 0.34 0.28 
CS 22944-014 Zr II    1    0.32  0.36 0.10 0.16 0.22 0.13 
CS 22944-014 Nb II    1 <  1.40  2.56                     
CS 22944-014 Mo I     1 <  1.12  1.88                     
CS 22944-014 Tc I     1 <  1.50                           
CS 22944-014 Ru I     0                                   
CS 22944-014 Sn I     0                                   
CS 22944-014 Ba II    1   -0.95 -0.51 0.05 0.14 0.21 0.09 
CS 22944-014 La II    1 < -0.53  0.99                     
CS 22944-014 Ce II    5 <  0.19  1.23                     
CS 22944-014 Pr II    5 < -0.31  1.59                     
CS 22944-014 Nd II    5 < -0.02  1.18                     
CS 22944-014 Sm II    2 <  0.07  1.73                     
CS 22944-014 Eu II    4 < -1.12  0.98                     
CS 22944-014 Gd II    3 <  0.40  1.95                     
CS 22944-014 Tb II    4 < -0.30  2.02                     
CS 22944-014 Dy II    2 < -0.25  1.27                     
CS 22944-014 Ho II    0                                   
CS 22944-014 Er II    0                                   
CS 22944-014 Tm II    2 < -0.60  1.92                     
CS 22944-014 Yb II    1 < -1.34  0.36                     
CS 22944-014 Hf II    1 <  0.80  2.57                     
CS 22944-014 Ir I     0                                   
CS 22944-014 Pb I     1 <  1.81  2.41                     
CS 22944-014 Th II    2 < -0.25  2.31                     
CS 22944-032 Fe I   106    4.28 -3.22 0.07 0.15 0.00 0.00 
CS 22944-032 Fe II   11    4.35 -3.15 0.08 0.16 0.00 0.00 
CS 22944-032 Li I     1    1.00       0.08 0.15 0.11 0.19 
CS 22944-032 C (CH)   1    5.49  0.21 0.15 0.25 0.19 0.20 
CS 22944-032 N (NH)   1 <  4.70  0.02                     
CS 22944-032 O I      4 <  6.26  0.79                     
CS 22944-032 Na I     0                                   
CS 22944-032 Mg I     8    4.93  0.54 0.06 0.15 0.09 0.18 
CS 22944-032 Al I     1    2.41 -0.82 0.09 0.26 0.20 0.28 
CS 22944-032 Si I     1    5.13  0.84 0.16 0.29 0.23 0.27 
CS 22944-032 K I      0                                   
CS 22944-032 Ca I    13    3.58  0.45 0.11 0.17 0.13 0.21 
CS 22944-032 Sc II    6   -0.05 -0.05 0.07 0.16 0.18 0.12 
CS 22944-032 Ti I    13    2.01  0.28 0.08 0.15 0.10 0.19 
CS 22944-032 Ti II   27    2.01  0.22 0.07 0.16 0.18 0.11 
CS 22944-032 V I      1    0.82  0.11 0.13 0.18 0.14 0.22 
CS 22944-032 V II     2    0.91  0.13 0.26 0.29 0.31 0.27 
CS 22944-032 Cr I     8    2.29 -0.13 0.08 0.15 0.10 0.19 
CS 22944-032 Cr II    2    2.59  0.10 0.13 0.19 0.21 0.15 
CS 22944-032 Mn I     6    1.98 -0.23 0.10 0.17 0.12 0.21 
CS 22944-032 Mn II    2    1.96 -0.32 0.15 0.21 0.23 0.17 
CS 22944-032 Co I    10    1.95  0.18 0.14 0.21 0.16 0.24 
CS 22944-032 Ni I    12    3.31  0.31 0.14 0.22 0.17 0.24 
CS 22944-032 Cu I     0                                   
CS 22944-032 Zn I     2    1.65  0.30 0.14 0.19 0.15 0.22 
CS 22944-032 Ga I     0                                   
CS 22944-032 Rb I     1 <  1.95  2.65                     
CS 22944-032 Sr II    2   -0.55 -0.26 0.04 0.22 0.22 0.21 
CS 22944-032 Y II     2   -1.50 -0.56 0.15 0.20 0.22 0.17 
CS 22944-032 Zr II    1   -0.63 -0.06 0.12 0.18 0.21 0.14 
CS 22944-032 Nb II    1 <  0.50  2.19                     
CS 22944-032 Mo I     1 < -0.24  1.10                     
CS 22944-032 Tc I     1 <  0.25                           
CS 22944-032 Ru I     0                                   
CS 22944-032 Sn I     1 <  1.20  2.35                     
CS 22944-032 Ba II    2   -1.95 -0.98 0.08 0.16 0.19 0.12 
CS 22944-032 La II    1 < -1.81  0.24                     
CS 22944-032 Ce II    5 < -1.23  0.34                     
CS 22944-032 Pr II    4 < -1.73  0.70                     
CS 22944-032 Nd II    5 < -1.57  0.16                     
CS 22944-032 Sm II    2 < -1.28  0.91                     
CS 22944-032 Eu II    1 < -2.78 -0.15                     
CS 22944-032 Gd II    3 < -1.04  1.04                     
CS 22944-032 Tb II    2 < -0.83  2.02                     
CS 22944-032 Dy II    1 < -1.93  0.12                     
CS 22944-032 Ho II    1 < -1.29  1.38                     
CS 22944-032 Er II    3 < -1.61  0.62                     
CS 22944-032 Tm II    2 < -1.91  1.14                     
CS 22944-032 Yb II    1   -2.85 -0.62 0.54 0.56 0.57 0.55 
CS 22944-032 Hf II    2 < -0.75  1.55                     
CS 22944-032 Ir I     1 <  0.25  2.09                     
CS 22944-032 Pb I     1 <  0.71  1.89                     
CS 22944-032 Th II    3 < -1.69  1.40                     
CS 22944-061 Fe I    79    4.54 -2.96 0.07 0.22 0.00 0.00 
CS 22944-061 Fe II    4    4.55 -2.95 0.08 0.15 0.00 0.00 
CS 22944-061 Li I     1    2.13       0.05 0.20 0.10 0.21 
CS 22944-061 C (CH)   1    5.91  0.44 0.15 0.25 0.19 0.20 
CS 22944-061 N (NH)   1 <  6.20  1.33                     
CS 22944-061 O I      3 <  6.54  0.81                     
CS 22944-061 Na I     0                                   
CS 22944-061 Mg I     7    5.08  0.44 0.06 0.22 0.09 0.21 
CS 22944-061 Al I     2    2.75 -0.74 0.09 0.25 0.14 0.26 
CS 22944-061 Si I     1    5.09  0.54 0.16 0.36 0.23 0.32 
CS 22944-061 K I      0                                   
CS 22944-061 Ca I    12    3.80  0.42 0.11 0.22 0.14 0.23 
CS 22944-061 Sc II    2    0.14 -0.06 0.09 0.16 0.22 0.12 
CS 22944-061 Ti I     4    2.38  0.39 0.09 0.21 0.12 0.22 
CS 22944-061 Ti II   16    2.21  0.20 0.07 0.14 0.20 0.12 
CS 22944-061 V I      0                                   
CS 22944-061 V II     0                                   
CS 22944-061 Cr I     4    2.40 -0.29 0.05 0.20 0.09 0.21 
CS 22944-061 Cr II    2    2.92  0.22 0.13 0.18 0.24 0.15 
CS 22944-061 Mn I     3    2.08 -0.40 0.07 0.20 0.10 0.21 
CS 22944-061 Mn II    4    2.15 -0.33 0.17 0.21 0.26 0.19 
CS 22944-061 Co I     4    2.28  0.24 0.15 0.24 0.16 0.25 
CS 22944-061 Ni I    10    3.30  0.04 0.15 0.26 0.17 0.27 
CS 22944-061 Cu I     0                                   
CS 22944-061 Zn I     2 <  2.41  0.81                     
CS 22944-061 Ga I     0                                   
CS 22944-061 Rb I     0                                   
CS 22944-061 Sr II    2   -0.38 -0.30 0.04 0.17 0.21 0.15 
CS 22944-061 Y II     6 < -0.77 -0.03                     
CS 22944-061 Zr II    3 <  0.37  0.74                     
CS 22944-061 Nb II    1 <  1.39  2.88                     
CS 22944-061 Mo I     1 <  1.12  2.20                     
CS 22944-061 Tc I     1 <  1.44                           
CS 22944-061 Ru I     0                                   
CS 22944-061 Sn I     0                                   
CS 22944-061 Ba II    1   -1.24 -0.47 0.06 0.14 0.21 0.10 
CS 22944-061 La II    4 < -0.65  1.20                     
CS 22944-061 Ce II    5 < -0.05  1.32                     
CS 22944-061 Pr II    4 < -0.32  1.91                     
CS 22944-061 Nd II    5 < -0.19  1.34                     
CS 22944-061 Sm II    2 < -0.09  1.90                     
CS 22944-061 Eu II    4 < -1.28  1.15                     
CS 22944-061 Gd II    2 <  0.22  2.10                     
CS 22944-061 Tb II    4 < -0.25  2.40                     
CS 22944-061 Dy II    2 < -0.28  1.57                     
CS 22944-061 Ho II    1 < -0.69  1.78                     
CS 22944-061 Er II    1 < -0.28  1.75                     
CS 22944-061 Tm II    2 < -0.61  2.24                     
CS 22944-061 Yb II    1 < -1.34  0.69                     
CS 22944-061 Hf II    2 <  0.61  2.71                     
CS 22944-061 Ir I     0                                   
CS 22944-061 Pb I     1 <  1.56  2.48                     
CS 22944-061 Th II    3 < -0.27  2.62                     
CS 22945-017 Fe I    56    4.61 -2.89 0.07 0.21 0.00 0.00 
CS 22945-017 Fe II    3    4.77 -2.73 0.08 0.15 0.00 0.00 
CS 22945-017 Li I     1 <  1.51                           
CS 22945-017 C (CH)   1    7.48  1.78 0.15 0.25 0.19 0.20 
CS 22945-017 N (CN)   1    7.15  2.05 0.20 0.28 0.23 0.24 
CS 22945-017 O I      2    6.58  0.78 0.06 0.20 0.10 0.21 
CS 22945-017 Na I     0                                   
CS 22945-017 Mg I     5    5.13  0.43 0.05 0.22 0.09 0.22 
CS 22945-017 Al I     1    2.97 -0.59 0.09 0.27 0.16 0.27 
CS 22945-017 Si I     0                                   
CS 22945-017 K I      1 <  2.66  0.52                     
CS 22945-017 Ca I     6    3.86  0.41 0.11 0.22 0.14 0.23 
CS 22945-017 Sc II    1    0.28 -0.14 0.05 0.14 0.20 0.10 
CS 22945-017 Ti I     1    2.37  0.31 0.12 0.23 0.14 0.23 
CS 22945-017 Ti II    7    2.34  0.13 0.05 0.14 0.19 0.11 
CS 22945-017 V I      0                                   
CS 22945-017 V II     2 <  1.89  0.69                     
CS 22945-017 Cr I     1    2.52 -0.23 0.06 0.20 0.09 0.21 
CS 22945-017 Cr II    0                                   
CS 22945-017 Mn I     2    2.07 -0.47 0.06 0.20 0.10 0.21 
CS 22945-017 Mn II    0                                   
CS 22945-017 Co I     3    2.19  0.10 0.15 0.24 0.17 0.25 
CS 22945-017 Ni I     0                                   
CS 22945-017 Cu I     1 <  2.55  1.25                     
CS 22945-017 Zn I     2 <  2.65  0.98                     
CS 22945-017 Ga I     0                                   
CS 22945-017 Rb I     1 <  2.71  3.08                     
CS 22945-017 Sr II    2    0.52  0.39 0.04 0.24 0.25 0.25 
CS 22945-017 Y II     1   -0.45  0.07 0.14 0.19 0.24 0.16 
CS 22945-017 Zr II    0                                   
CS 22945-017 Nb II    1 <  1.74  3.01                     
CS 22945-017 Mo I     1 <  1.44  2.45                     
CS 22945-017 Tc I     1 <  1.92                           
CS 22945-017 Ru I     0                                   
CS 22945-017 Sn I     0                                   
CS 22945-017 Ba II    3   -0.07  0.49 0.06 0.14 0.20 0.10 
CS 22945-017 La II    4 < -0.47  1.16                     
CS 22945-017 Ce II    4 <  0.28  1.43                     
CS 22945-017 Pr II    4 < -0.11  1.90                     
CS 22945-017 Nd II    5 <  0.07  1.38                     
CS 22945-017 Sm II    2 <  0.19  1.96                     
CS 22945-017 Eu II    3   -1.08  1.13 0.14 0.19 0.24 0.16 
CS 22945-017 Gd II    2 <  0.50  2.16                     
CS 22945-017 Tb II    3 <  0.00  2.43                     
CS 22945-017 Dy II    1 < -0.22  1.41                     
CS 22945-017 Ho II    2 < -0.17  2.08                     
CS 22945-017 Er II    2 <  0.06  1.87                     
CS 22945-017 Tm II    1 <  0.43  3.06                     
CS 22945-017 Yb II    1   -0.79  1.02 0.13 0.18 0.24 0.15 
CS 22945-017 Hf II    2 <  0.73  2.61                     
CS 22945-017 Ir I     0                                   
CS 22945-017 Pb I     1 <  2.09  2.94                     
CS 22945-017 Th II    0                                   
CS 22945-024 Fe I    63    4.92 -2.58 0.05 0.14 0.00 0.00 
CS 22945-024 Fe II    4    4.91 -2.59 0.06 0.15 0.00 0.00 
CS 22945-024 Li I     1 <  0.75                           
CS 22945-024 C (CH)   1    8.15  2.31 0.15 0.25 0.19 0.19 
CS 22945-024 N (NH)   1    5.50  0.26 0.30 0.36 0.32 0.32 
CS 22945-024 O I      3    6.99  0.88 0.09 0.16 0.10 0.19 
CS 22945-024 Na I     0                                   
CS 22945-024 Mg I     3    5.48  0.46 0.04 0.19 0.10 0.17 
CS 22945-024 Al I     1    3.59 -0.28 0.09 0.29 0.23 0.28 
CS 22945-024 Si I     0                                   
CS 22945-024 K I      1    2.66  0.21 0.12 0.18 0.14 0.21 
CS 22945-024 Ca I     6    4.22  0.46 0.11 0.17 0.12 0.20 
CS 22945-024 Sc II    1    0.52 -0.04 0.10 0.17 0.19 0.12 
CS 22945-024 Ti I     7    2.53  0.16 0.05 0.14 0.07 0.17 
CS 22945-024 Ti II    8    2.69  0.33 0.05 0.15 0.16 0.11 
CS 22945-024 V I      0                                   
CS 22945-024 V II     1    1.63  0.29 0.20 0.24 0.26 0.21 
CS 22945-024 Cr I     6    2.90 -0.16 0.05 0.14 0.07 0.18 
CS 22945-024 Cr II    0                                   
CS 22945-024 Mn I     3    2.37 -0.48 0.07 0.15 0.09 0.18 
CS 22945-024 Mn II    4    2.39 -0.45 0.15 0.21 0.22 0.17 
CS 22945-024 Co I     4    2.21 -0.20 0.13 0.23 0.17 0.25 
CS 22945-024 Ni I     5    3.62 -0.02 0.14 0.22 0.17 0.24 
CS 22945-024 Cu I     0                                   
CS 22945-024 Zn I     1    2.17  0.19 0.06 0.14 0.08 0.18 
CS 22945-024 Ga I     0                                   
CS 22945-024 Rb I     1 <  2.27  2.33                     
CS 22945-024 Sr II    2    0.58  0.30 0.03 0.21 0.20 0.22 
CS 22945-024 Y II     4   -0.00  0.38 0.08 0.16 0.18 0.10 
CS 22945-024 Zr II    2    0.69  0.69 0.05 0.15 0.17 0.08 
CS 22945-024 Nb II    0                                   
CS 22945-024 Mo I     0                                   
CS 22945-024 Tc I     0                                   
CS 22945-024 Ru I     0                                   
CS 22945-024 Sn I     0                                   
CS 22945-024 Ba II    4    1.03  1.44 0.05 0.16 0.17 0.12 
CS 22945-024 La II    3   -0.43  1.06 0.05 0.15 0.17 0.08 
CS 22945-024 Ce II    4    0.14  1.15 0.06 0.15 0.18 0.08 
CS 22945-024 Pr II    2   -0.75  1.11 0.06 0.15 0.18 0.09 
CS 22945-024 Nd II    2    0.06  1.22 0.05 0.15 0.17 0.09 
CS 22945-024 Sm II    2   -0.92  0.71 0.09 0.17 0.19 0.11 
CS 22945-024 Eu II    3   -1.62  0.44 0.08 0.16 0.19 0.10 
CS 22945-024 Gd II    1   -0.40  1.12 0.10 0.17 0.19 0.12 
CS 22945-024 Tb II    1 < -0.45  1.84                     
CS 22945-024 Dy II    1   -0.75  0.74 0.08 0.16 0.18 0.10 
CS 22945-024 Ho II    0                                   
CS 22945-024 Er II    1   -0.46  1.21 0.14 0.20 0.22 0.16 
CS 22945-024 Tm II    1 < -0.30  2.19                     
CS 22945-024 Yb II    1   -0.42  1.25 0.10 0.27 0.26 0.27 
CS 22945-024 Hf II    1    0.03  1.77 0.08 0.16 0.19 0.10 
CS 22945-024 Ir I     0                                   
CS 22945-024 Pb I     1    1.46  2.00 0.05 0.22 0.16 0.24 
CS 22945-024 Th II    1 < -0.71  1.82                     
CS 22945-028 Fe I   138    4.58 -2.92 0.06 0.15 0.00 0.00 
CS 22945-028 Fe II    9    4.61 -2.89 0.06 0.15 0.00 0.00 
CS 22945-028 Li I     1    0.80       0.08 0.15 0.10 0.19 
CS 22945-028 C (CH)   1    5.68  0.14 0.15 0.25 0.19 0.19 
CS 22945-028 N (NH)   1    4.99  0.05 0.30 0.36 0.32 0.32 
CS 22945-028 O I      2    6.61  0.84 0.13 0.19 0.15 0.21 
CS 22945-028 Na I     2    3.24 -0.09 0.10 0.28 0.22 0.28 
CS 22945-028 Mg I     9    5.15  0.47 0.05 0.16 0.08 0.17 
CS 22945-028 Al I     1    2.86 -0.67 0.09 0.30 0.24 0.29 
CS 22945-028 Si I     1    5.40  0.81 0.15 0.28 0.21 0.23 
CS 22945-028 K I      2    2.38  0.27 0.13 0.18 0.14 0.21 
CS 22945-028 Ca I    12    3.85  0.43 0.11 0.17 0.12 0.20 
CS 22945-028 Sc II    6    0.09 -0.17 0.06 0.15 0.17 0.09 
CS 22945-028 Ti I    14    2.15  0.12 0.06 0.14 0.08 0.18 
CS 22945-028 Ti II   26    2.23  0.17 0.05 0.15 0.17 0.09 
CS 22945-028 V I      1    0.78 -0.23 0.12 0.18 0.13 0.20 
CS 22945-028 V II     2    0.96 -0.08 0.21 0.25 0.27 0.22 
CS 22945-028 Cr I    11    2.50 -0.22 0.06 0.15 0.09 0.18 
CS 22945-028 Cr II    3    3.03  0.27 0.09 0.16 0.19 0.11 
CS 22945-028 Mn I     5    2.12 -0.39 0.07 0.15 0.09 0.18 
CS 22945-028 Mn II    0                                   
CS 22945-028 Co I     3    1.97 -0.11 0.12 0.19 0.14 0.22 
CS 22945-028 Ni I     7    3.36  0.06 0.14 0.19 0.15 0.21 
CS 22945-028 Cu I     1 <  1.12 -0.15                     
CS 22945-028 Zn I     2    1.82  0.17 0.09 0.16 0.10 0.19 
CS 22945-028 Ga I     0                                   
CS 22945-028 Rb I     1 <  1.77  2.17                     
CS 22945-028 Sr II    2   -0.25 -0.23 0.04 0.25 0.24 0.25 
CS 22945-028 Y II     2   -1.28 -0.60 0.12 0.18 0.20 0.13 
CS 22945-028 Zr II    3   -0.42 -0.12 0.10 0.17 0.19 0.12 
CS 22945-028 Nb II    1 <  0.36  1.79                     
CS 22945-028 Mo I     1 < -0.05  0.99                     
CS 22945-028 Tc I     1 <  0.27                           
CS 22945-028 Ru I     0                                   
CS 22945-028 Sn I     0                                   
CS 22945-028 Ba II    3   -1.06 -0.35 0.07 0.15 0.17 0.09 
CS 22945-028 La II    1   -1.75  0.04 0.10 0.17 0.20 0.12 
CS 22945-028 Ce II    1 < -0.81  0.50                     
CS 22945-028 Pr II    2   -1.68  0.49 0.11 0.18 0.20 0.13 
CS 22945-028 Nd II    1   -1.49 -0.02 0.10 0.17 0.19 0.12 
CS 22945-028 Sm II    1 < -1.26  0.67                     
CS 22945-028 Eu II    4   -2.14  0.23 0.09 0.16 0.19 0.11 
CS 22945-028 Gd II    2 < -0.98  0.84                     
CS 22945-028 Tb II    3 < -1.71  0.88                     
CS 22945-028 Dy II    1   -1.47  0.32 0.09 0.17 0.19 0.11 
CS 22945-028 Ho II    0                                   
CS 22945-028 Er II    1   -1.50  0.47 0.16 0.21 0.23 0.17 
CS 22945-028 Tm II    2 < -1.62  1.17                     
CS 22945-028 Yb II    1   -1.80  0.17 0.12 0.18 0.21 0.14 
CS 22945-028 Hf II    2 < -0.75  1.29                     
CS 22945-028 Ir I     0                                   
CS 22945-028 Pb I     1 <  0.86  1.74                     
CS 22945-028 Th II    0                                   
CS 22945-031 Fe I    58    4.21 -3.29 0.07 0.21 0.00 0.00 
CS 22945-031 Fe II    4    4.47 -3.03 0.08 0.15 0.00 0.00 
CS 22945-031 Li I     1 <  1.59                           
CS 22945-031 C (CH)   1    5.73  0.35 0.15 0.25 0.19 0.20 
CS 22945-031 N (CN)   1 <  7.70  2.92                     
CS 22945-031 O I      4 <  6.33  0.93                     
CS 22945-031 Na I     0                                   
CS 22945-031 Mg I     7    4.91  0.60 0.07 0.22 0.10 0.22 
CS 22945-031 Al I     2    2.61 -0.56 0.09 0.25 0.14 0.26 
CS 22945-031 Si I     1    4.66  0.44 0.16 0.36 0.24 0.34 
CS 22945-031 K I      0                                   
CS 22945-031 Ca I    11    3.70  0.64 0.11 0.22 0.14 0.23 
CS 22945-031 Sc II    2   -0.13 -0.26 0.08 0.15 0.22 0.12 
CS 22945-031 Ti I     3    2.17  0.50 0.10 0.22 0.13 0.23 
CS 22945-031 Ti II   13    2.19  0.27 0.06 0.14 0.20 0.11 
CS 22945-031 V I      0                                   
CS 22945-031 V II     1 <  1.69  0.79                     
CS 22945-031 Cr I     3    2.21 -0.14 0.05 0.20 0.09 0.21 
CS 22945-031 Cr II    0                                   
CS 22945-031 Mn I     3    1.54 -0.61 0.11 0.22 0.14 0.23 
CS 22945-031 Mn II    0                                   
CS 22945-031 Co I     1    1.97  0.27 0.15 0.24 0.17 0.25 
CS 22945-031 Ni I     3    2.85 -0.08 0.15 0.24 0.17 0.25 
CS 22945-031 Cu I     0                                   
CS 22945-031 Zn I     2 <  2.36  1.09                     
CS 22945-031 Ga I     0                                   
CS 22945-031 Rb I     0                                   
CS 22945-031 Sr II    2   -0.08  0.08 0.04 0.21 0.23 0.21 
CS 22945-031 Y II     1   -1.13 -0.31 0.18 0.22 0.27 0.20 
CS 22945-031 Zr II    1    0.01  0.46 0.18 0.22 0.27 0.19 
CS 22945-031 Nb II    0                                   
CS 22945-031 Mo I     1 <  1.07  2.48                     
CS 22945-031 Tc I     1 <  1.32                           
CS 22945-031 Ru I     0                                   
CS 22945-031 Sn I     0                                   
CS 22945-031 Ba II    1   -1.56 -0.71 0.08 0.15 0.22 0.12 
CS 22945-031 La II    0                                   
CS 22945-031 Ce II    5 < -0.05  1.40                     
CS 22945-031 Pr II    5 < -0.37  1.94                     
CS 22945-031 Nd II    5 < -0.23  1.38                     
CS 22945-031 Sm II    2 < -0.23  1.84                     
CS 22945-031 Eu II    4 < -1.41  1.10                     
CS 22945-031 Gd II    3 <  0.12  2.08                     
CS 22945-031 Tb II    4 < -0.31  2.42                     
CS 22945-031 Dy II    3 <  0.01  1.94                     
CS 22945-031 Ho II    2 < -0.68  1.87                     
CS 22945-031 Er II    2 < -0.23  1.88                     
CS 22945-031 Tm II    2 < -0.70  2.23                     
CS 22945-031 Yb II    1 < -1.38  0.73                     
CS 22945-031 Hf II    2 <  0.51  2.69                     
CS 22945-031 Ir I     0                                   
CS 22945-031 Pb I     1 <  1.56  2.81                     
CS 22945-031 Th II    3 < -0.46  2.51                     
CS 22945-056 Fe I    63    4.68 -2.82 0.06 0.17 0.00 0.00 
CS 22945-056 Fe II    8    4.67 -2.83 0.06 0.15 0.00 0.00 
CS 22945-056 Li I     1 <  1.98                           
CS 22945-056 C (CH)   1 <  7.20  1.60                     
CS 22945-056 N (CN)   1 <  7.60  2.60                     
CS 22945-056 O I      0                                   
CS 22945-056 Na I     0                                   
CS 22945-056 Mg I     7    5.27  0.49 0.06 0.17 0.09 0.20 
CS 22945-056 Al I     2    3.06 -0.57 0.09 0.20 0.13 0.22 
CS 22945-056 Si I     1    4.74  0.05 0.16 0.30 0.25 0.32 
CS 22945-056 K I      0                                   
CS 22945-056 Ca I    11    3.96  0.44 0.11 0.19 0.13 0.21 
CS 22945-056 Sc II    3    0.49  0.17 0.04 0.15 0.19 0.08 
CS 22945-056 Ti I     2    2.56  0.43 0.08 0.17 0.10 0.20 
CS 22945-056 Ti II   16    2.45  0.34 0.05 0.15 0.19 0.08 
CS 22945-056 V I      0                                   
CS 22945-056 V II     1    1.31  0.21 0.20 0.25 0.28 0.21 
CS 22945-056 Cr I     3    2.82  0.00 0.04 0.16 0.08 0.19 
CS 22945-056 Cr II    2    2.96  0.15 0.07 0.16 0.20 0.09 
CS 22945-056 Mn I     3    2.40 -0.21 0.06 0.17 0.09 0.19 
CS 22945-056 Mn II    0                                   
CS 22945-056 Co I     2    2.53  0.37 0.12 0.20 0.14 0.22 
CS 22945-056 Ni I     2    3.50  0.10 0.13 0.21 0.15 0.23 
CS 22945-056 Cu I     0                                   
CS 22945-056 Zn I     2 <  2.61  0.87                     
CS 22945-056 Ga I     0                                   
CS 22945-056 Rb I     1 <  3.03  3.33                     
CS 22945-056 Sr II    2   -0.06 -0.09 0.03 0.25 0.23 0.21 
CS 22945-056 Y II     1   -1.14 -0.52 0.12 0.19 0.23 0.14 
CS 22945-056 Zr II    2    0.24  0.49 0.10 0.17 0.22 0.12 
CS 22945-056 Nb II    0                                   
CS 22945-056 Mo I     1 <  1.63  2.57                     
CS 22945-056 Tc I     1 <  1.83                           
CS 22945-056 Ru I     0                                   
CS 22945-056 Sn I     0                                   
CS 22945-056 Ba II    2   -1.05 -0.40 0.07 0.15 0.20 0.09 
CS 22945-056 La II    0                                   
CS 22945-056 Ce II    5 < -0.13  1.12                     
CS 22945-056 Pr II    5 < -0.50  1.61                     
CS 22945-056 Nd II    5 < -0.48  0.93                     
CS 22945-056 Sm II    2 < -0.32  1.55                     
CS 22945-056 Eu II    1   -1.63  0.68 0.17 0.22 0.25 0.18 
CS 22945-056 Gd II    3 <  0.10  1.86                     
CS 22945-056 Tb II    4 < -0.54  1.99                     
CS 22945-056 Dy II    3 < -0.66  1.07                     
CS 22945-056 Ho II    1 < -0.73  1.62                     
CS 22945-056 Er II    1 < -0.42  1.49                     
CS 22945-056 Tm II    2 < -0.83  1.90                     
CS 22945-056 Yb II    1 < -1.00  0.91                     
CS 22945-056 Hf II    1 <  0.31  2.29                     
CS 22945-056 Ir I     0                                   
CS 22945-056 Pb I     1 <  2.10  2.88                     
CS 22945-056 Th II    1 < -0.58  2.19                     
CS 22945-058 Fe I    63    4.52 -2.98 0.07 0.21 0.00 0.00 
CS 22945-058 Fe II    8    4.79 -2.71 0.08 0.15 0.00 0.00 
CS 22945-058 Li I     1    1.91       0.07 0.20 0.10 0.21 
CS 22945-058 C (CH)   1 <  6.40  0.68                     
CS 22945-058 N (CN)   1 <  7.90  2.78                     
CS 22945-058 O I      3    6.38  0.67 0.11 0.22 0.13 0.23 
CS 22945-058 Na I     0                                   
CS 22945-058 Mg I     7    5.02  0.40 0.07 0.22 0.10 0.22 
CS 22945-058 Al I     2    2.84 -0.63 0.09 0.26 0.15 0.26 
CS 22945-058 Si I     1    4.70  0.17 0.16 0.36 0.25 0.33 
CS 22945-058 K I      0                                   
CS 22945-058 Ca I    11    3.93  0.58 0.11 0.22 0.13 0.23 
CS 22945-058 Sc II    2    0.52  0.08 0.06 0.14 0.20 0.10 
CS 22945-058 Ti I     2    2.67  0.70 0.09 0.21 0.11 0.22 
CS 22945-058 Ti II   12    2.46  0.21 0.06 0.14 0.20 0.12 
CS 22945-058 V I      0                                   
CS 22945-058 V II     1    1.75  0.53 0.23 0.26 0.31 0.25 
CS 22945-058 Cr I     3    2.50 -0.16 0.05 0.20 0.08 0.21 
CS 22945-058 Cr II    1    3.21  0.28 0.10 0.16 0.22 0.13 
CS 22945-058 Mn I     3    2.07 -0.38 0.08 0.21 0.11 0.22 
CS 22945-058 Mn II    0                                   
CS 22945-058 Co I     2    2.22  0.21 0.14 0.23 0.15 0.24 
CS 22945-058 Ni I     3    3.22 -0.02 0.13 0.23 0.15 0.24 
CS 22945-058 Cu I     0                                   
CS 22945-058 Zn I     1 <  2.49  0.91                     
CS 22945-058 Ga I     0                                   
CS 22945-058 Rb I     1 <  2.67  3.13                     
CS 22945-058 Sr II    2    0.50  0.34 0.04 0.24 0.24 0.25 
CS 22945-058 Y II     1   -0.55 -0.05 0.14 0.19 0.24 0.16 
CS 22945-058 Zr II    3    0.57  0.70 0.12 0.17 0.23 0.15 
CS 22945-058 Nb II    1 <  1.64  2.89                     
CS 22945-058 Mo I     1 <  1.15  2.25                     
CS 22945-058 Tc I     1 <  1.61                           
CS 22945-058 Ru I     0                                   
CS 22945-058 Sn I     0                                   
CS 22945-058 Ba II    2   -0.24  0.28 0.06 0.14 0.20 0.11 
CS 22945-058 La II    3   -0.54  1.06 0.11 0.17 0.23 0.14 
CS 22945-058 Ce II    4 <  0.13  1.26                     
CS 22945-058 Pr II    1 < -0.35  1.64                     
CS 22945-058 Nd II    1   -0.41  0.88 0.09 0.16 0.22 0.12 
CS 22945-058 Sm II    2 < -0.01  1.74                     
CS 22945-058 Eu II    3   -1.06  1.13 0.14 0.19 0.24 0.16 
CS 22945-058 Gd II    1 <  0.31  1.95                     
CS 22945-058 Tb II    1   -1.24  1.17 0.22 0.25 0.30 0.23 
CS 22945-058 Dy II    2   -0.19  1.41 0.21 0.25 0.29 0.23 
CS 22945-058 Ho II    0                                   
CS 22945-058 Er II    0                                   
CS 22945-058 Tm II    1   -0.91  1.70 0.42 0.44 0.46 0.43 
CS 22945-058 Yb II    1   -0.96  0.83 0.16 0.20 0.25 0.18 
CS 22945-058 Hf II    1 <  0.55  2.41                     
CS 22945-058 Ir I     0                                   
CS 22945-058 Pb I     1 <  1.72  2.66                     
CS 22945-058 Th II    3 < -0.20  2.45                     
CS 22945-063 Fe I    85    4.66 -2.84 0.06 0.17 0.00 0.00 
CS 22945-063 Fe II   10    4.66 -2.84 0.06 0.15 0.00 0.00 
CS 22945-063 Li I     1 <  1.39                           
CS 22945-063 C (CH)   1 <  6.50  0.81                     
CS 22945-063 N (NH)   1 <  5.70  0.61                     
CS 22945-063 O I      1    5.89  0.04 0.09 0.18 0.11 0.20 
CS 22945-063 Na I     0                                   
CS 22945-063 Mg I     6    5.04  0.28 0.05 0.17 0.08 0.20 
CS 22945-063 Al I     2    2.80 -0.81 0.09 0.19 0.12 0.22 
CS 22945-063 Si I     1    5.07  0.40 0.16 0.31 0.26 0.33 
CS 22945-063 K I      0                                   
CS 22945-063 Ca I    13    4.02  0.52 0.11 0.19 0.12 0.21 
CS 22945-063 Sc II    5    0.59  0.27 0.05 0.15 0.19 0.08 
CS 22945-063 Ti I     4    2.55  0.43 0.06 0.17 0.09 0.19 
CS 22945-063 Ti II   21    2.43  0.32 0.05 0.15 0.19 0.08 
CS 22945-063 V I      0                                   
CS 22945-063 V II     2    1.47  0.37 0.20 0.24 0.27 0.21 
CS 22945-063 Cr I     3    2.69 -0.11 0.04 0.16 0.07 0.19 
CS 22945-063 Cr II    2    2.79 -0.02 0.08 0.16 0.20 0.10 
CS 22945-063 Mn I     3    2.43 -0.16 0.05 0.17 0.08 0.19 
CS 22945-063 Mn II    1    2.23 -0.36 0.16 0.21 0.24 0.17 
CS 22945-063 Co I     3    2.40  0.25 0.12 0.20 0.14 0.22 
CS 22945-063 Ni I     3    3.49  0.10 0.12 0.20 0.13 0.22 
CS 22945-063 Cu I     0                                   
CS 22945-063 Zn I     1 <  2.53  0.81                     
CS 22945-063 Ga I     0                                   
CS 22945-063 Rb I     1 <  2.56  2.88                     
CS 22945-063 Sr II    2   -1.32 -1.36 0.04 0.14 0.18 0.08 
CS 22945-063 Y II     6 < -1.31 -0.68                     
CS 22945-063 Zr II    3 < -0.21  0.05                     
CS 22945-063 Nb II    1 <  0.94  2.32                     
CS 22945-063 Mo I     1 <  1.20  2.16                     
CS 22945-063 Tc I     1 <  1.36                           
CS 22945-063 Ru I     0                                   
CS 22945-063 Sn I     0                                   
CS 22945-063 Ba II    1   -2.05 -1.39 0.07 0.16 0.20 0.09 
CS 22945-063 La II    0                                   
CS 22945-063 Ce II    5 < -0.64  0.62                     
CS 22945-063 Pr II    5 < -0.94  1.18                     
CS 22945-063 Nd II    3 < -0.25  1.17                     
CS 22945-063 Sm II    2 < -0.60  1.28                     
CS 22945-063 Eu II    4 < -1.77  0.55                     
CS 22945-063 Gd II    3 < -0.36  1.41                     
CS 22945-063 Tb II    2 < -0.74  1.80                     
CS 22945-063 Dy II    1 < -0.97  0.77                     
CS 22945-063 Ho II    1 < -1.01  1.35                     
CS 22945-063 Er II    2 < -0.80  1.12                     
CS 22945-063 Tm II    2 < -1.01  1.73                     
CS 22945-063 Yb II    1 < -1.69  0.23                     
CS 22945-063 Hf II    2 <  0.14  2.13                     
CS 22945-063 Ir I     0                                   
CS 22945-063 Pb I     1 <  1.63  2.43                     
CS 22945-063 Th II    1 < -0.99  1.79                     
CS 22947-187 Fe I    90    4.92 -2.58 0.05 0.17 0.00 0.00 
CS 22947-187 Fe II    9    4.92 -2.58 0.06 0.15 0.00 0.00 
CS 22947-187 Li I     1 <  1.99                           
CS 22947-187 C (CH)   1    7.10  1.26 0.15 0.25 0.19 0.19 
CS 22947-187 N (NH)   1    6.95  1.71 0.30 0.36 0.32 0.32 
CS 22947-187 O I      3    6.73  0.62 0.06 0.17 0.08 0.19 
CS 22947-187 Na I     1    3.82  0.16 0.10 0.26 0.21 0.29 
CS 22947-187 Mg I     7    5.58  0.56 0.05 0.17 0.08 0.19 
CS 22947-187 Al I     1    3.29 -0.58 0.09 0.26 0.20 0.28 
CS 22947-187 Si I     1    5.73  0.80 0.17 0.23 0.18 0.25 
CS 22947-187 K I      0                                   
CS 22947-187 Ca I    11    4.27  0.51 0.10 0.19 0.12 0.21 
CS 22947-187 Sc II    5    0.68  0.11 0.04 0.14 0.18 0.08 
CS 22947-187 Ti I    14    2.68  0.32 0.06 0.17 0.08 0.19 
CS 22947-187 Ti II   23    2.69  0.33 0.05 0.15 0.19 0.08 
CS 22947-187 V I      1    1.37  0.02 0.12 0.20 0.13 0.22 
CS 22947-187 V II     2    1.57  0.22 0.19 0.24 0.26 0.20 
CS 22947-187 Cr I     8    3.00 -0.06 0.06 0.17 0.08 0.19 
CS 22947-187 Cr II    3    3.35  0.30 0.06 0.15 0.19 0.08 
CS 22947-187 Mn I     6    2.64 -0.21 0.06 0.17 0.08 0.19 
CS 22947-187 Mn II    1    2.55 -0.30 0.15 0.20 0.23 0.16 
CS 22947-187 Co I     4    2.36 -0.05 0.14 0.21 0.15 0.24 
CS 22947-187 Ni I     8    3.81  0.17 0.13 0.22 0.16 0.24 
CS 22947-187 Cu I     0                                   
CS 22947-187 Zn I     2    2.25  0.27 0.06 0.17 0.08 0.19 
CS 22947-187 Ga I     0                                   
CS 22947-187 Rb I     1 <  1.80  1.86                     
CS 22947-187 Sr II    2    0.58  0.29 0.03 0.25 0.24 0.22 
CS 22947-187 Y II     5   -0.51 -0.14 0.08 0.16 0.20 0.10 
CS 22947-187 Zr II    3    0.33  0.34 0.05 0.15 0.19 0.08 
CS 22947-187 Nb II    0                                   
CS 22947-187 Mo I     1 <  0.75  1.45                     
CS 22947-187 Tc I     0                                   
CS 22947-187 Ru I     0                                   
CS 22947-187 Sn I     0                                   
CS 22947-187 Ba II    4    1.13  1.53 0.05 0.17 0.18 0.12 
CS 22947-187 La II    4   -0.52  0.96 0.05 0.15 0.19 0.08 
CS 22947-187 Ce II    5   -0.12  0.89 0.06 0.15 0.19 0.09 
CS 22947-187 Pr II    3   -0.91  0.95 0.06 0.15 0.19 0.09 
CS 22947-187 Nd II    5   -0.12  1.04 0.05 0.15 0.19 0.08 
CS 22947-187 Sm II    2   -0.90  0.73 0.07 0.16 0.20 0.09 
CS 22947-187 Eu II    4   -1.51  0.56 0.07 0.16 0.19 0.09 
CS 22947-187 Gd II    2   -0.60  0.91 0.12 0.18 0.22 0.13 
CS 22947-187 Tb II    1   -1.02  1.26 0.25 0.29 0.31 0.26 
CS 22947-187 Dy II    2   -0.87  0.61 0.09 0.17 0.21 0.11 
CS 22947-187 Ho II    1   -1.31  0.79 0.13 0.19 0.22 0.14 
CS 22947-187 Er II    3   -0.66  1.00 0.09 0.17 0.20 0.11 
CS 22947-187 Tm II    0                                   
CS 22947-187 Yb II    1   -0.28  1.38 0.09 0.25 0.25 0.21 
CS 22947-187 Hf II    2   -0.45  1.28 0.14 0.19 0.23 0.15 
CS 22947-187 Ir I     0                                   
CS 22947-187 Pb I     1    1.79  2.33 0.05 0.16 0.07 0.19 
CS 22947-187 Th II    1 < -1.30  1.22                     
CS 22948-066 Fe I    99    4.00 -3.50 0.06 0.15 0.00 0.00 
CS 22948-066 Fe II   11    4.32 -3.18 0.07 0.16 0.00 0.00 
CS 22948-066 Li I     1 <  0.45                           
CS 22948-066 C (CH)   1    4.50 -0.74 0.15 0.25 0.19 0.19 
CS 22948-066 N (NH)   1    5.69  1.05 0.30 0.36 0.32 0.32 
CS 22948-066 O I      3 <  6.57  1.38                     
CS 22948-066 Na I     0                                   
CS 22948-066 Mg I     9    4.56  0.46 0.06 0.15 0.08 0.18 
CS 22948-066 Al I     2    2.28 -0.67 0.09 0.28 0.22 0.29 
CS 22948-066 Si I     1    4.54  0.53 0.16 0.30 0.24 0.28 
CS 22948-066 K I      0                                   
CS 22948-066 Ca I    12    3.29  0.44 0.11 0.17 0.13 0.20 
CS 22948-066 Sc II    9    0.05  0.08 0.06 0.15 0.17 0.10 
CS 22948-066 Ti I     9    1.70  0.24 0.07 0.15 0.09 0.18 
CS 22948-066 Ti II   27    1.85  0.08 0.06 0.15 0.17 0.10 
CS 22948-066 V I      1    0.68  0.25 0.13 0.18 0.14 0.21 
CS 22948-066 V II     2    1.01  0.26 0.20 0.24 0.26 0.21 
CS 22948-066 Cr I     4    1.82 -0.32 0.04 0.15 0.08 0.19 
CS 22948-066 Cr II    2    2.67  0.21 0.10 0.17 0.19 0.12 
CS 22948-066 Mn I     5    1.85 -0.08 0.07 0.16 0.10 0.19 
CS 22948-066 Mn II    1    2.06 -0.19 0.15 0.21 0.22 0.17 
CS 22948-066 Co I     9    1.67  0.17 0.14 0.21 0.16 0.24 
CS 22948-066 Ni I     9    2.86  0.14 0.12 0.23 0.17 0.24 
CS 22948-066 Cu I     0                                   
CS 22948-066 Zn I     2    1.58  0.51 0.11 0.17 0.13 0.20 
CS 22948-066 Ga I     0                                   
CS 22948-066 Rb I     1 <  1.96  2.94                     
CS 22948-066 Sr II    2   -0.98 -0.67 0.04 0.25 0.24 0.25 
CS 22948-066 Y II     2   -1.84 -0.87 0.13 0.19 0.21 0.14 
CS 22948-066 Zr II    2   -1.00 -0.40 0.14 0.20 0.22 0.16 
CS 22948-066 Nb II    0                                   
CS 22948-066 Mo I     1 < -0.36  1.26                     
CS 22948-066 Tc I     1 < -0.08                           
CS 22948-066 Ru I     0                                   
CS 22948-066 Sn I     1 <  1.29  2.72                     
CS 22948-066 Ba II    2   -2.15 -1.15 0.07 0.15 0.18 0.10 
CS 22948-066 La II    0                                   
CS 22948-066 Ce II    4 < -1.60  0.00                     
CS 22948-066 Pr II    3 < -1.80  0.66                     
CS 22948-066 Nd II    5 < -1.71  0.05                     
CS 22948-066 Sm II    2 < -1.42  0.80                     
CS 22948-066 Eu II    4 < -2.71 -0.05                     
CS 22948-066 Gd II    3 < -1.13  0.98                     
CS 22948-066 Tb II    3 < -1.78  1.10                     
CS 22948-066 Dy II    3 < -1.77  0.31                     
CS 22948-066 Ho II    0                                   
CS 22948-066 Er II    3 < -1.68  0.58                     
CS 22948-066 Tm II    2 < -2.10  0.98                     
CS 22948-066 Yb II    0                                   
CS 22948-066 Hf II    2 < -0.93  1.40                     
CS 22948-066 Ir I     0                                   
CS 22948-066 Pb I     1 <  0.68  2.14                     
CS 22948-066 Th II    3 < -1.94  1.18                     
CS 22948-093 Fe I    33    4.18 -3.32 0.08 0.21 0.00 0.00 
CS 22948-093 Fe II    1    4.08 -3.42 0.13 0.18 0.00 0.00 
CS 22948-093 Li I     1    2.04       0.07 0.20 0.11 0.23 
CS 22948-093 C (CH)   1 <  6.75  1.74                     
CS 22948-093 N (NH)   1 <  7.20  2.79                     
CS 22948-093 O I      2 <  5.78  0.41                     
CS 22948-093 Na I     2 <  2.22 -0.70                     
CS 22948-093 Mg I     3    4.55  0.27 0.06 0.24 0.13 0.27 
CS 22948-093 Al I     2    2.33 -0.80 0.12 0.23 0.15 0.26 
CS 22948-093 Si I     1    4.27  0.08 0.17 0.26 0.18 0.28 
CS 22948-093 K I      0                                   
CS 22948-093 Ca I     3    3.48  0.47 0.13 0.24 0.15 0.26 
CS 22948-093 Sc II    3    0.02  0.29 0.12 0.17 0.24 0.17 
CS 22948-093 Ti I     0                                   
CS 22948-093 Ti II    9    1.91  0.38 0.08 0.15 0.21 0.15 
CS 22948-093 V I      0                                   
CS 22948-093 V II     2 <  1.92  1.41                     
CS 22948-093 Cr I     2    2.08 -0.24 0.10 0.21 0.13 0.24 
CS 22948-093 Cr II    0                                   
CS 22948-093 Mn I     1    1.75 -0.36 0.18 0.26 0.20 0.29 
CS 22948-093 Mn II    1    1.82 -0.19 0.16 0.25 0.27 0.25 
CS 22948-093 Co I     0                                   
CS 22948-093 Ni I     2    3.19  0.29 0.18 0.30 0.22 0.32 
CS 22948-093 Cu I     0                                   
CS 22948-093 Zn I     2 <  2.45  1.21                     
CS 22948-093 Ga I     0                                   
CS 22948-093 Rb I     0                                   
CS 22948-093 Sr II    2   -0.50  0.05 0.05 0.13 0.21 0.14 
CS 22948-093 Y II     2 < -0.72  0.49                     
CS 22948-093 Zr II    2 <  0.38  1.22                     
CS 22948-093 Nb II    1 <  1.73  3.69                     
CS 22948-093 Mo I     1 <  1.52  2.96                     
CS 22948-093 Tc I     1 <  1.96                           
CS 22948-093 Ru I     0                                   
CS 22948-093 Sn I     0                                   
CS 22948-093 Ba II    1   -0.90  0.34 0.07 0.14 0.22 0.14 
CS 22948-093 La II    0                                   
CS 22948-093 Ce II    4 <  0.44  2.28                     
CS 22948-093 Pr II    4 < -0.01  2.69                     
CS 22948-093 Nd II    4 <  0.24  2.24                     
CS 22948-093 Sm II    1 <  0.30  2.76                     
CS 22948-093 Eu II    3 < -0.93  1.97                     
CS 22948-093 Gd II    2 <  0.53  2.88                     
CS 22948-093 Tb II    2 <  0.00  3.12                     
CS 22948-093 Dy II    2 <  0.62  2.94                     
CS 22948-093 Ho II    1 < -0.19  2.75                     
CS 22948-093 Er II    2 <  0.13  2.63                     
CS 22948-093 Tm II    0                                   
CS 22948-093 Yb II    0                                   
CS 22948-093 Hf II    1 <  0.92  3.49                     
CS 22948-093 Ir I     0                                   
CS 22948-093 Pb I     1 <  1.96  3.24                     
CS 22948-093 Th II    2 <  0.19  3.55                     
CS 22949-030 Fe I    70    4.49 -3.01 0.07 0.21 0.00 0.00 
CS 22949-030 Fe II    3    4.62 -2.88 0.07 0.14 0.00 0.00 
CS 22949-030 Li I     1    1.93       0.06 0.20 0.10 0.21 
CS 22949-030 C (CH)   1    6.07  0.53 0.15 0.25 0.19 0.19 
CS 22949-030 N (NH)   1 <  7.00  2.06                     
CS 22949-030 O I      3    6.26  0.58 0.13 0.23 0.15 0.23 
CS 22949-030 Na I     1    3.26  0.03 0.10 0.28 0.17 0.28 
CS 22949-030 Mg I     7    5.11  0.52 0.06 0.22 0.09 0.21 
CS 22949-030 Al I     2    2.78 -0.66 0.09 0.26 0.15 0.27 
CS 22949-030 Si I     1    5.14  0.64 0.16 0.36 0.23 0.32 
CS 22949-030 K I      0                                   
CS 22949-030 Ca I    12    3.87  0.54 0.11 0.22 0.13 0.23 
CS 22949-030 Sc II    1    0.21 -0.06 0.05 0.14 0.20 0.09 
CS 22949-030 Ti I     3    2.29  0.35 0.10 0.21 0.12 0.22 
CS 22949-030 Ti II   10    2.32  0.26 0.07 0.14 0.20 0.11 
CS 22949-030 V I      0                                   
CS 22949-030 V II     0                                   
CS 22949-030 Cr I     4    2.37 -0.26 0.05 0.20 0.08 0.21 
CS 22949-030 Cr II    0                                   
CS 22949-030 Mn I     3    1.98 -0.44 0.07 0.20 0.10 0.21 
CS 22949-030 Mn II    2    2.05 -0.50 0.16 0.22 0.25 0.20 
CS 22949-030 Co I     2    2.06  0.08 0.14 0.24 0.16 0.24 
CS 22949-030 Ni I     5    3.24  0.03 0.14 0.25 0.15 0.25 
CS 22949-030 Cu I     0                                   
CS 22949-030 Zn I     2 <  2.48  0.93                     
CS 22949-030 Ga I     0                                   
CS 22949-030 Rb I     1 <  2.48  2.97                     
CS 22949-030 Sr II    2   -0.18 -0.17 0.04 0.20 0.22 0.18 
CS 22949-030 Y II     1   -1.03 -0.36 0.18 0.22 0.27 0.19 
CS 22949-030 Zr II    0                                   
CS 22949-030 Nb II    0                                   
CS 22949-030 Mo I     1 <  1.05  2.18                     
CS 22949-030 Tc I     1 <  1.32                           
CS 22949-030 Ru I     0                                   
CS 22949-030 Sn I     0                                   
CS 22949-030 Ba II    1   -1.57 -0.87 0.08 0.15 0.22 0.10 
CS 22949-030 La II    0                                   
CS 22949-030 Ce II    5 <  0.05  1.35                     
CS 22949-030 Pr II    5 < -0.39  1.77                     
CS 22949-030 Nd II    5 < -0.14  1.32                     
CS 22949-030 Sm II    2 < -0.02  1.90                     
CS 22949-030 Eu II    4 < -1.30  1.06                     
CS 22949-030 Gd II    3 <  0.13  1.94                     
CS 22949-030 Tb II    3 < -0.11  2.47                     
CS 22949-030 Dy II    2 < -0.31  1.47                     
CS 22949-030 Ho II    2 < -0.56  1.84                     
CS 22949-030 Er II    2 < -0.13  1.83                     
CS 22949-030 Tm II    2 < -0.43  2.35                     
CS 22949-030 Yb II    1 < -1.16  0.80                     
CS 22949-030 Hf II    2 <  0.55  2.58                     
CS 22949-030 Ir I     0                                   
CS 22949-030 Pb I     1 <  1.62  2.59                     
CS 22949-030 Th II    2 < -0.33  2.49                     
CS 22949-037 Fe I    58    3.12 -4.38 0.07 0.15 0.00 0.00 
CS 22949-037 Fe II    2    3.30 -4.20 0.07 0.16 0.00 0.00 
CS 22949-037 Li I     1 <  0.13                           
CS 22949-037 C (CH)   1    5.21  0.99 0.15 0.25 0.19 0.19 
CS 22949-037 N (NH)   1    6.12  2.50 0.30 0.36 0.32 0.32 
CS 22949-037 O I      2 <  6.70  2.39                     
CS 22949-037 Na I     0                                   
CS 22949-037 Mg I     7    4.78  1.56 0.05 0.15 0.09 0.18 
CS 22949-037 Al I     1    2.33  0.26 0.09 0.29 0.24 0.30 
CS 22949-037 Si I     1    4.65  1.52 0.15 0.28 0.22 0.26 
CS 22949-037 K I      0                                   
CS 22949-037 Ca I     9    2.63  0.67 0.13 0.18 0.15 0.21 
CS 22949-037 Sc II    5   -1.20 -0.14 0.08 0.16 0.19 0.12 
CS 22949-037 Ti I     3    0.85  0.28 0.11 0.17 0.13 0.20 
CS 22949-037 Ti II   14    0.94  0.19 0.06 0.15 0.18 0.10 
CS 22949-037 V I      0                                   
CS 22949-037 V II     2 <  0.19  0.46                     
CS 22949-037 Cr I     4    0.87 -0.39 0.06 0.15 0.10 0.18 
CS 22949-037 Cr II    0                                   
CS 22949-037 Mn I     3    0.41 -0.64 0.06 0.14 0.10 0.18 
CS 22949-037 Mn II    0                                   
CS 22949-037 Co I     3    0.81  0.19 0.12 0.18 0.14 0.21 
CS 22949-037 Ni I     6    1.94  0.10 0.14 0.23 0.18 0.25 
CS 22949-037 Cu I     0                                   
CS 22949-037 Zn I     2 <  1.40  1.22                     
CS 22949-037 Ga I     0                                   
CS 22949-037 Rb I     1 <  1.65  3.51                     
CS 22949-037 Sr II    2   -1.02  0.31 0.04 0.25 0.25 0.26 
CS 22949-037 Y II     2   -2.25 -0.25 0.12 0.19 0.21 0.14 
CS 22949-037 Zr II    2   -1.15  0.48 0.12 0.19 0.21 0.14 
CS 22949-037 Nb II    1 < -0.10  2.64                     
CS 22949-037 Mo I     1 < -0.52  1.98                     
CS 22949-037 Tc I     0                                   
CS 22949-037 Ru I     0                                   
CS 22949-037 Sn I     1 <  0.90  3.21                     
CS 22949-037 Ba II    2   -2.80 -0.78 0.09 0.16 0.19 0.11 
CS 22949-037 La II    0                                   
CS 22949-037 Ce II    5 < -1.88  0.74                     
CS 22949-037 Pr II    4 < -2.24  1.24                     
CS 22949-037 Nd II    5 < -2.13  0.65                     
CS 22949-037 Sm II    2 < -1.98  1.26                     
CS 22949-037 Eu II    4 < -3.17  0.51                     
CS 22949-037 Gd II    1 < -1.34  1.79                     
CS 22949-037 Tb II    3 < -2.42  1.48                     
CS 22949-037 Dy II    3 < -2.25  0.85                     
CS 22949-037 Ho II    2 < -2.36  1.36                     
CS 22949-037 Er II    3 < -2.09  1.19                     
CS 22949-037 Tm II    2 < -2.62  1.48                     
CS 22949-037 Yb II    0                                   
CS 22949-037 Hf II    2 < -1.21  2.14                     
CS 22949-037 Ir I     1 < -0.67  2.33                     
CS 22949-037 Pb I     1 <  0.32  2.66                     
CS 22949-037 Th II    2 < -2.19  1.95                     
CS 22949-048 Fe I   112    3.95 -3.55 0.06 0.15 0.00 0.00 
CS 22949-048 Fe II   11    4.13 -3.37 0.07 0.16 0.00 0.00 
CS 22949-048 Li I     1    0.44       0.11 0.17 0.12 0.20 
CS 22949-048 C (CH)   1    5.05  0.00 0.15 0.25 0.19 0.19 
CS 22949-048 N (NH)   1    5.30  0.85 0.30 0.36 0.32 0.32 
CS 22949-048 O I      3 <  6.85  1.71                     
CS 22949-048 Na I     0                                   
CS 22949-048 Mg I     9    4.45  0.40 0.06 0.16 0.09 0.18 
CS 22949-048 Al I     1    2.10 -0.80 0.09 0.28 0.22 0.29 
CS 22949-048 Si I     2    4.76  0.80 0.16 0.22 0.17 0.23 
CS 22949-048 K I      0                                   
CS 22949-048 Ca I    12    3.17  0.38 0.11 0.17 0.13 0.20 
CS 22949-048 Sc II    8   -0.33 -0.11 0.06 0.15 0.17 0.10 
CS 22949-048 Ti I    15    1.64  0.24 0.07 0.15 0.09 0.18 
CS 22949-048 Ti II   33    1.83  0.25 0.06 0.15 0.17 0.10 
CS 22949-048 V I      1    0.27 -0.11 0.13 0.18 0.14 0.21 
CS 22949-048 V II     2    0.63  0.07 0.21 0.25 0.27 0.22 
CS 22949-048 Cr I     8    1.94 -0.15 0.06 0.15 0.09 0.18 
CS 22949-048 Cr II    1    2.46  0.19 0.09 0.16 0.19 0.11 
CS 22949-048 Mn I     5    1.85 -0.03 0.06 0.15 0.09 0.18 
CS 22949-048 Mn II    3    1.98 -0.08 0.15 0.21 0.22 0.19 
CS 22949-048 Co I     9    1.48  0.04 0.13 0.22 0.17 0.24 
CS 22949-048 Ni I     8    3.00  0.33 0.14 0.21 0.16 0.23 
CS 22949-048 Cu I     0                                   
CS 22949-048 Zn I     2    1.89  0.88 0.06 0.14 0.09 0.18 
CS 22949-048 Ga I     0                                   
CS 22949-048 Rb I     1 <  1.88  2.91                     
CS 22949-048 Sr II    2   -1.88 -1.38 0.04 0.19 0.19 0.16 
CS 22949-048 Y II     2   -2.54 -1.38 0.19 0.23 0.25 0.20 
CS 22949-048 Zr II    0                                   
CS 22949-048 Nb II    1 <  0.01  1.92                     
CS 22949-048 Mo I     1 < -0.44  1.23                     
CS 22949-048 Tc I     1 < -0.45                           
CS 22949-048 Ru I     0                                   
CS 22949-048 Sn I     0                                   
CS 22949-048 Ba II    1   -2.82 -1.63 0.05 0.15 0.18 0.09 
CS 22949-048 La II    0                                   
CS 22949-048 Ce II    3 < -1.81 -0.02                     
CS 22949-048 Pr II    4 < -2.28  0.37                     
CS 22949-048 Nd II    5 < -2.09 -0.14                     
CS 22949-048 Sm II    2 < -1.91  0.50                     
CS 22949-048 Eu II    4 < -3.13 -0.28                     
CS 22949-048 Gd II    3 < -1.46  0.84                     
CS 22949-048 Tb II    2 < -2.02  1.05                     
CS 22949-048 Dy II    0                                   
CS 22949-048 Ho II    0                                   
CS 22949-048 Er II    3 < -2.04  0.41                     
CS 22949-048 Tm II    2 < -2.30  0.97                     
CS 22949-048 Yb II    1 < -3.21 -0.76                     
CS 22949-048 Hf II    1 < -1.23  1.29                     
CS 22949-048 Ir I     1 < -0.65  1.52                     
CS 22949-048 Pb I     1 <  0.21  1.72                     
CS 22949-048 Th II    3 < -2.25  1.06                     
CS 22950-046 Fe I    72    3.38 -4.12 0.05 0.14 0.00 0.00 
CS 22950-046 Fe II    8    3.86 -3.64 0.07 0.16 0.00 0.00 
CS 22950-046 Li I     1 < -0.05                           
CS 22950-046 C (CH)   1    4.92  0.13 0.15 0.25 0.19 0.19 
CS 22950-046 N (NH)   1    4.84  0.65 0.30 0.36 0.32 0.32 
CS 22950-046 O I      3 <  6.96  2.39                     
CS 22950-046 Na I     0                                   
CS 22950-046 Mg I     8    4.06  0.58 0.06 0.16 0.09 0.18 
CS 22950-046 Al I     1    1.70 -0.63 0.09 0.29 0.24 0.30 
CS 22950-046 Si I     2    4.47  1.08 0.16 0.22 0.17 0.23 
CS 22950-046 K I      2    1.50  0.58 0.14 0.19 0.16 0.22 
CS 22950-046 Ca I    12    2.71  0.49 0.12 0.17 0.13 0.20 
CS 22950-046 Sc II    6   -0.60 -0.11 0.07 0.15 0.17 0.10 
CS 22950-046 Ti I     6    0.82 -0.01 0.07 0.15 0.09 0.18 
CS 22950-046 Ti II   23    1.23 -0.08 0.06 0.15 0.17 0.10 
CS 22950-046 V I      0                                   
CS 22950-046 V II     0                                   
CS 22950-046 Cr I     5    1.19 -0.33 0.06 0.15 0.08 0.18 
CS 22950-046 Cr II    0                                   
CS 22950-046 Mn I     3    0.60 -0.71 0.05 0.19 0.12 0.22 
CS 22950-046 Mn II    0                                   
CS 22950-046 Co I     5    0.89  0.02 0.13 0.20 0.14 0.22 
CS 22950-046 Ni I     2    2.18  0.08 0.11 0.18 0.12 0.20 
CS 22950-046 Cu I     0                                   
CS 22950-046 Zn I     2 <  1.33  0.89                     
CS 22950-046 Ga I     0                                   
CS 22950-046 Rb I     0                                   
CS 22950-046 Sr II    2   -1.15 -0.38 0.04 0.25 0.24 0.26 
CS 22950-046 Y II     3   -2.30 -0.87 0.12 0.19 0.21 0.14 
CS 22950-046 Zr II    1   -1.39 -0.33 0.09 0.17 0.19 0.11 
CS 22950-046 Nb II    1 < -0.19  1.99                     
CS 22950-046 Mo I     1 < -1.15  1.09                     
CS 22950-046 Tc I     1 < -0.97                           
CS 22950-046 Ru I     0                                   
CS 22950-046 Sn I     1 <  0.45  2.50                     
CS 22950-046 Ba II    1   -2.95 -1.49 0.05 0.15 0.17 0.09 
CS 22950-046 La II    0                                   
CS 22950-046 Ce II    5 < -2.19 -0.13                     
CS 22950-046 Pr II    4 < -2.46  0.46                     
CS 22950-046 Nd II    4 < -1.86  0.36                     
CS 22950-046 Sm II    2 < -2.18  0.50                     
CS 22950-046 Eu II    4 < -3.37 -0.25                     
CS 22950-046 Gd II    3 < -1.69  0.88                     
CS 22950-046 Tb II    3 < -2.34  1.00                     
CS 22950-046 Dy II    2 < -2.06  0.48                     
CS 22950-046 Ho II    1 < -2.65  0.51                     
CS 22950-046 Er II    2 < -2.28  0.44                     
CS 22950-046 Tm II    2 < -2.55  0.99                     
CS 22950-046 Yb II    1 < -3.38 -0.66                     
CS 22950-046 Hf II    1 < -1.53  1.26                     
CS 22950-046 Ir I     0                                   
CS 22950-046 Pb I     1 < -0.10  1.98                     
CS 22950-046 Th II    2 < -2.37  1.21                     
CS 22951-005 Fe I    88    4.76 -2.74 0.07 0.21 0.00 0.00 
CS 22951-005 Fe II    6    4.83 -2.67 0.07 0.15 0.00 0.00 
CS 22951-005 Li I     1    2.07       0.06 0.20 0.09 0.21 
CS 22951-005 C (CH)   1    6.03  0.28 0.15 0.25 0.19 0.19 
CS 22951-005 N (NH)   1 <  6.45  1.30                     
CS 22951-005 O I      2    6.33  0.38 0.10 0.22 0.13 0.22 
CS 22951-005 Na I     1    3.30 -0.20 0.10 0.24 0.14 0.25 
CS 22951-005 Mg I     7    5.20  0.35 0.06 0.22 0.09 0.21 
CS 22951-005 Al I     2    2.88 -0.82 0.09 0.27 0.16 0.27 
CS 22951-005 Si I     1    5.17  0.40 0.16 0.36 0.24 0.32 
CS 22951-005 K I      0                                   
CS 22951-005 Ca I    11    4.02  0.42 0.11 0.22 0.13 0.23 
CS 22951-005 Sc II    4    0.38 -0.10 0.08 0.15 0.21 0.12 
CS 22951-005 Ti I     4    2.58  0.38 0.07 0.20 0.10 0.21 
CS 22951-005 Ti II   18    2.53  0.26 0.07 0.14 0.20 0.11 
CS 22951-005 V I      0                                   
CS 22951-005 V II     1    1.77  0.51 0.22 0.25 0.29 0.23 
CS 22951-005 Cr I     4    2.77 -0.12 0.05 0.21 0.09 0.22 
CS 22951-005 Cr II    2    3.18  0.21 0.10 0.16 0.22 0.13 
CS 22951-005 Mn I     3    2.34 -0.35 0.06 0.20 0.09 0.21 
CS 22951-005 Mn II    3    2.57 -0.19 0.16 0.20 0.25 0.18 
CS 22951-005 Co I     4    2.35  0.11 0.15 0.25 0.17 0.25 
CS 22951-005 Ni I     7    3.49  0.01 0.15 0.29 0.19 0.29 
CS 22951-005 Cu I     0                                   
CS 22951-005 Zn I     2    2.30  0.48 0.12 0.22 0.14 0.23 
CS 22951-005 Ga I     0                                   
CS 22951-005 Rb I     1 <  2.68  2.90                     
CS 22951-005 Sr II    2    0.23  0.03 0.04 0.23 0.24 0.22 
CS 22951-005 Y II     2   -0.80 -0.34 0.18 0.22 0.27 0.19 
CS 22951-005 Zr II    1    0.48  0.57 0.18 0.22 0.27 0.20 
CS 22951-005 Nb II    0                                   
CS 22951-005 Mo I     1 <  1.10  1.96                     
CS 22951-005 Tc I     1 <  1.38                           
CS 22951-005 Ru I     0                                   
CS 22951-005 Sn I     0                                   
CS 22951-005 Ba II    2   -0.62 -0.12 0.06 0.14 0.21 0.10 
CS 22951-005 La II    2 < -0.63  0.94                     
CS 22951-005 Ce II    5 <  0.04  1.13                     
CS 22951-005 Pr II    1 < -0.15  1.80                     
CS 22951-005 Nd II    5 < -0.13  1.12                     
CS 22951-005 Sm II    2 < -0.08  1.63                     
CS 22951-005 Eu II    1 < -1.60  0.55                     
CS 22951-005 Gd II    3 <  0.22  1.82                     
CS 22951-005 Tb II    3 < -0.04  2.33                     
CS 22951-005 Dy II    1 < -0.71  0.86                     
CS 22951-005 Ho II    1 < -0.25  1.94                     
CS 22951-005 Er II    1 < -0.09  1.66                     
CS 22951-005 Tm II    1 <  0.15  2.72                     
CS 22951-005 Yb II    1 < -1.60  0.15                     
CS 22951-005 Hf II    2 <  0.55  2.37                     
CS 22951-005 Ir I     0                                   
CS 22951-005 Pb I     1 <  1.64  2.34                     
CS 22951-005 Th II    2 < -0.17  2.44                     
CS 22951-059 Fe I   122    4.66 -2.84 0.05 0.14 0.00 0.00 
CS 22951-059 Fe II   10    4.67 -2.83 0.07 0.15 0.00 0.00 
CS 22951-059 Li I     1    1.24       0.06 0.14 0.08 0.18 
CS 22951-059 C (CH)   1    5.76  0.17 0.15 0.25 0.19 0.19 
CS 22951-059 N (NH)   1 <  5.80  0.81                     
CS 22951-059 O I      3 <  6.63  0.78                     
CS 22951-059 Na I     0                                   
CS 22951-059 Mg I     8    5.24  0.48 0.06 0.15 0.08 0.18 
CS 22951-059 Al I     1    2.98 -0.63 0.09 0.30 0.24 0.30 
CS 22951-059 Si I     1    5.52  0.85 0.15 0.28 0.21 0.23 
CS 22951-059 K I      1    2.45  0.26 0.13 0.19 0.14 0.21 
CS 22951-059 Ca I    12    3.97  0.47 0.11 0.17 0.12 0.20 
CS 22951-059 Sc II    6    0.31 -0.01 0.07 0.15 0.17 0.10 
CS 22951-059 Ti I    15    2.37  0.26 0.06 0.14 0.08 0.18 
CS 22951-059 Ti II   23    2.37  0.25 0.06 0.15 0.17 0.09 
CS 22951-059 V I      1    0.62 -0.47 0.16 0.21 0.17 0.23 
CS 22951-059 V II     2    1.03 -0.07 0.24 0.28 0.29 0.25 
CS 22951-059 Cr I     7    2.54 -0.25 0.05 0.15 0.08 0.18 
CS 22951-059 Cr II    1    3.08  0.27 0.07 0.16 0.18 0.10 
CS 22951-059 Mn I     3    2.36 -0.22 0.05 0.24 0.18 0.26 
CS 22951-059 Mn II    3    2.15 -0.44 0.15 0.21 0.22 0.17 
CS 22951-059 Co I     6    2.16  0.01 0.13 0.21 0.15 0.23 
CS 22951-059 Ni I     8    3.57  0.19 0.12 0.21 0.15 0.22 
CS 22951-059 Cu I     0                                   
CS 22951-059 Zn I     2    1.94  0.22 0.10 0.16 0.11 0.19 
CS 22951-059 Ga I     0                                   
CS 22951-059 Rb I     1 <  2.05  2.37                     
CS 22951-059 Sr II    2    0.16  0.12 0.04 0.25 0.24 0.26 
CS 22951-059 Y II     2   -1.07 -0.45 0.12 0.18 0.20 0.14 
CS 22951-059 Zr II    3   -0.22  0.04 0.12 0.19 0.21 0.14 
CS 22951-059 Nb II    1 <  0.79  2.16                     
CS 22951-059 Mo I     1 <  0.25  1.21                     
CS 22951-059 Tc I     0                                   
CS 22951-059 Ru I     0                                   
CS 22951-059 Sn I     1 <  1.67  2.44                     
CS 22951-059 Ba II    3   -1.39 -0.73 0.07 0.15 0.18 0.10 
CS 22951-059 La II    4 < -1.32  0.41                     
CS 22951-059 Ce II    4 < -0.87  0.38                     
CS 22951-059 Pr II    1 < -1.06  1.05                     
CS 22951-059 Nd II    5 < -1.12  0.29                     
CS 22951-059 Sm II    2 < -1.05  0.82                     
CS 22951-059 Eu II    2   -1.99  0.33 0.12 0.18 0.21 0.14 
CS 22951-059 Gd II    3 < -0.41  1.35                     
CS 22951-059 Tb II    2 < -1.13  1.40                     
CS 22951-059 Dy II    1 < -1.38  0.35                     
CS 22951-059 Ho II    0                                   
CS 22951-059 Er II    1 < -0.99  0.92                     
CS 22951-059 Tm II    2 < -1.19  1.54                     
CS 22951-059 Yb II    1   -1.98 -0.07 0.18 0.23 0.25 0.20 
CS 22951-059 Hf II    2 < -0.31  1.67                     
CS 22951-059 Ir I     0                                   
CS 22951-059 Pb I     1 <  0.90  1.70                     
CS 22951-059 Th II    0                                   
CS 22951-077 Fe I   128    4.96 -2.54 0.06 0.17 0.00 0.00 
CS 22951-077 Fe II   12    4.96 -2.54 0.06 0.15 0.00 0.00 
CS 22951-077 Li I     1 <  1.09                           
CS 22951-077 C (CH)   1    5.48 -0.42 0.15 0.25 0.19 0.19 
CS 22951-077 N (NH)   1 <  7.00  1.70                     
CS 22951-077 O I      0                                   
CS 22951-077 Na I     0                                   
CS 22951-077 Mg I     8    5.45  0.39 0.06 0.17 0.08 0.20 
CS 22951-077 Al I     1    3.11 -0.80 0.09 0.23 0.17 0.26 
CS 22951-077 Si I     1    5.51  0.54 0.19 0.25 0.20 0.27 
CS 22951-077 K I      0                                   
CS 22951-077 Ca I    13    4.27  0.47 0.10 0.19 0.12 0.21 
CS 22951-077 Sc II    4    0.51 -0.11 0.04 0.15 0.19 0.08 
CS 22951-077 Ti I    14    2.62  0.22 0.06 0.17 0.08 0.19 
CS 22951-077 Ti II   28    2.61  0.20 0.05 0.15 0.19 0.08 
CS 22951-077 V I      1    1.36 -0.03 0.12 0.19 0.13 0.22 
CS 22951-077 V II     2    1.46  0.07 0.19 0.24 0.27 0.20 
CS 22951-077 Cr I     7    2.91 -0.19 0.06 0.17 0.08 0.19 
CS 22951-077 Cr II    2    3.32  0.22 0.05 0.15 0.19 0.08 
CS 22951-077 Mn I     4    2.53 -0.36 0.06 0.17 0.08 0.19 
CS 22951-077 Mn II    0                                   
CS 22951-077 Co I     3    2.29 -0.16 0.12 0.20 0.14 0.22 
CS 22951-077 Ni I     6    3.77  0.09 0.13 0.20 0.14 0.22 
CS 22951-077 Cu I     1 <  1.42 -0.23                     
CS 22951-077 Zn I     2    2.25  0.23 0.06 0.17 0.08 0.19 
CS 22951-077 Ga I     0                                   
CS 22951-077 Rb I     0                                   
CS 22951-077 Sr II    2    0.36  0.03 0.03 0.26 0.24 0.21 
CS 22951-077 Y II     4   -0.85 -0.52 0.09 0.17 0.21 0.11 
CS 22951-077 Zr II    3    0.05  0.00 0.06 0.16 0.20 0.09 
CS 22951-077 Nb II    1 <  0.47  1.55                     
CS 22951-077 Mo I     1 <  0.41  1.07                     
CS 22951-077 Tc I     1 <  0.50                           
CS 22951-077 Ru I     0                                   
CS 22951-077 Sn I     1 <  1.82  2.29                     
CS 22951-077 Ba II    4   -0.81 -0.45 0.06 0.15 0.19 0.08 
CS 22951-077 La II    4   -1.61 -0.17 0.13 0.20 0.23 0.15 
CS 22951-077 Ce II    1 < -0.96 -0.00                     
CS 22951-077 Pr II    1 < -1.35  0.47                     
CS 22951-077 Nd II    1   -1.41 -0.29 0.18 0.23 0.26 0.19 
CS 22951-077 Sm II    0                                   
CS 22951-077 Eu II    4   -2.03 -0.01 0.09 0.17 0.21 0.11 
CS 22951-077 Gd II    3 < -0.89  0.58                     
CS 22951-077 Tb II    3 < -1.25  0.99                     
CS 22951-077 Dy II    1   -1.20  0.24 0.08 0.17 0.20 0.10 
CS 22951-077 Ho II    0                                   
CS 22951-077 Er II    1   -1.53  0.09 0.23 0.27 0.30 0.24 
CS 22951-077 Tm II    1   -1.87  0.57 0.37 0.40 0.41 0.37 
CS 22951-077 Yb II    1   -1.53  0.09 0.11 0.18 0.22 0.13 
CS 22951-077 Hf II    1 < -0.59  1.10                     
CS 22951-077 Ir I     0                                   
CS 22951-077 Pb I     1 <  1.02  1.52                     
CS 22951-077 Th II    2 < -1.70  0.78                     
CS 22894-023 Fe I    59    4.36 -3.14 0.08 0.21 0.00 0.00 
CS 22894-023 Fe II    3    4.68 -2.82 0.07 0.14 0.00 0.00 
CS 22894-023 Li I     1    2.05       0.06 0.20 0.10 0.20 
CS 22894-023 C (CH)   1 <  6.00  0.39                     
CS 22894-023 N (NH)   1 <  6.40  1.39                     
CS 22894-023 O I      0                                   
CS 22894-023 Na I     0                                   
CS 22894-023 Mg I     6    4.90  0.43 0.08 0.23 0.11 0.22 
CS 22894-023 Al I     2    2.58 -0.73 0.09 0.22 0.12 0.23 
CS 22894-023 Si I     1    4.78  0.41 0.16 0.36 0.25 0.33 
CS 22894-023 K I      0                                   
CS 22894-023 Ca I    11    3.78  0.58 0.12 0.22 0.14 0.23 
CS 22894-023 Sc II    5    0.34  0.00 0.09 0.16 0.22 0.12 
CS 22894-023 Ti I     4    2.48  0.67 0.09 0.21 0.12 0.22 
CS 22894-023 Ti II   13    2.43  0.29 0.07 0.14 0.21 0.11 
CS 22894-023 V I      0                                   
CS 22894-023 V II     2 <  1.58  0.47                     
CS 22894-023 Cr I     4    2.35 -0.16 0.06 0.20 0.10 0.21 
CS 22894-023 Cr II    1    2.93  0.11 0.14 0.19 0.25 0.16 
CS 22894-023 Mn I     3    1.86 -0.43 0.09 0.21 0.12 0.21 
CS 22894-023 Mn II    2    2.13 -0.48 0.16 0.21 0.25 0.19 
CS 22894-023 Co I     3    2.02  0.17 0.16 0.25 0.18 0.25 
CS 22894-023 Ni I     4    3.11  0.03 0.15 0.25 0.17 0.25 
CS 22894-023 Cu I     0                                   
CS 22894-023 Zn I     0                                   
CS 22894-023 Ga I     0                                   
CS 22894-023 Rb I     0                                   
CS 22894-023 Sr II    2   -0.37 -0.42 0.04 0.17 0.21 0.14 
CS 22894-023 Y II     4 < -1.15 -0.54                     
CS 22894-023 Zr II    3 <  0.35  0.59                     
CS 22894-023 Nb II    1 <  1.33  2.69                     
CS 22894-023 Mo I     1 <  0.92  2.18                     
CS 22894-023 Tc I     1 <  1.26                           
CS 22894-023 Ru I     0                                   
CS 22894-023 Sn I     0                                   
CS 22894-023 Ba II    1   -1.35 -0.71 0.07 0.15 0.22 0.10 
CS 22894-023 La II    0                                   
CS 22894-023 Ce II    5 <  0.04  1.28                     
CS 22894-023 Pr II    5 < -0.37  1.73                     
CS 22894-023 Nd II    3 < -0.26  1.14                     
CS 22894-023 Sm II    2 < -0.08  1.78                     
CS 22894-023 Eu II    4 < -1.38  0.92                     
CS 22894-023 Gd II    3 <  0.03  1.78                     
CS 22894-023 Tb II    3 < -0.41  2.11                     
CS 22894-023 Dy II    3 < -0.47  1.25                     
CS 22894-023 Ho II    2 < -0.72  1.62                     
CS 22894-023 Er II    3 < -0.19  1.71                     
CS 22894-023 Tm II    2 < -0.77  1.95                     
CS 22894-023 Yb II    1 < -1.34  0.56                     
CS 22894-023 Hf II    2 <  0.50  2.47                     
CS 22894-023 Ir I     0                                   
CS 22894-023 Pb I     1 <  1.44  2.54                     
CS 22894-023 Th II    3 < -0.57  2.19                     
CS 22952-015 Fe I   100    3.63 -3.87 0.06 0.15 0.00 0.00 
CS 22952-015 Fe II   10    3.82 -3.68 0.07 0.16 0.00 0.00 
CS 22952-015 Li I     1 <  0.15                           
CS 22952-015 C (CH)   1    3.91 -0.84 0.15 0.25 0.19 0.19 
CS 22952-015 N (NH)   1    5.10  0.95 0.30 0.36 0.32 0.32 
CS 22952-015 O I      3 <  6.66  1.84                     
CS 22952-015 Na I     0                                   
CS 22952-015 Mg I     8    4.03  0.30 0.07 0.17 0.10 0.19 
CS 22952-015 Al I     2    2.40 -0.18 0.09 0.30 0.24 0.30 
CS 22952-015 Si I     2    4.47  0.83 0.16 0.22 0.17 0.23 
CS 22952-015 K I      0                                   
CS 22952-015 Ca I    11    2.81  0.34 0.12 0.18 0.13 0.21 
CS 22952-015 Sc II    5   -0.79 -0.26 0.06 0.15 0.17 0.10 
CS 22952-015 Ti I     8    1.08  0.00 0.08 0.15 0.11 0.19 
CS 22952-015 Ti II   25    1.19 -0.08 0.07 0.15 0.17 0.10 
CS 22952-015 V I      0                                   
CS 22952-015 V II     1   -0.04 -0.29 0.26 0.29 0.31 0.27 
CS 22952-015 Cr I     5    1.48 -0.29 0.06 0.15 0.09 0.19 
CS 22952-015 Cr II    0                                   
CS 22952-015 Mn I     4    1.11 -0.45 0.08 0.17 0.11 0.20 
CS 22952-015 Mn II    0                                   
CS 22952-015 Co I     7    1.00 -0.12 0.13 0.19 0.15 0.22 
CS 22952-015 Ni I     8    2.21 -0.14 0.12 0.23 0.17 0.24 
CS 22952-015 Cu I     0                                   
CS 22952-015 Zn I     2    1.15  0.46 0.13 0.19 0.15 0.22 
CS 22952-015 Ga I     0                                   
CS 22952-015 Rb I     1 <  1.74  3.09                     
CS 22952-015 Sr II    2   -1.65 -0.84 0.04 0.23 0.23 0.22 
CS 22952-015 Y II     1   -2.93 -1.46 0.18 0.23 0.25 0.20 
CS 22952-015 Zr II    0                                   
CS 22952-015 Nb II    1 < -0.31  1.91                     
CS 22952-015 Mo I     1 < -0.85  1.14                     
CS 22952-015 Tc I     1 < -0.63                           
CS 22952-015 Ru I     0                                   
CS 22952-015 Sn I     1 <  0.75  2.55                     
CS 22952-015 Ba II    1   -3.19 -1.69 0.06 0.15 0.18 0.09 
CS 22952-015 La II    0                                   
CS 22952-015 Ce II    5 < -2.20 -0.10                     
CS 22952-015 Pr II    5 < -2.44  0.52                     
CS 22952-015 Nd II    5 < -2.44 -0.18                     
CS 22952-015 Sm II    2 < -2.23  0.49                     
CS 22952-015 Eu II    4 < -3.44 -0.28                     
CS 22952-015 Gd II    3 < -1.77  0.84                     
CS 22952-015 Tb II    4 < -2.54  0.84                     
CS 22952-015 Dy II    3 < -2.66 -0.08                     
CS 22952-015 Ho II    2 < -2.80  0.40                     
CS 22952-015 Er II    3 < -2.43  0.33                     
CS 22952-015 Tm II    2 < -2.86  0.72                     
CS 22952-015 Yb II    1 < -3.33 -0.57                     
CS 22952-015 Hf II    1 < -1.50  1.33                     
CS 22952-015 Ir I     1 < -1.19  1.30                     
CS 22952-015 Pb I     1 <  0.16  1.99                     
CS 22952-015 Th II    3 < -2.71  0.91                     
CS 22953-003 Fe I   105    4.37 -3.13 0.06 0.14 0.00 0.00 
CS 22953-003 Fe II   11    4.50 -3.00 0.07 0.15 0.00 0.00 
CS 22953-003 Li I     1    0.64       0.10 0.16 0.11 0.19 
CS 22953-003 C (CH)   1    5.53  0.10 0.15 0.25 0.19 0.19 
CS 22953-003 N (NH)   1    4.53 -0.30 0.30 0.36 0.32 0.32 
CS 22953-003 O I      4 <  6.73  1.17                     
CS 22953-003 Na I     1    3.08 -0.03 0.10 0.29 0.23 0.29 
CS 22953-003 Mg I     9    4.86  0.39 0.05 0.16 0.08 0.17 
CS 22953-003 Al I     1    2.52 -0.80 0.09 0.29 0.23 0.29 
CS 22953-003 Si I     1    5.32  0.94 0.19 0.23 0.20 0.26 
CS 22953-003 K I      0                                   
CS 22953-003 Ca I    11    3.54  0.33 0.11 0.17 0.12 0.20 
CS 22953-003 Sc II    5   -0.07 -0.23 0.07 0.15 0.17 0.09 
CS 22953-003 Ti I    11    1.89  0.07 0.07 0.15 0.09 0.18 
CS 22953-003 Ti II   33    2.00  0.04 0.07 0.15 0.17 0.10 
CS 22953-003 V I      1    0.56 -0.24 0.14 0.19 0.16 0.22 
CS 22953-003 V II     2    0.90 -0.03 0.21 0.25 0.27 0.22 
CS 22953-003 Cr I     5    2.26 -0.25 0.05 0.15 0.08 0.18 
CS 22953-003 Cr II    2    2.52 -0.12 0.12 0.18 0.20 0.14 
CS 22953-003 Mn I     2    1.90 -0.40 0.07 0.15 0.09 0.18 
CS 22953-003 Mn II    4    1.95 -0.48 0.15 0.21 0.22 0.17 
CS 22953-003 Co I     6    1.73 -0.13 0.14 0.21 0.16 0.23 
CS 22953-003 Ni I    11    3.27  0.18 0.14 0.21 0.16 0.23 
CS 22953-003 Cu I     0                                   
CS 22953-003 Zn I     2    1.80  0.37 0.08 0.15 0.10 0.19 
CS 22953-003 Ga I     0                                   
CS 22953-003 Rb I     1 <  2.01  2.62                     
CS 22953-003 Sr II    2    0.19  0.32 0.04 0.24 0.23 0.25 
CS 22953-003 Y II     4   -0.95 -0.16 0.09 0.16 0.18 0.11 
CS 22953-003 Zr II    3   -0.18  0.24 0.07 0.16 0.18 0.10 
CS 22953-003 Nb II    1 <  0.23  1.77                     
CS 22953-003 Mo I     1 < -0.25  1.00                     
CS 22953-003 Tc I     1 <  0.18                           
CS 22953-003 Ru I     0                                   
CS 22953-003 Sn I     1 <  1.05  2.11                     
CS 22953-003 Ba II    4   -0.53  0.29 0.05 0.15 0.17 0.09 
CS 22953-003 La II    4   -1.47  0.43 0.08 0.16 0.18 0.10 
CS 22953-003 Ce II    2   -1.01  0.40 0.17 0.22 0.24 0.18 
CS 22953-003 Pr II    2   -1.70  0.57 0.13 0.19 0.21 0.15 
CS 22953-003 Nd II    5   -1.01  0.57 0.10 0.17 0.19 0.12 
CS 22953-003 Sm II    2   -1.37  0.67 0.11 0.18 0.20 0.13 
CS 22953-003 Eu II    4   -1.69  0.79 0.06 0.15 0.17 0.09 
CS 22953-003 Gd II    2   -0.94  0.98 0.16 0.21 0.23 0.17 
CS 22953-003 Tb II    2 < -1.21  1.49                     
CS 22953-003 Dy II    3   -0.87  1.02 0.09 0.17 0.19 0.11 
CS 22953-003 Ho II    2   -1.67  0.84 0.16 0.21 0.23 0.17 
CS 22953-003 Er II    3   -1.23  0.84 0.11 0.18 0.20 0.13 
CS 22953-003 Tm II    1   -1.97  0.93 0.20 0.24 0.26 0.21 
CS 22953-003 Yb II    1   -1.45  0.63 0.11 0.20 0.21 0.17 
CS 22953-003 Hf II    2 < -0.79  1.36                     
CS 22953-003 Ir I     1   -0.47  1.28 0.39 0.41 0.40 0.43 
CS 22953-003 Pb I     1 <  0.41  1.50                     
CS 22953-003 Th II    1   -1.92  1.02 0.17 0.22 0.24 0.18 
CS 22953-037 Fe I    62    4.29 -3.21 0.09 0.22 0.00 0.00 
CS 22953-037 Fe II    4    4.45 -3.05 0.10 0.16 0.00 0.00 
CS 22953-037 Li I     1    1.97       0.06 0.20 0.11 0.22 
CS 22953-037 C (CH)   1    6.22  0.84 0.15 0.25 0.20 0.21 
CS 22953-037 N (NH)   1 <  6.80  2.02                     
CS 22953-037 O I      2 <  5.98  0.50                     
CS 22953-037 Na I     0                                   
CS 22953-037 Mg I     6    4.94  0.55 0.08 0.22 0.12 0.22 
CS 22953-037 Al I     2    2.68 -0.57 0.09 0.22 0.13 0.24 
CS 22953-037 Si I     1    4.51  0.21 0.16 0.34 0.24 0.33 
CS 22953-037 K I      0                                   
CS 22953-037 Ca I    12    3.52  0.38 0.14 0.24 0.16 0.25 
CS 22953-037 Sc II    4    0.33  0.23 0.10 0.16 0.23 0.14 
CS 22953-037 Ti I     2    2.33  0.59 0.12 0.22 0.15 0.24 
CS 22953-037 Ti II   13    1.96  0.06 0.08 0.15 0.22 0.12 
CS 22953-037 V I      0                                   
CS 22953-037 V II     2 <  1.70  0.82                     
CS 22953-037 Cr I     4    2.22 -0.21 0.07 0.20 0.11 0.22 
CS 22953-037 Cr II    0                                   
CS 22953-037 Mn I     3    1.68 -0.55 0.15 0.24 0.17 0.25 
CS 22953-037 Mn II    0                                   
CS 22953-037 Co I     2    2.05  0.26 0.17 0.26 0.20 0.27 
CS 22953-037 Ni I     5    3.11  0.09 0.16 0.25 0.18 0.26 
CS 22953-037 Cu I     0                                   
CS 22953-037 Zn I     3 <  2.26  0.91                     
CS 22953-037 Ga I     1 <  1.47  1.64                     
CS 22953-037 Rb I     1 <  2.56  3.25                     
CS 22953-037 Sr II    1   -2.01 -1.83 0.20 0.24 0.29 0.22 
CS 22953-037 Y II     5 < -0.54  0.30                     
CS 22953-037 Zr II    3 <  0.31  0.78                     
CS 22953-037 Nb II    1 <  1.45  3.04                     
CS 22953-037 Mo I     1 <  1.10  2.43                     
CS 22953-037 Tc I     1 <  1.39                           
CS 22953-037 Ru I     0                                   
CS 22953-037 Sn I     0                                   
CS 22953-037 Ba II    3 < -1.75 -0.88                     
CS 22953-037 La II    4 < -0.87  1.08                     
CS 22953-037 Ce II    5 < -0.05  1.42                     
CS 22953-037 Pr II    4 < -0.46  1.87                     
CS 22953-037 Nd II    3 < -0.18  1.45                     
CS 22953-037 Sm II    1 < -0.14  1.95                     
CS 22953-037 Eu II    4 < -1.29  1.24                     
CS 22953-037 Gd II    2 <  0.37  2.35                     
CS 22953-037 Tb II    2 < -0.05  2.70                     
CS 22953-037 Dy II    2 < -0.22  1.73                     
CS 22953-037 Ho II    1 < -0.39  2.18                     
CS 22953-037 Er II    1 < -0.13  2.00                     
CS 22953-037 Tm II    2 < -0.71  2.24                     
CS 22953-037 Yb II    1 < -1.06  1.07                     
CS 22953-037 Hf II    2 <  0.57  2.77                     
CS 22953-037 Ir I     0                                   
CS 22953-037 Pb I     1 <  1.64  2.81                     
CS 22953-037 Th II    1 < -0.49  2.50                     
CS 22954-004 Fe I    83    4.50 -3.00 0.07 0.21 0.00 0.00 
CS 22954-004 Fe II    7    4.72 -2.78 0.08 0.15 0.00 0.00 
CS 22954-004 Li I     1    1.96       0.06 0.20 0.10 0.21 
CS 22954-004 C (CH)   1    5.68  0.04 0.15 0.25 0.19 0.20 
CS 22954-004 N (NH)   1 <  5.95  0.91                     
CS 22954-004 O I      2    6.27  0.57 0.12 0.23 0.14 0.23 
CS 22954-004 Na I     0                                   
CS 22954-004 Mg I     7    5.04  0.44 0.06 0.22 0.09 0.21 
CS 22954-004 Al I     1    2.73 -0.72 0.09 0.24 0.14 0.25 
CS 22954-004 Si I     1    4.94  0.43 0.16 0.36 0.24 0.32 
CS 22954-004 K I      0                                   
CS 22954-004 Ca I    13    3.90  0.56 0.11 0.22 0.13 0.23 
CS 22954-004 Sc II    6    0.38  0.01 0.09 0.16 0.22 0.13 
CS 22954-004 Ti I     5    2.45  0.49 0.08 0.20 0.11 0.21 
CS 22954-004 Ti II   19    2.58  0.40 0.07 0.14 0.20 0.12 
CS 22954-004 V I      0                                   
CS 22954-004 V II     0                                   
CS 22954-004 Cr I     4    2.47 -0.18 0.05 0.20 0.08 0.21 
CS 22954-004 Cr II    1    3.10  0.24 0.11 0.17 0.23 0.13 
CS 22954-004 Mn I     3    1.94 -0.50 0.06 0.20 0.10 0.21 
CS 22954-004 Mn II    2    2.26 -0.39 0.19 0.23 0.27 0.21 
CS 22954-004 Co I     4    2.09  0.10 0.14 0.24 0.16 0.25 
CS 22954-004 Ni I     9    3.12 -0.10 0.16 0.27 0.18 0.27 
CS 22954-004 Cu I     0                                   
CS 22954-004 Zn I     2 <  2.27  0.71                     
CS 22954-004 Ga I     0                                   
CS 22954-004 Rb I     1 <  2.67  3.15                     
CS 22954-004 Sr II    2    0.03 -0.07 0.04 0.22 0.24 0.22 
CS 22954-004 Y II     2   -0.82 -0.25 0.20 0.23 0.28 0.21 
CS 22954-004 Zr II    1    0.14  0.34 0.13 0.18 0.24 0.15 
CS 22954-004 Nb II    1 <  1.45  2.77                     
CS 22954-004 Mo I     1 <  0.97  2.09                     
CS 22954-004 Tc I     1 <  1.33                           
CS 22954-004 Ru I     0                                   
CS 22954-004 Sn I     0                                   
CS 22954-004 Ba II    1   -1.23 -0.63 0.05 0.14 0.21 0.10 
CS 22954-004 La II    4 < -0.90  0.78                     
CS 22954-004 Ce II    5 < -0.07  1.13                     
CS 22954-004 Pr II    5 < -0.34  1.72                     
CS 22954-004 Nd II    4 < -0.22  1.14                     
CS 22954-004 Sm II    2 < -0.04  1.78                     
CS 22954-004 Eu II    4 < -1.42  0.84                     
CS 22954-004 Gd II    3 <  0.03  1.74                     
CS 22954-004 Tb II    4 < -0.49  1.99                     
CS 22954-004 Dy II    3 < -0.20  1.48                     
CS 22954-004 Ho II    1 < -0.73  1.57                     
CS 22954-004 Er II    3 < -0.35  1.51                     
CS 22954-004 Tm II    2 < -0.71  1.97                     
CS 22954-004 Yb II    1 < -1.35  0.51                     
CS 22954-004 Hf II    2 <  0.33  2.26                     
CS 22954-004 Ir I     0                                   
CS 22954-004 Pb I     1 <  1.54  2.50                     
CS 22954-004 Th II    3 < -0.46  2.26                     
CS 22954-015 Fe I    91    5.39 -2.11 0.06 0.21 0.00 0.00 
CS 22954-015 Fe II    6    5.53 -1.97 0.06 0.14 0.00 0.00 
CS 22954-015 Li I     1    2.20       0.05 0.20 0.09 0.20 
CS 22954-015 C (CH)   1    6.48  0.02 0.15 0.25 0.19 0.19 
CS 22954-015 N (NH)   1 <  6.70  0.84                     
CS 22954-015 O I      3    7.18  0.60 0.05 0.20 0.09 0.20 
CS 22954-015 Na I     0                                   
CS 22954-015 Mg I     6    5.92  0.43 0.06 0.24 0.10 0.22 
CS 22954-015 Al I     1    3.49 -0.85 0.09 0.33 0.20 0.30 
CS 22954-015 Si I     0                                   
CS 22954-015 K I      1    3.22  0.30 0.12 0.23 0.14 0.23 
CS 22954-015 Ca I    13    4.73  0.50 0.10 0.23 0.12 0.23 
CS 22954-015 Sc II    7    1.32  0.13 0.06 0.14 0.20 0.09 
CS 22954-015 Ti I    10    3.15  0.31 0.06 0.20 0.09 0.20 
CS 22954-015 Ti II   20    3.34  0.36 0.06 0.14 0.20 0.09 
CS 22954-015 V I      1    1.91  0.09 0.13 0.23 0.14 0.23 
CS 22954-015 V II     2    2.21  0.25 0.20 0.24 0.28 0.21 
CS 22954-015 Cr I     7    3.44 -0.09 0.05 0.21 0.08 0.21 
CS 22954-015 Cr II    3    3.95  0.28 0.07 0.14 0.21 0.10 
CS 22954-015 Mn I     5    3.10 -0.22 0.05 0.22 0.08 0.21 
CS 22954-015 Mn II    2    3.02 -0.44 0.15 0.25 0.27 0.24 
CS 22954-015 Co I     4    2.78 -0.09 0.14 0.25 0.15 0.25 
CS 22954-015 Ni I     4    4.18  0.07 0.14 0.28 0.17 0.26 
CS 22954-015 Cu I     1 <  2.20  0.12                     
CS 22954-015 Zn I     2    2.74  0.29 0.07 0.20 0.10 0.20 
CS 22954-015 Ga I     0                                   
CS 22954-015 Rb I     1 <  2.43  2.02                     
CS 22954-015 Sr II    2    0.93  0.02 0.04 0.23 0.22 0.24 
CS 22954-015 Y II     2   -0.11 -0.35 0.11 0.17 0.22 0.13 
CS 22954-015 Zr II    3    0.75  0.13 0.11 0.17 0.23 0.13 
CS 22954-015 Nb II    1 <  1.62  2.13                     
CS 22954-015 Mo I     1 <  1.07  1.30                     
CS 22954-015 Tc I     1 <  1.63                           
CS 22954-015 Ru I     0                                   
CS 22954-015 Sn I     0                                   
CS 22954-015 Ba II    3   -0.01 -0.23 0.06 0.14 0.20 0.09 
CS 22954-015 La II    4 < -0.57  0.30                     
CS 22954-015 Ce II    5 <  0.11  0.50                     
CS 22954-015 Pr II    1 <  0.05  1.30                     
CS 22954-015 Nd II    5 < -0.03  0.52                     
CS 22954-015 Sm II    2 < -0.04  0.97                     
CS 22954-015 Eu II    2   -1.39  0.06 0.18 0.22 0.27 0.19 
CS 22954-015 Gd II    3 <  0.37  1.27                     
CS 22954-015 Tb II    0                                   
CS 22954-015 Dy II    1 < -0.45  0.42                     
CS 22954-015 Ho II    0                                   
CS 22954-015 Er II    2 < -0.10  0.95                     
CS 22954-015 Tm II    2 < -0.55  1.32                     
CS 22954-015 Yb II    0                                   
CS 22954-015 Hf II    2 <  0.61  1.73                     
CS 22954-015 Ir I     0                                   
CS 22954-015 Pb I     1    1.53  1.60 0.19 0.27 0.20 0.27 
CS 22954-015 Th II    0                                   
CS 22955-110 Fe I   101    6.13 -1.37 0.05 0.06 0.00 0.00 
CS 22955-110 Fe II   12    6.11 -1.39 0.06 0.09 0.00 0.00 
CS 22955-110 Li I     1 <  2.23                           
CS 22955-110 C (CH)   1    7.54  0.49 0.15 0.25 0.19 0.19 
CS 22955-110 N (CN)   1 <  8.30  1.85                     
CS 22955-110 O I      3    7.37  0.06 0.03 0.05 0.06 0.10 
CS 22955-110 Na I     0                                   
CS 22955-110 Mg I     5    6.68  0.45 0.05 0.08 0.09 0.08 
CS 22955-110 Al I     1    4.44 -0.64 0.09 0.12 0.12 0.11 
CS 22955-110 Si I     1    6.61  0.47 0.16 0.16 0.17 0.18 
CS 22955-110 K I      1    3.92  0.26 0.12 0.13 0.14 0.15 
CS 22955-110 Ca I    13    5.44  0.47 0.10 0.11 0.12 0.14 
CS 22955-110 Sc II    8    1.88  0.11 0.06 0.09 0.11 0.08 
CS 22955-110 Ti I    16    3.94  0.36 0.06 0.07 0.08 0.11 
CS 22955-110 Ti II   24    3.89  0.33 0.05 0.09 0.10 0.08 
CS 22955-110 V I      1    2.55 -0.01 0.11 0.12 0.13 0.14 
CS 22955-110 V II     2    2.75  0.20 0.19 0.21 0.22 0.20 
CS 22955-110 Cr I    11    4.32  0.05 0.05 0.06 0.07 0.10 
CS 22955-110 Cr II    3    4.43  0.18 0.05 0.11 0.11 0.08 
CS 22955-110 Mn I     3    3.89 -0.17 0.05 0.06 0.08 0.11 
CS 22955-110 Mn II    4    3.81 -0.23 0.15 0.16 0.16 0.16 
CS 22955-110 Co I     4    3.61 -0.00 0.13 0.14 0.14 0.16 
CS 22955-110 Ni I    12    5.06  0.22 0.12 0.12 0.13 0.15 
CS 22955-110 Cu I     1 <  3.12  0.30                     
CS 22955-110 Zn I     0                                   
CS 22955-110 Ga I     0                                   
CS 22955-110 Rb I     1 <  3.41  2.26                     
CS 22955-110 Sr II    2    2.04  0.55 0.03 0.04 0.07 0.10 
CS 22955-110 Y II     6    0.87  0.04 0.07 0.12 0.13 0.10 
CS 22955-110 Zr II    3    1.63  0.44 0.05 0.11 0.12 0.08 
CS 22955-110 Nb II    0                                   
CS 22955-110 Mo I     1 <  2.01  1.50                     
CS 22955-110 Tc I     1 <  2.51                           
CS 22955-110 Ru I     0                                   
CS 22955-110 Sn I     0                                   
CS 22955-110 Ba II    4    0.98  0.18 0.05 0.09 0.10 0.08 
CS 22955-110 La II    4   -0.00  0.28 0.13 0.17 0.17 0.15 
CS 22955-110 Ce II    0                                   
CS 22955-110 Pr II    0                                   
CS 22955-110 Nd II    1    0.36  0.33 0.23 0.25 0.25 0.24 
CS 22955-110 Sm II    0                                   
CS 22955-110 Eu II    2   -0.51  0.35 0.10 0.14 0.15 0.12 
CS 22955-110 Gd II    1    0.48  0.80 0.20 0.22 0.23 0.21 
CS 22955-110 Tb II    0                                   
CS 22955-110 Dy II    1   -0.05  0.24 0.20 0.22 0.22 0.21 
CS 22955-110 Ho II    0                                   
CS 22955-110 Er II    0                                   
CS 22955-110 Tm II    2 < -0.02  1.27                     
CS 22955-110 Yb II    1   -0.36  0.11 0.14 0.17 0.18 0.15 
CS 22955-110 Hf II    1 <  1.01  1.55                     
CS 22955-110 Ir I     0                                   
CS 22955-110 Pb I     1 <  2.38  1.71                     
CS 22955-110 Th II    0                                   
CS 22955-174 Fe I   100    4.40 -3.10 0.07 0.17 0.00 0.00 
CS 22955-174 Fe II   11    4.40 -3.10 0.07 0.16 0.00 0.00 
CS 22955-174 Li I     1 <  0.96                           
CS 22955-174 C (CH)   1    5.83  0.05 0.15 0.25 0.19 0.19 
CS 22955-174 N (NH)   1 <  6.65  1.92                     
CS 22955-174 O I      3    6.22  0.62 0.09 0.18 0.12 0.21 
CS 22955-174 Na I     0                                   
CS 22955-174 Mg I     6    5.11  0.60 0.06 0.17 0.09 0.20 
CS 22955-174 Al I     2    2.78 -0.58 0.09 0.20 0.13 0.23 
CS 22955-174 Si I     1    4.78  0.37 0.16 0.30 0.25 0.32 
CS 22955-174 K I      0                                   
CS 22955-174 Ca I    14    3.81  0.56 0.11 0.19 0.13 0.22 
CS 22955-174 Sc II    4    0.06  0.01 0.05 0.15 0.19 0.09 
CS 22955-174 Ti I     8    2.43  0.57 0.08 0.17 0.10 0.20 
CS 22955-174 Ti II   24    2.13  0.27 0.06 0.15 0.20 0.09 
CS 22955-174 V I      0                                   
CS 22955-174 V II     2    1.05  0.21 0.20 0.25 0.28 0.21 
CS 22955-174 Cr I     6    2.44 -0.11 0.08 0.18 0.11 0.20 
CS 22955-174 Cr II    1    2.72  0.18 0.09 0.16 0.21 0.11 
CS 22955-174 Mn I     3    1.95 -0.38 0.06 0.17 0.09 0.19 
CS 22955-174 Mn II    2    1.86 -0.48 0.16 0.21 0.24 0.17 
CS 22955-174 Co I     2    2.05  0.15 0.12 0.20 0.14 0.22 
CS 22955-174 Ni I     4    3.12 -0.00 0.13 0.20 0.15 0.23 
CS 22955-174 Cu I     0                                   
CS 22955-174 Zn I     2 <  2.14  0.68                     
CS 22955-174 Ga I     0                                   
CS 22955-174 Rb I     1 <  2.34  2.92                     
CS 22955-174 Sr II    2    0.17  0.40 0.03 0.26 0.24 0.22 
CS 22955-174 Y II     4   -1.03 -0.15 0.11 0.18 0.22 0.13 
CS 22955-174 Zr II    3   -0.12  0.40 0.10 0.17 0.21 0.12 
CS 22955-174 Nb II    1 <  0.38  2.02                     
CS 22955-174 Mo I     1 <  0.65  1.87                     
CS 22955-174 Tc I     1 <  0.92                           
CS 22955-174 Ru I     0                                   
CS 22955-174 Sn I     0                                   
CS 22955-174 Ba II    3   -1.15 -0.23 0.07 0.15 0.20 0.10 
CS 22955-174 La II    1   -1.81  0.19 0.19 0.24 0.27 0.20 
CS 22955-174 Ce II    4 < -1.21  0.31                     
CS 22955-174 Pr II    5 < -1.36  1.02                     
CS 22955-174 Nd II    0                                   
CS 22955-174 Sm II    1 < -1.11  1.03                     
CS 22955-174 Eu II    3   -2.23  0.34 0.12 0.18 0.22 0.14 
CS 22955-174 Gd II    2 < -0.85  1.18                     
CS 22955-174 Tb II    3 < -1.28  1.52                     
CS 22955-174 Dy II    1   -1.56  0.44 0.18 0.23 0.26 0.19 
CS 22955-174 Ho II    0                                   
CS 22955-174 Er II    2 < -1.14  1.04                     
CS 22955-174 Tm II    2 < -1.58  1.42                     
CS 22955-174 Yb II    1   -2.14  0.04 0.29 0.32 0.34 0.29 
CS 22955-174 Hf II    2 < -0.51  1.74                     
CS 22955-174 Ir I     0                                   
CS 22955-174 Pb I     1 <  1.12  2.18                     
CS 22955-174 Th II    2 < -1.40  1.64                     
CS 22956-015 Fe I    68    4.69 -2.81 0.06 0.21 0.00 0.00 
CS 22956-015 Fe II    5    5.02 -2.48 0.07 0.14 0.00 0.00 
CS 22956-015 Li I     1    2.06       0.06 0.20 0.09 0.20 
CS 22956-015 C (CH)   1    6.16  0.21 0.15 0.25 0.19 0.19 
CS 22956-015 N (CN)   1 <  7.55  2.20                     
CS 22956-015 O I      2    6.53  0.65 0.08 0.21 0.11 0.21 
CS 22956-015 Na I     0                                   
CS 22956-015 Mg I     8    5.20  0.41 0.06 0.22 0.09 0.21 
CS 22956-015 Al I     2    2.93 -0.72 0.09 0.28 0.17 0.27 
CS 22956-015 Si I     1    5.12  0.42 0.16 0.36 0.23 0.32 
CS 22956-015 K I      0                                   
CS 22956-015 Ca I    12    4.13  0.60 0.11 0.22 0.13 0.22 
CS 22956-015 Sc II    3    0.57 -0.10 0.08 0.15 0.21 0.11 
CS 22956-015 Ti I     5    2.61  0.47 0.07 0.20 0.10 0.21 
CS 22956-015 Ti II   21    2.77  0.30 0.07 0.14 0.20 0.10 
CS 22956-015 V I      0                                   
CS 22956-015 V II     2 <  1.80  0.35                     
CS 22956-015 Cr I     3    2.63 -0.20 0.04 0.20 0.08 0.20 
CS 22956-015 Cr II    1    3.49  0.33 0.09 0.16 0.22 0.11 
CS 22956-015 Mn I     3    2.08 -0.54 0.07 0.20 0.10 0.21 
CS 22956-015 Mn II    0                                   
CS 22956-015 Co I     1    2.29  0.11 0.13 0.23 0.15 0.23 
CS 22956-015 Ni I     4    3.44  0.03 0.13 0.24 0.14 0.24 
CS 22956-015 Cu I     0                                   
CS 22956-015 Zn I     1    2.37  0.62 0.10 0.22 0.12 0.22 
CS 22956-015 Ga I     0                                   
CS 22956-015 Rb I     1 <  2.98  3.27                     
CS 22956-015 Sr II    2    0.42  0.03 0.04 0.24 0.24 0.24 
CS 22956-015 Y II     2   -0.63 -0.36 0.16 0.20 0.26 0.17 
CS 22956-015 Zr II    1    0.35  0.25 0.11 0.17 0.23 0.13 
CS 22956-015 Nb II    1 <  1.62  2.64                     
CS 22956-015 Mo I     1 <  1.21  2.14                     
CS 22956-015 Tc I     1 <  1.48                           
CS 22956-015 Ru I     0                                   
CS 22956-015 Sn I     1 <  2.49  3.23                     
CS 22956-015 Ba II    2   -0.69 -0.39 0.07 0.14 0.21 0.10 
CS 22956-015 La II    0                                   
CS 22956-015 Ce II    5 <  0.03  0.93                     
CS 22956-015 Pr II    5 < -0.18  1.58                     
CS 22956-015 Nd II    5 < -0.04  1.02                     
CS 22956-015 Sm II    2 <  0.10  1.62                     
CS 22956-015 Eu II    1 < -1.19  0.77                     
CS 22956-015 Gd II    3 <  0.31  1.72                     
CS 22956-015 Tb II    3 < -0.26  1.92                     
CS 22956-015 Dy II    0                                   
CS 22956-015 Ho II    0                                   
CS 22956-015 Er II    3 < -0.17  1.39                     
CS 22956-015 Tm II    2 < -0.52  1.86                     
CS 22956-015 Yb II    1 < -1.05  0.51                     
CS 22956-015 Hf II    2 <  0.62  2.25                     
CS 22956-015 Ir I     0                                   
CS 22956-015 Pb I     1 <  1.57  2.34                     
CS 22956-015 Th II    2 < -0.11  2.31                     
CS 22956-021 Fe I    79    4.77 -2.73 0.07 0.21 0.00 0.00 
CS 22956-021 Fe II    9    4.99 -2.51 0.08 0.15 0.00 0.00 
CS 22956-021 Li I     1    2.04       0.06 0.20 0.10 0.21 
CS 22956-021 C (CH)   1    6.07  0.16 0.15 0.25 0.19 0.20 
CS 22956-021 N (NH)   1 <  6.45  1.14                     
CS 22956-021 O I      4 <  6.56  0.60                     
CS 22956-021 Na I     1    3.30 -0.21 0.10 0.27 0.17 0.27 
CS 22956-021 Mg I     7    5.25  0.38 0.06 0.22 0.09 0.21 
CS 22956-021 Al I     2    3.01 -0.71 0.09 0.28 0.18 0.28 
CS 22956-021 Si I     1    5.20  0.42 0.16 0.36 0.24 0.32 
CS 22956-021 K I      0                                   
CS 22956-021 Ca I    11    4.15  0.54 0.11 0.22 0.13 0.23 
CS 22956-021 Sc II    5    0.79  0.15 0.08 0.15 0.21 0.11 
CS 22956-021 Ti I     6    2.68  0.46 0.08 0.21 0.11 0.21 
CS 22956-021 Ti II   18    2.79  0.35 0.06 0.14 0.20 0.11 
CS 22956-021 V I      0                                   
CS 22956-021 V II     0                                   
CS 22956-021 Cr I     5    2.78 -0.12 0.07 0.21 0.10 0.21 
CS 22956-021 Cr II    1    3.44  0.31 0.08 0.15 0.21 0.11 
CS 22956-021 Mn I     2    2.28 -0.42 0.06 0.20 0.09 0.21 
CS 22956-021 Mn II    1    2.57 -0.35 0.26 0.29 0.33 0.27 
CS 22956-021 Co I     3    2.39  0.13 0.13 0.23 0.15 0.24 
CS 22956-021 Ni I    10    3.52  0.03 0.16 0.28 0.19 0.28 
CS 22956-021 Cu I     0                                   
CS 22956-021 Zn I     2 <  2.44  0.61                     
CS 22956-021 Ga I     0                                   
CS 22956-021 Rb I     1 <  2.83  3.04                     
CS 22956-021 Sr II    2    0.51  0.15 0.04 0.24 0.25 0.23 
CS 22956-021 Y II     1 < -0.65 -0.35                     
CS 22956-021 Zr II    1    0.32  0.25 0.16 0.20 0.25 0.18 
CS 22956-021 Nb II    1 <  1.30  2.35                     
CS 22956-021 Mo I     1 <  1.42  2.27                     
CS 22956-021 Tc I     1 <  1.47                           
CS 22956-021 Ru I     0                                   
CS 22956-021 Sn I     0                                   
CS 22956-021 Ba II    1   -0.99 -0.66 0.05 0.14 0.21 0.10 
CS 22956-021 La II    0                                   
CS 22956-021 Ce II    5 <  0.07  1.00                     
CS 22956-021 Pr II    5 < -0.08  1.71                     
CS 22956-021 Nd II    5 < -0.07  1.02                     
CS 22956-021 Sm II    2 <  0.07  1.62                     
CS 22956-021 Eu II    4 < -1.27  0.72                     
CS 22956-021 Gd II    3 <  0.34  1.78                     
CS 22956-021 Tb II    4 < -0.22  1.99                     
CS 22956-021 Dy II    3 < -0.20  1.21                     
CS 22956-021 Ho II    1 < -0.53  1.50                     
CS 22956-021 Er II    3 < -0.07  1.52                     
CS 22956-021 Tm II    2 < -0.53  1.88                     
CS 22956-021 Yb II    1 < -1.25  0.34                     
CS 22956-021 Hf II    1 <  0.69  2.35                     
CS 22956-021 Ir I     0                                   
CS 22956-021 Pb I     1 <  1.71  2.40                     
CS 22956-021 Th II    2 < -0.21  2.24                     
CS 22956-050 Fe I   109    3.83 -3.67 0.06 0.15 0.00 0.00 
CS 22956-050 Fe II    8    3.93 -3.57 0.07 0.16 0.00 0.00 
CS 22956-050 Li I     1    0.81       0.07 0.15 0.09 0.19 
CS 22956-050 C (CH)   1    5.02  0.16 0.15 0.25 0.19 0.19 
CS 22956-050 N (NH)   1 <  5.50  1.24                     
CS 22956-050 O I      4 <  6.34  1.32                     
CS 22956-050 Na I     0                                   
CS 22956-050 Mg I     9    4.60  0.66 0.06 0.16 0.09 0.18 
CS 22956-050 Al I     1    2.20 -0.58 0.09 0.29 0.23 0.30 
CS 22956-050 Si I     1    4.99  1.15 0.15 0.28 0.21 0.25 
CS 22956-050 K I      0                                   
CS 22956-050 Ca I    14    3.30  0.63 0.11 0.17 0.12 0.20 
CS 22956-050 Sc II    4   -0.60 -0.19 0.05 0.15 0.17 0.10 
CS 22956-050 Ti I    12    1.59  0.31 0.07 0.15 0.09 0.19 
CS 22956-050 Ti II   29    1.66  0.28 0.06 0.15 0.17 0.10 
CS 22956-050 V I      0                                   
CS 22956-050 V II     2    0.38  0.01 0.22 0.26 0.28 0.23 
CS 22956-050 Cr I     6    1.79 -0.18 0.06 0.15 0.09 0.19 
CS 22956-050 Cr II    0                                   
CS 22956-050 Mn I     3    1.12 -0.64 0.05 0.17 0.10 0.21 
CS 22956-050 Mn II    2    1.09 -0.78 0.16 0.21 0.23 0.17 
CS 22956-050 Co I     5    1.46  0.13 0.12 0.19 0.14 0.23 
CS 22956-050 Ni I     8    2.54 -0.01 0.12 0.22 0.16 0.24 
CS 22956-050 Cu I     0                                   
CS 22956-050 Zn I     2    1.48  0.59 0.10 0.17 0.12 0.20 
CS 22956-050 Ga I     0                                   
CS 22956-050 Rb I     1 <  1.60  2.75                     
CS 22956-050 Sr II    2   -1.24 -0.54 0.04 0.25 0.24 0.25 
CS 22956-050 Y II     1   -2.31 -0.95 0.12 0.19 0.21 0.14 
CS 22956-050 Zr II    2   -1.23 -0.25 0.14 0.20 0.22 0.16 
CS 22956-050 Nb II    1 <  0.02  2.13                     
CS 22956-050 Mo I     1 < -0.42  1.37                     
CS 22956-050 Tc I     1 < -0.23                           
CS 22956-050 Ru I     0                                   
CS 22956-050 Sn I     1 <  1.05  2.65                     
CS 22956-050 Ba II    2   -2.39 -1.00 0.06 0.15 0.18 0.10 
CS 22956-050 La II    0                                   
CS 22956-050 Ce II    0                                   
CS 22956-050 Pr II    1 < -2.32  0.53                     
CS 22956-050 Nd II    1 < -1.55  0.60                     
CS 22956-050 Sm II    0                                   
CS 22956-050 Eu II    1 < -3.24 -0.19                     
CS 22956-050 Gd II    2 < -1.40  1.10                     
CS 22956-050 Tb II    3 < -1.96  1.31                     
CS 22956-050 Dy II    2 < -1.91  0.56                     
CS 22956-050 Ho II    0                                   
CS 22956-050 Er II    2 < -1.88  0.77                     
CS 22956-050 Tm II    1 < -1.26  2.21                     
CS 22956-050 Yb II    1 < -2.92 -0.27                     
CS 22956-050 Hf II    2 < -1.13  1.59                     
CS 22956-050 Ir I     1 < -0.52  1.77                     
CS 22956-050 Pb I     1 <  0.40  2.03                     
CS 22956-050 Th II    2 < -2.21  1.30                     
CS 22956-062 Fe I    94    4.75 -2.75 0.06 0.21 0.00 0.00 
CS 22956-062 Fe II    5    4.74 -2.76 0.07 0.14 0.00 0.00 
CS 22956-062 Li I     1    1.88       0.05 0.20 0.08 0.20 
CS 22956-062 C (CH)   1    5.89  0.22 0.15 0.25 0.19 0.19 
CS 22956-062 N (CN)   1 <  7.15  2.08                     
CS 22956-062 O I      4 <  6.56  0.62                     
CS 22956-062 Na I     1    3.28 -0.21 0.10 0.29 0.18 0.29 
CS 22956-062 Mg I     5    5.33  0.48 0.05 0.21 0.08 0.21 
CS 22956-062 Al I     1    2.94 -0.76 0.09 0.33 0.20 0.30 
CS 22956-062 Si I     1    5.49  0.73 0.15 0.39 0.26 0.32 
CS 22956-062 K I      0                                   
CS 22956-062 Ca I    12    4.02  0.43 0.11 0.22 0.12 0.22 
CS 22956-062 Sc II    1    0.13 -0.26 0.05 0.16 0.20 0.12 
CS 22956-062 Ti I     7    2.45  0.24 0.06 0.20 0.09 0.21 
CS 22956-062 Ti II   12    2.29  0.11 0.06 0.14 0.19 0.11 
CS 22956-062 V I      0                                   
CS 22956-062 V II     2 <  1.73  0.56                     
CS 22956-062 Cr I     5    2.75 -0.14 0.06 0.21 0.09 0.21 
CS 22956-062 Cr II    0                                   
CS 22956-062 Mn I     3    2.20 -0.48 0.05 0.23 0.11 0.24 
CS 22956-062 Mn II    0                                   
CS 22956-062 Co I     3    2.38  0.14 0.12 0.23 0.14 0.24 
CS 22956-062 Ni I     3    3.36 -0.11 0.12 0.24 0.14 0.24 
CS 22956-062 Cu I     0                                   
CS 22956-062 Zn I     2 <  2.37  0.56                     
CS 22956-062 Ga I     0                                   
CS 22956-062 Rb I     1 <  2.33  2.56                     
CS 22956-062 Sr II    2    0.02 -0.09 0.04 0.24 0.24 0.25 
CS 22956-062 Y II     1   -1.01 -0.46 0.14 0.19 0.24 0.16 
CS 22956-062 Zr II    1   -0.02  0.16 0.16 0.20 0.25 0.18 
CS 22956-062 Nb II    0                                   
CS 22956-062 Mo I     1 <  0.99  1.86                     
CS 22956-062 Tc I     1 <  1.12                           
CS 22956-062 Ru I     0                                   
CS 22956-062 Sn I     1 <  2.32  3.00                     
CS 22956-062 Ba II    2   -1.35 -0.77 0.08 0.15 0.21 0.11 
CS 22956-062 La II    0                                   
CS 22956-062 Ce II    5 < -0.23  0.95                     
CS 22956-062 Pr II    0                                   
CS 22956-062 Nd II    4 < -0.35  0.99                     
CS 22956-062 Sm II    2 < -0.36  1.44                     
CS 22956-062 Eu II    3 < -1.46  0.78                     
CS 22956-062 Gd II    2 <  0.22  1.91                     
CS 22956-062 Tb II    3 < -0.24  2.22                     
CS 22956-062 Dy II    2 <  0.12  1.78                     
CS 22956-062 Ho II    1 < -0.43  1.85                     
CS 22956-062 Er II    3 < -0.28  1.56                     
CS 22956-062 Tm II    1 < -0.53  2.13                     
CS 22956-062 Yb II    1 < -1.13  0.71                     
CS 22956-062 Hf II    0                                   
CS 22956-062 Ir I     1 <  1.45  2.82                     
CS 22956-062 Pb I     1 <  1.20  1.91                     
CS 22956-062 Th II    3 < -0.44  2.26                     
CS 22956-081 Fe I    49    4.79 -2.71 0.06 0.22 0.00 0.00 
CS 22956-081 Fe II    2    4.70 -2.80 0.07 0.14 0.00 0.00 
CS 22956-081 Li I     1    2.11       0.07 0.20 0.10 0.21 
CS 22956-081 C (CH)   1 <  6.80  1.17                     
CS 22956-081 N (NH)   1 <  7.30  2.27                     
CS 22956-081 O I      3    6.04  0.06 0.10 0.21 0.13 0.22 
CS 22956-081 Na I     0                                   
CS 22956-081 Mg I     6    5.27  0.38 0.05 0.22 0.08 0.21 
CS 22956-081 Al I     2    2.90 -0.84 0.09 0.24 0.13 0.25 
CS 22956-081 Si I     1    4.97  0.17 0.16 0.36 0.23 0.33 
CS 22956-081 K I      0                                   
CS 22956-081 Ca I     5    4.13  0.50 0.11 0.23 0.14 0.23 
CS 22956-081 Sc II    1    0.58  0.23 0.05 0.15 0.20 0.12 
CS 22956-081 Ti I     0                                   
CS 22956-081 Ti II    9    2.70  0.55 0.05 0.14 0.19 0.11 
CS 22956-081 V I      0                                   
CS 22956-081 V II     0                                   
CS 22956-081 Cr I     3    2.85 -0.08 0.04 0.20 0.08 0.20 
CS 22956-081 Cr II    0                                   
CS 22956-081 Mn I     3    2.43 -0.29 0.07 0.20 0.10 0.21 
CS 22956-081 Mn II    0                                   
CS 22956-081 Co I     1    2.29  0.01 0.15 0.24 0.17 0.25 
CS 22956-081 Ni I     2    3.59  0.07 0.13 0.23 0.15 0.23 
CS 22956-081 Cu I     0                                   
CS 22956-081 Zn I     2 <  2.66  0.81                     
CS 22956-081 Ga I     0                                   
CS 22956-081 Rb I     1 <  2.79  2.98                     
CS 22956-081 Sr II    2    0.04 -0.03 0.04 0.21 0.22 0.20 
CS 22956-081 Y II     1   -0.53  0.06 0.16 0.21 0.26 0.18 
CS 22956-081 Zr II    0                                   
CS 22956-081 Nb II    0                                   
CS 22956-081 Mo I     1 <  1.82  2.65                     
CS 22956-081 Tc I     1 <  2.04                           
CS 22956-081 Ru I     0                                   
CS 22956-081 Sn I     0                                   
CS 22956-081 Ba II    1   -1.04 -0.42 0.07 0.14 0.21 0.10 
CS 22956-081 La II    4 < -0.16  1.54                     
CS 22956-081 Ce II    5 <  0.55  1.77                     
CS 22956-081 Pr II    5 <  0.38  2.46                     
CS 22956-081 Nd II    5 <  0.59  1.97                     
CS 22956-081 Sm II    2 <  0.46  2.30                     
CS 22956-081 Eu II    4 < -0.68  1.60                     
CS 22956-081 Gd II    3 <  0.77  2.50                     
CS 22956-081 Tb II    3 <  0.53  3.03                     
CS 22956-081 Dy II    3 <  0.09  1.79                     
CS 22956-081 Ho II    1 <  0.11  2.43                     
CS 22956-081 Er II    3 <  0.41  2.29                     
CS 22956-081 Tm II    2 <  0.08  2.78                     
CS 22956-081 Yb II    1 < -0.58  1.30                     
CS 22956-081 Hf II    2 <  0.96  2.91                     
CS 22956-081 Ir I     0                                   
CS 22956-081 Pb I     1 <  2.15  2.82                     
CS 22956-081 Th II    3 <  0.36  3.10                     
CS 22956-102 Fe I    44    5.11 -2.39 0.06 0.21 0.00 0.00 
CS 22956-102 Fe II    5    5.29 -2.21 0.07 0.14 0.00 0.00 
CS 22956-102 Li I     1 <  1.55                           
CS 22956-102 C (CH)   1    8.25  2.03 0.15 0.25 0.19 0.19 
CS 22956-102 N (CN)   1 <  6.10  0.48                     
CS 22956-102 O I      3    6.65  0.36 0.07 0.20 0.10 0.21 
CS 22956-102 Na I     0                                   
CS 22956-102 Mg I     4    5.50  0.29 0.04 0.23 0.08 0.21 
CS 22956-102 Al I     1    3.63 -0.43 0.09 0.33 0.21 0.30 
CS 22956-102 Si I     0                                   
CS 22956-102 K I      0                                   
CS 22956-102 Ca I     5    4.29  0.34 0.11 0.22 0.13 0.22 
CS 22956-102 Sc II    0                                   
CS 22956-102 Ti I     1    3.05  0.49 0.06 0.20 0.09 0.20 
CS 22956-102 Ti II    5    2.84  0.10 0.05 0.14 0.19 0.11 
CS 22956-102 V I      0                                   
CS 22956-102 V II     1    2.38  0.66 0.20 0.24 0.28 0.21 
CS 22956-102 Cr I     1    3.07 -0.18 0.04 0.19 0.08 0.20 
CS 22956-102 Cr II    0                                   
CS 22956-102 Mn I     1    2.77 -0.27 0.05 0.20 0.08 0.21 
CS 22956-102 Mn II    0                                   
CS 22956-102 Co I     0                                   
CS 22956-102 Ni I     1    3.94  0.11 0.11 0.22 0.13 0.22 
CS 22956-102 Cu I     0                                   
CS 22956-102 Zn I     2 <  2.84  0.67                     
CS 22956-102 Ga I     0                                   
CS 22956-102 Rb I     1 <  2.73  2.60                     
CS 22956-102 Sr II    2    1.55  0.88 0.04 0.19 0.18 0.21 
CS 22956-102 Y II     2    0.38  0.38 0.10 0.16 0.22 0.12 
CS 22956-102 Zr II    2    1.35  0.98 0.06 0.14 0.21 0.09 
CS 22956-102 Nb II    0                                   
CS 22956-102 Mo I     0                                   
CS 22956-102 Tc I     1 <  2.16                           
CS 22956-102 Ru I     0                                   
CS 22956-102 Sn I     0                                   
CS 22956-102 Ba II    3    1.78  1.81 0.05 0.14 0.18 0.13 
CS 22956-102 La II    4    0.50  1.60 0.06 0.14 0.20 0.09 
CS 22956-102 Ce II    3    1.15  1.78 0.07 0.14 0.21 0.10 
CS 22956-102 Pr II    1    0.33  1.82 0.06 0.14 0.21 0.09 
CS 22956-102 Nd II    1    0.79  1.58 0.06 0.14 0.21 0.09 
CS 22956-102 Sm II    0                                   
CS 22956-102 Eu II    1   -0.87  0.82 0.11 0.17 0.23 0.13 
CS 22956-102 Gd II    2 <  0.84  1.98                     
CS 22956-102 Tb II    1 <  0.98  2.89                     
CS 22956-102 Dy II    1   -0.10  1.01 0.19 0.23 0.27 0.20 
CS 22956-102 Ho II    0                                   
CS 22956-102 Er II    0                                   
CS 22956-102 Tm II    0                                   
CS 22956-102 Yb II    0                                   
CS 22956-102 Hf II    1 <  1.13  2.49                     
CS 22956-102 Ir I     0                                   
CS 22956-102 Pb I     1    2.08  2.43 0.07 0.20 0.09 0.20 
CS 22956-102 Th II    0                                   
CS 22956-106 Fe I    58    4.81 -2.69 0.07 0.22 0.00 0.00 
CS 22956-106 Fe II    4    4.90 -2.60 0.07 0.15 0.00 0.00 
CS 22956-106 Li I     1    2.26       0.06 0.20 0.10 0.21 
CS 22956-106 C (CH)   1 <  7.00  1.17                     
CS 22956-106 N (NH)   1 <  7.20  1.97                     
CS 22956-106 O I      2    5.96 -0.04 0.09 0.21 0.12 0.22 
CS 22956-106 Na I     0                                   
CS 22956-106 Mg I     6    5.27  0.36 0.05 0.22 0.09 0.21 
CS 22956-106 Al I     2    3.10 -0.66 0.09 0.25 0.14 0.26 
CS 22956-106 Si I     1    5.25  0.43 0.16 0.36 0.23 0.33 
CS 22956-106 K I      1    2.71  0.37 0.17 0.26 0.19 0.26 
CS 22956-106 Ca I     9    4.17  0.52 0.11 0.22 0.13 0.23 
CS 22956-106 Sc II    2    0.76  0.21 0.07 0.15 0.21 0.11 
CS 22956-106 Ti I     0                                   
CS 22956-106 Ti II   12    2.76  0.41 0.05 0.14 0.19 0.11 
CS 22956-106 V I      0                                   
CS 22956-106 V II     1    2.05  0.72 0.24 0.27 0.31 0.25 
CS 22956-106 Cr I     3    2.96  0.01 0.04 0.20 0.08 0.21 
CS 22956-106 Cr II    1    3.33  0.29 0.09 0.16 0.22 0.12 
CS 22956-106 Mn I     3    2.57 -0.17 0.08 0.21 0.11 0.21 
CS 22956-106 Mn II    3    2.43 -0.40 0.16 0.21 0.25 0.19 
CS 22956-106 Co I     1    2.53  0.23 0.15 0.24 0.17 0.25 
CS 22956-106 Ni I     3    3.64  0.11 0.15 0.26 0.17 0.26 
CS 22956-106 Cu I     0                                   
CS 22956-106 Zn I     2 <  2.71  0.84                     
CS 22956-106 Ga I     0                                   
CS 22956-106 Rb I     1 <  2.81  2.98                     
CS 22956-106 Sr II    2    0.30  0.03 0.04 0.22 0.23 0.22 
CS 22956-106 Y II     0                                   
CS 22956-106 Zr II    1 <  1.23  1.25                     
CS 22956-106 Nb II    1 <  1.97  3.11                     
CS 22956-106 Mo I     1 <  1.70  2.51                     
CS 22956-106 Tc I     1 <  2.10                           
CS 22956-106 Ru I     0                                   
CS 22956-106 Sn I     0                                   
CS 22956-106 Ba II    1   -0.92 -0.50 0.07 0.14 0.21 0.10 
CS 22956-106 La II    3 < -0.22  1.28                     
CS 22956-106 Ce II    5 <  0.66  1.68                     
CS 22956-106 Pr II    4 <  0.17  2.05                     
CS 22956-106 Nd II    5 <  0.40  1.58                     
CS 22956-106 Sm II    2 <  0.54  2.18                     
CS 22956-106 Eu II    4 < -0.75  1.33                     
CS 22956-106 Gd II    3 <  0.70  2.23                     
CS 22956-106 Tb II    4 <  0.34  2.64                     
CS 22956-106 Dy II    2 <  0.14  1.64                     
CS 22956-106 Ho II    2 <  0.12  2.24                     
CS 22956-106 Er II    3 <  0.40  2.08                     
CS 22956-106 Tm II    1 <  1.07  3.57                     
CS 22956-106 Yb II    1 < -0.62  1.06                     
CS 22956-106 Hf II    1 <  1.24  2.99                     
CS 22956-106 Ir I     0                                   
CS 22956-106 Pb I     1 <  2.13  2.78                     
CS 22956-106 Th II    2 <  0.23  2.77                     
CS 22956-110 Fe I    43    4.35 -3.15 0.07 0.17 0.00 0.00 
CS 22956-110 Fe II    7    4.36 -3.14 0.07 0.16 0.00 0.00 
CS 22956-110 Li I     1 <  2.00                           
CS 22956-110 C (CH)   1 <  6.95  1.67                     
CS 22956-110 N (NH)   1 <  7.25  2.57                     
CS 22956-110 O I      2    5.93  0.39 0.07 0.17 0.10 0.20 
CS 22956-110 Na I     1    3.00 -0.09 0.10 0.19 0.12 0.22 
CS 22956-110 Mg I     5    4.74  0.29 0.08 0.19 0.11 0.22 
CS 22956-110 Al I     2    2.55 -0.75 0.09 0.18 0.12 0.21 
CS 22956-110 Si I     1    4.36 -0.00 0.16 0.24 0.19 0.27 
CS 22956-110 K I      0                                   
CS 22956-110 Ca I     4    3.58  0.39 0.12 0.20 0.13 0.22 
CS 22956-110 Sc II    3    0.05  0.04 0.07 0.15 0.20 0.10 
CS 22956-110 Ti I     0                                   
CS 22956-110 Ti II   10    2.00  0.19 0.05 0.15 0.19 0.09 
CS 22956-110 V I      0                                   
CS 22956-110 V II     0                                   
CS 22956-110 Cr I     2    2.45 -0.05 0.04 0.16 0.08 0.19 
CS 22956-110 Cr II    0                                   
CS 22956-110 Mn I     1    1.88 -0.40 0.09 0.18 0.11 0.21 
CS 22956-110 Mn II    2    2.18 -0.10 0.16 0.21 0.25 0.17 
CS 22956-110 Co I     0                                   
CS 22956-110 Ni I     1    3.17  0.10 0.14 0.21 0.15 0.23 
CS 22956-110 Cu I     0                                   
CS 22956-110 Zn I     2 <  2.53  1.12                     
CS 22956-110 Ga I     0                                   
CS 22956-110 Rb I     0                                   
CS 22956-110 Sr II    2   -0.02  0.26 0.04 0.24 0.23 0.21 
CS 22956-110 Y II     5 < -0.45  0.48                     
CS 22956-110 Zr II    1 <  0.02  0.58                     
CS 22956-110 Nb II    1 <  1.06  2.74                     
CS 22956-110 Mo I     1 <  1.40  2.67                     
CS 22956-110 Tc I     1 <  1.76                           
CS 22956-110 Ru I     0                                   
CS 22956-110 Sn I     0                                   
CS 22956-110 Ba II    1   -2.13 -1.17 0.08 0.16 0.21 0.11 
CS 22956-110 La II    0                                   
CS 22956-110 Ce II    5 < -0.26  1.30                     
CS 22956-110 Pr II    5 < -0.51  1.91                     
CS 22956-110 Nd II    5 < -0.35  1.37                     
CS 22956-110 Sm II    2 < -0.30  1.88                     
CS 22956-110 Eu II    4 < -1.54  1.08                     
CS 22956-110 Gd II    3 < -0.02  2.05                     
CS 22956-110 Tb II    4 < -0.53  2.31                     
CS 22956-110 Dy II    2 < -0.70  1.34                     
CS 22956-110 Ho II    0                                   
CS 22956-110 Er II    2 < -0.41  1.81                     
CS 22956-110 Tm II    2 < -0.89  2.15                     
CS 22956-110 Yb II    0                                   
CS 22956-110 Hf II    2 <  0.18  2.47                     
CS 22956-110 Ir I     0                                   
CS 22956-110 Pb I     1 <  1.93  3.04                     
CS 22956-110 Th II    2 < -0.57  2.51                     
CS 22956-114 Fe I   115    4.31 -3.19 0.06 0.15 0.00 0.00 
CS 22956-114 Fe II   10    4.64 -2.86 0.06 0.15 0.00 0.00 
CS 22956-114 Li I     1 <  0.58                           
CS 22956-114 C (CH)   1    4.52 -1.05 0.15 0.25 0.19 0.19 
CS 22956-114 N (NH)   1    5.37  0.40 0.30 0.36 0.32 0.32 
CS 22956-114 O I      3 <  6.67  1.17                     
CS 22956-114 Na I     0                                   
CS 22956-114 Mg I     7    4.90  0.48 0.05 0.15 0.08 0.17 
CS 22956-114 Al I     1    2.61 -0.65 0.09 0.29 0.23 0.29 
CS 22956-114 Si I     1    5.00  0.68 0.15 0.28 0.22 0.25 
CS 22956-114 K I      0                                   
CS 22956-114 Ca I    12    3.66  0.50 0.11 0.17 0.12 0.20 
CS 22956-114 Sc II    5    0.26 -0.03 0.05 0.15 0.17 0.09 
CS 22956-114 Ti I    15    2.03  0.27 0.07 0.15 0.09 0.18 
CS 22956-114 Ti II   26    2.31  0.22 0.05 0.15 0.17 0.09 
CS 22956-114 V I      1    0.69 -0.05 0.13 0.18 0.14 0.21 
CS 22956-114 V II     2    1.00 -0.07 0.21 0.25 0.27 0.22 
CS 22956-114 Cr I     7    2.26 -0.19 0.06 0.15 0.09 0.18 
CS 22956-114 Cr II    2    2.89  0.11 0.08 0.16 0.19 0.10 
CS 22956-114 Mn I     4    1.86 -0.38 0.08 0.17 0.11 0.20 
CS 22956-114 Mn II    0                                   
CS 22956-114 Co I     3    1.82  0.01 0.12 0.19 0.14 0.21 
CS 22956-114 Ni I     3    3.10  0.07 0.13 0.19 0.14 0.21 
CS 22956-114 Cu I     1 <  1.29  0.29                     
CS 22956-114 Zn I     1 <  2.08  0.71                     
CS 22956-114 Ga I     0                                   
CS 22956-114 Rb I     1 <  1.99  2.66                     
CS 22956-114 Sr II    2   -0.07 -0.07 0.04 0.24 0.23 0.24 
CS 22956-114 Y II     4   -1.17 -0.51 0.11 0.18 0.20 0.13 
CS 22956-114 Zr II    3   -0.46 -0.17 0.08 0.16 0.18 0.10 
CS 22956-114 Nb II    0                                   
CS 22956-114 Mo I     1 < -0.02  1.29                     
CS 22956-114 Tc I     1 <  0.06                           
CS 22956-114 Ru I     0                                   
CS 22956-114 Sn I     0                                   
CS 22956-114 Ba II    3   -1.34 -0.65 0.08 0.16 0.18 0.10 
CS 22956-114 La II    4 < -1.98 -0.22                     
CS 22956-114 Ce II    3 < -1.50 -0.22                     
CS 22956-114 Pr II    5 < -1.73  0.41                     
CS 22956-114 Nd II    5 < -1.46 -0.02                     
CS 22956-114 Sm II    2 < -1.32  0.58                     
CS 22956-114 Eu II    3   -2.47 -0.12 0.12 0.18 0.20 0.13 
CS 22956-114 Gd II    3 < -1.11  0.68                     
CS 22956-114 Tb II    3 < -1.61  0.95                     
CS 22956-114 Dy II    1 < -0.88  0.88                     
CS 22956-114 Ho II    1 < -1.62  0.76                     
CS 22956-114 Er II    2 < -1.43  0.51                     
CS 22956-114 Tm II    1 < -0.77  1.99                     
CS 22956-114 Yb II    1   -2.35 -0.41 0.43 0.45 0.46 0.43 
CS 22956-114 Hf II    1 < -0.77  1.24                     
CS 22956-114 Ir I     0                                   
CS 22956-114 Pb I     1 <  0.78  1.93                     
CS 22956-114 Th II    2 < -1.70  1.10                     
CS 22957-013 Fe I   116    4.52 -2.98 0.05 0.15 0.00 0.00 
CS 22957-013 Fe II   11    4.49 -3.01 0.06 0.15 0.00 0.00 
CS 22957-013 Li I     1    0.86       0.07 0.15 0.09 0.18 
CS 22957-013 C (CH)   1    5.44  0.01 0.15 0.25 0.19 0.19 
CS 22957-013 N (NH)   1    4.68 -0.15 0.30 0.36 0.32 0.32 
CS 22957-013 O I      3 <  6.72  1.01                     
CS 22957-013 Na I     1    3.18 -0.08 0.10 0.30 0.24 0.29 
CS 22957-013 Mg I     8    5.09  0.48 0.04 0.18 0.09 0.17 
CS 22957-013 Al I     1    3.11 -0.36 0.09 0.29 0.22 0.27 
CS 22957-013 Si I     0                                   
CS 22957-013 K I      1    2.25  0.20 0.13 0.18 0.14 0.21 
CS 22957-013 Ca I    11    3.77  0.41 0.10 0.17 0.12 0.20 
CS 22957-013 Sc II    6    0.05 -0.09 0.05 0.15 0.17 0.08 
CS 22957-013 Ti I    16    2.03  0.07 0.05 0.14 0.08 0.17 
CS 22957-013 Ti II   25    2.19  0.25 0.05 0.14 0.16 0.09 
CS 22957-013 V I      1    0.71 -0.24 0.11 0.17 0.12 0.20 
CS 22957-013 V II     2    0.96  0.05 0.19 0.24 0.26 0.20 
CS 22957-013 Cr I     7    2.33 -0.33 0.06 0.14 0.08 0.18 
CS 22957-013 Cr II    2    2.81  0.19 0.07 0.16 0.18 0.09 
CS 22957-013 Mn I     5    1.97 -0.48 0.06 0.15 0.08 0.18 
CS 22957-013 Mn II    0                                   
CS 22957-013 Co I     3    1.86 -0.15 0.13 0.21 0.15 0.23 
CS 22957-013 Ni I     5    3.25  0.01 0.12 0.18 0.14 0.21 
CS 22957-013 Cu I     1 <  1.17 -0.04                     
CS 22957-013 Zn I     3    1.86  0.28 0.07 0.15 0.10 0.18 
CS 22957-013 Ga I     0                                   
CS 22957-013 Rb I     1 <  1.76  2.22                     
CS 22957-013 Sr II    2   -0.53 -0.39 0.04 0.25 0.23 0.25 
CS 22957-013 Y II     3   -1.60 -0.80 0.14 0.20 0.21 0.15 
CS 22957-013 Zr II    3   -0.82 -0.38 0.10 0.17 0.20 0.12 
CS 22957-013 Nb II    1 <  0.28  1.83                     
CS 22957-013 Mo I     1 < -0.51  0.59                     
CS 22957-013 Tc I     1 <  0.08                           
CS 22957-013 Ru I     0                                   
CS 22957-013 Sn I     1 <  0.92  1.83                     
CS 22957-013 Ba II    4   -1.63 -0.80 0.06 0.15 0.17 0.09 
CS 22957-013 La II    1   -2.36 -0.45 0.13 0.19 0.21 0.14 
CS 22957-013 Ce II    4 < -1.83 -0.40                     
CS 22957-013 Pr II    0                                   
CS 22957-013 Nd II    1   -2.01 -0.42 0.11 0.18 0.20 0.13 
CS 22957-013 Sm II    1 < -1.68  0.37                     
CS 22957-013 Eu II    3   -2.77 -0.27 0.09 0.17 0.19 0.11 
CS 22957-013 Gd II    2 < -1.36  0.58                     
CS 22957-013 Tb II    3 < -2.03  0.68                     
CS 22957-013 Dy II    3 < -1.90  0.01                     
CS 22957-013 Ho II    0                                   
CS 22957-013 Er II    2 < -1.89  0.20                     
CS 22957-013 Tm II    2 < -2.21  0.70                     
CS 22957-013 Yb II    1   -2.69 -0.60 0.15 0.21 0.23 0.17 
CS 22957-013 Hf II    1 < -1.05  1.11                     
CS 22957-013 Ir I     0                                   
CS 22957-013 Pb I     1 <  0.49  1.43                     
CS 22957-013 Th II    0                                   
CS 22957-019 Fe I   115    5.07 -2.43 0.07 0.21 0.00 0.00 
CS 22957-019 Fe II   10    5.08 -2.42 0.07 0.15 0.00 0.00 
CS 22957-019 Li I     1    1.56       0.11 0.22 0.13 0.23 
CS 22957-019 C (CH)   1    6.35  0.34 0.15 0.25 0.19 0.19 
CS 22957-019 N (NH)   1 <  6.25  0.84                     
CS 22957-019 O I      3    6.44  0.18 0.09 0.21 0.12 0.22 
CS 22957-019 Na I     0                                   
CS 22957-019 Mg I     8    5.46  0.29 0.07 0.22 0.10 0.21 
CS 22957-019 Al I     1    3.19 -0.83 0.09 0.31 0.21 0.30 
CS 22957-019 Si I     1    5.66  0.58 0.22 0.29 0.23 0.30 
CS 22957-019 K I      0                                   
CS 22957-019 Ca I    13    4.32  0.41 0.11 0.22 0.13 0.23 
CS 22957-019 Sc II    7    0.82  0.09 0.09 0.15 0.21 0.12 
CS 22957-019 Ti I    14    2.84  0.32 0.11 0.22 0.13 0.22 
CS 22957-019 Ti II   29    2.88  0.35 0.08 0.15 0.20 0.12 
CS 22957-019 V I      0                                   
CS 22957-019 V II     2    1.73  0.22 0.28 0.31 0.35 0.29 
CS 22957-019 Cr I     8    3.10 -0.10 0.09 0.22 0.11 0.22 
CS 22957-019 Cr II    4    3.45  0.23 0.10 0.16 0.22 0.13 
CS 22957-019 Mn I     4    2.75 -0.25 0.07 0.21 0.11 0.22 
CS 22957-019 Mn II    2    2.59 -0.43 0.18 0.22 0.26 0.19 
CS 22957-019 Co I     9    2.62  0.06 0.17 0.26 0.18 0.26 
CS 22957-019 Ni I    12    3.83  0.05 0.15 0.27 0.18 0.27 
CS 22957-019 Cu I     0                                   
CS 22957-019 Zn I     2    2.27  0.14 0.14 0.24 0.16 0.24 
CS 22957-019 Ga I     0                                   
CS 22957-019 Rb I     1 <  2.37  2.28                     
CS 22957-019 Sr II    2    0.46  0.01 0.04 0.23 0.25 0.22 
CS 22957-019 Y II     1   -0.78 -0.57 0.20 0.23 0.28 0.21 
CS 22957-019 Zr II    1    0.22  0.06 0.23 0.27 0.31 0.25 
CS 22957-019 Nb II    1 <  1.24  2.20                     
CS 22957-019 Mo I     1 <  1.04  1.59                     
CS 22957-019 Tc I     1 <  1.18                           
CS 22957-019 Ru I     0                                   
CS 22957-019 Sn I     0                                   
CS 22957-019 Ba II    2   -0.72 -0.48 0.08 0.15 0.21 0.11 
CS 22957-019 La II    0                                   
CS 22957-019 Ce II    5 < -0.12  0.72                     
CS 22957-019 Pr II    1 < -0.35  1.35                     
CS 22957-019 Nd II    1 < -0.40  0.60                     
CS 22957-019 Sm II    2 < -0.29  1.17                     
CS 22957-019 Eu II    1 < -0.88  1.02                     
CS 22957-019 Gd II    3 <  0.12  1.47                     
CS 22957-019 Tb II    3 < -0.40  1.72                     
CS 22957-019 Dy II    2 < -0.37  0.95                     
CS 22957-019 Ho II    0                                   
CS 22957-019 Er II    3 < -0.28  1.22                     
CS 22957-019 Tm II    2 < -0.77  1.55                     
CS 22957-019 Yb II    1   -1.38  0.12 0.51 0.52 0.54 0.51 
CS 22957-019 Hf II    1 <  0.50  2.07                     
CS 22957-019 Ir I     0                                   
CS 22957-019 Pb I     1 <  1.40  1.79                     
CS 22957-019 Th II    0                                   
CS 22957-022 Fe I   103    4.22 -3.28 0.06 0.14 0.00 0.00 
CS 22957-022 Fe II   10    4.33 -3.17 0.07 0.16 0.00 0.00 
CS 22957-022 Li I     1 <  0.63                           
CS 22957-022 C (CH)   1    5.32  0.06 0.15 0.25 0.19 0.19 
CS 22957-022 N (CN)   1 <  6.25  1.59                     
CS 22957-022 O I      3 <  6.85  1.44                     
CS 22957-022 Na I     0                                   
CS 22957-022 Mg I     8    4.78  0.47 0.05 0.15 0.08 0.18 
CS 22957-022 Al I     1    2.55 -0.62 0.09 0.29 0.23 0.29 
CS 22957-022 Si I     1    5.04  0.81 0.16 0.29 0.22 0.26 
CS 22957-022 K I      0                                   
CS 22957-022 Ca I    13    3.46  0.41 0.11 0.17 0.12 0.20 
CS 22957-022 Sc II    6   -0.11 -0.09 0.06 0.15 0.17 0.10 
CS 22957-022 Ti I    13    1.89  0.22 0.07 0.15 0.09 0.18 
CS 22957-022 Ti II   24    1.90  0.12 0.06 0.15 0.17 0.09 
CS 22957-022 V I      1    0.66  0.01 0.12 0.18 0.14 0.21 
CS 22957-022 V II     2    0.75 -0.01 0.22 0.26 0.27 0.23 
CS 22957-022 Cr I     6    2.22 -0.14 0.05 0.14 0.07 0.18 
CS 22957-022 Cr II    1    2.76  0.29 0.08 0.16 0.18 0.10 
CS 22957-022 Mn I     4    1.78 -0.36 0.09 0.17 0.11 0.20 
CS 22957-022 Mn II    0                                   
CS 22957-022 Co I     4    1.71  0.00 0.13 0.19 0.14 0.22 
CS 22957-022 Ni I     3    2.94  0.00 0.11 0.19 0.13 0.21 
CS 22957-022 Cu I     0                                   
CS 22957-022 Zn I     2    1.72  0.44 0.09 0.16 0.11 0.19 
CS 22957-022 Ga I     0                                   
CS 22957-022 Rb I     0                                   
CS 22957-022 Sr II    2   -0.74 -0.45 0.04 0.24 0.24 0.24 
CS 22957-022 Y II     2   -1.68 -0.73 0.13 0.19 0.21 0.15 
CS 22957-022 Zr II    3   -0.76 -0.18 0.13 0.19 0.21 0.15 
CS 22957-022 Nb II    1 <  0.24  1.95                     
CS 22957-022 Mo I     1 < -0.29  1.11                     
CS 22957-022 Tc I     1 <  0.05                           
CS 22957-022 Ru I     0                                   
CS 22957-022 Sn I     1 <  1.25  2.46                     
CS 22957-022 Ba II    1   -2.29 -1.30 0.05 0.15 0.17 0.09 
CS 22957-022 La II    0                                   
CS 22957-022 Ce II    5 < -1.31  0.28                     
CS 22957-022 Pr II    1 < -1.82  0.63                     
CS 22957-022 Nd II    5 < -1.73  0.02                     
CS 22957-022 Sm II    2 < -1.51  0.70                     
CS 22957-022 Eu II    3 < -2.60  0.05                     
CS 22957-022 Gd II    3 < -1.08  1.02                     
CS 22957-022 Tb II    3 < -1.72  1.15                     
CS 22957-022 Dy II    2 < -1.98  0.09                     
CS 22957-022 Ho II    0                                   
CS 22957-022 Er II    2 < -1.53  0.72                     
CS 22957-022 Tm II    2 < -2.06  1.01                     
CS 22957-022 Yb II    1 < -2.59 -0.34                     
CS 22957-022 Hf II    1 < -0.78  1.54                     
CS 22957-022 Ir I     0                                   
CS 22957-022 Pb I     1 <  0.77  2.01                     
CS 22957-022 Th II    2 < -1.77  1.34                     
CS 22957-024 Fe I    71    4.59 -2.91 0.08 0.22 0.00 0.00 
CS 22957-024 Fe II    5    4.69 -2.81 0.09 0.16 0.00 0.00 
CS 22957-024 Li I     1    1.96       0.07 0.20 0.11 0.22 
CS 22957-024 C (CH)   1    6.30  0.69 0.15 0.25 0.20 0.20 
CS 22957-024 N (NH)   1 <  6.80  1.79                     
CS 22957-024 O I      0                                   
CS 22957-024 Na I     1    3.20 -0.13 0.10 0.24 0.14 0.26 
CS 22957-024 Mg I     6    5.06  0.37 0.08 0.22 0.11 0.22 
CS 22957-024 Al I     2    2.84 -0.70 0.09 0.23 0.13 0.25 
CS 22957-024 Si I     1    5.02  0.42 0.16 0.36 0.24 0.34 
CS 22957-024 K I      0                                   
CS 22957-024 Ca I    10    3.92  0.50 0.11 0.22 0.14 0.24 
CS 22957-024 Sc II    4    0.43  0.09 0.09 0.15 0.22 0.13 
CS 22957-024 Ti I     2    2.53  0.49 0.10 0.22 0.13 0.23 
CS 22957-024 Ti II   14    2.42  0.28 0.07 0.14 0.21 0.12 
CS 22957-024 V I      0                                   
CS 22957-024 V II     2 <  1.79  0.67                     
CS 22957-024 Cr I     3    2.54 -0.19 0.05 0.20 0.10 0.21 
CS 22957-024 Cr II    0                                   
CS 22957-024 Mn I     3    2.05 -0.46 0.10 0.21 0.13 0.23 
CS 22957-024 Mn II    2    2.17 -0.45 0.16 0.21 0.25 0.19 
CS 22957-024 Co I     3    2.29  0.21 0.16 0.25 0.17 0.26 
CS 22957-024 Ni I     5    3.27 -0.04 0.15 0.26 0.17 0.26 
CS 22957-024 Cu I     0                                   
CS 22957-024 Zn I     1 <  3.43  1.78                     
CS 22957-024 Ga I     0                                   
CS 22957-024 Rb I     0                                   
CS 22957-024 Sr II    2    0.05 -0.01 0.04 0.20 0.23 0.19 
CS 22957-024 Y II     0                                   
CS 22957-024 Zr II    1 <  0.36  0.59                     
CS 22957-024 Nb II    1 <  1.46  2.81                     
CS 22957-024 Mo I     1 <  1.24  2.27                     
CS 22957-024 Tc I     1 <  1.59                           
CS 22957-024 Ru I     0                                   
CS 22957-024 Sn I     0                                   
CS 22957-024 Ba II    1   -1.28 -0.65 0.07 0.15 0.22 0.12 
CS 22957-024 La II    0                                   
CS 22957-024 Ce II    5 < -0.01  1.22                     
CS 22957-024 Pr II    4 < -0.22  1.87                     
CS 22957-024 Nd II    3 < -0.16  1.23                     
CS 22957-024 Sm II    2 < -0.04  1.81                     
CS 22957-024 Eu II    4 < -1.25  1.04                     
CS 22957-024 Gd II    3 <  0.36  2.10                     
CS 22957-024 Tb II    1 <  0.53  3.04                     
CS 22957-024 Dy II    3 < -0.24  1.47                     
CS 22957-024 Ho II    1 < -0.51  1.82                     
CS 22957-024 Er II    3 < -0.08  1.81                     
CS 22957-024 Tm II    2 < -0.43  2.28                     
CS 22957-024 Yb II    1 < -0.97  0.92                     
CS 22957-024 Hf II    2 <  0.62  2.58                     
CS 22957-024 Ir I     0                                   
CS 22957-024 Pb I     1 <  1.73  2.60                     
CS 22957-024 Th II    2 < -0.17  2.58                     
CS 22957-026 Fe I   125    5.57 -1.93 0.06 0.21 0.00 0.00 
CS 22957-026 Fe II   12    5.61 -1.89 0.07 0.14 0.00 0.00 
CS 22957-026 Li I     1    2.24       0.06 0.20 0.09 0.20 
CS 22957-026 C (CH)   1    6.83  0.27 0.15 0.25 0.19 0.19 
CS 22957-026 N (NH)   1 <  6.90  0.94                     
CS 22957-026 O I      3    6.99  0.23 0.06 0.20 0.09 0.20 
CS 22957-026 Na I     0                                   
CS 22957-026 Mg I     5    6.04  0.37 0.07 0.23 0.11 0.22 
CS 22957-026 Al I     1    3.67 -0.85 0.09 0.33 0.20 0.29 
CS 22957-026 Si I     0                                   
CS 22957-026 K I      0                                   
CS 22957-026 Ca I    13    4.82  0.41 0.11 0.23 0.12 0.23 
CS 22957-026 Sc II    8    1.32  0.06 0.07 0.14 0.20 0.10 
CS 22957-026 Ti I    16    3.33  0.31 0.07 0.20 0.10 0.21 
CS 22957-026 Ti II   26    3.42  0.36 0.06 0.14 0.20 0.09 
CS 22957-026 V I      1    2.08  0.08 0.12 0.23 0.14 0.23 
CS 22957-026 V II     2    2.20  0.16 0.22 0.25 0.30 0.23 
CS 22957-026 Cr I    10    3.63 -0.08 0.07 0.21 0.09 0.21 
CS 22957-026 Cr II    3    3.95  0.20 0.07 0.14 0.21 0.10 
CS 22957-026 Mn I     5    3.18 -0.32 0.07 0.21 0.09 0.21 
CS 22957-026 Mn II    3    3.23 -0.31 0.16 0.20 0.25 0.17 
CS 22957-026 Co I     3    3.00 -0.06 0.14 0.24 0.15 0.24 
CS 22957-026 Ni I    13    4.35  0.06 0.13 0.25 0.15 0.24 
CS 22957-026 Cu I     0                                   
CS 22957-026 Zn I     2    2.77  0.14 0.07 0.20 0.10 0.21 
CS 22957-026 Ga I     0                                   
CS 22957-026 Rb I     1 <  2.62  2.03                     
CS 22957-026 Sr II    2    1.18  0.20 0.04 0.22 0.22 0.23 
CS 22957-026 Y II     2    0.04 -0.28 0.11 0.17 0.22 0.13 
CS 22957-026 Zr II    3    0.95  0.26 0.09 0.15 0.22 0.11 
CS 22957-026 Nb II    1 <  1.60  2.03                     
CS 22957-026 Mo I     1 <  1.30  1.35                     
CS 22957-026 Tc I     1 <  1.43                           
CS 22957-026 Ru I     0                                   
CS 22957-026 Sn I     0                                   
CS 22957-026 Ba II    3    0.26 -0.03 0.05 0.14 0.20 0.09 
CS 22957-026 La II    1   -0.42  0.37 0.15 0.20 0.25 0.16 
CS 22957-026 Ce II    5 <  0.09  0.40                     
CS 22957-026 Pr II    1 <  0.01  1.18                     
CS 22957-026 Nd II    4 <  0.00  0.47                     
CS 22957-026 Sm II    2 <  0.00  0.93                     
CS 22957-026 Eu II    2   -1.00  0.37 0.18 0.22 0.27 0.20 
CS 22957-026 Gd II    3 <  0.37  1.19                     
CS 22957-026 Tb II    3 <  0.04  1.63                     
CS 22957-026 Dy II    1 < -0.57  0.22                     
CS 22957-026 Ho II    0                                   
CS 22957-026 Er II    0                                   
CS 22957-026 Tm II    0                                   
CS 22957-026 Yb II    1   -0.80  0.17 0.22 0.25 0.29 0.23 
CS 22957-026 Hf II    1 <  0.85  1.89                     
CS 22957-026 Ir I     0                                   
CS 22957-026 Pb I     1 <  1.96  1.85                     
CS 22957-026 Th II    0                                   
CS 22957-027 Fe I    36    4.31 -3.19 0.06 0.14 0.00 0.00 
CS 22957-027 Fe II    3    4.50 -3.00 0.07 0.16 0.00 0.00 
CS 22957-027 Li I     1 <  0.86                           
CS 22957-027 C (CH)   1    7.85  2.42 0.15 0.25 0.19 0.19 
CS 22957-027 N (NH)   1    6.33  1.50 0.30 0.36 0.32 0.32 
CS 22957-027 O I      3 <  6.70  1.20                     
CS 22957-027 Na I     3    4.03  0.98 0.12 0.20 0.15 0.22 
CS 22957-027 Mg I     3    4.49  0.08 0.06 0.16 0.09 0.19 
CS 22957-027 Al I     1    3.14 -0.12 0.09 0.30 0.24 0.30 
CS 22957-027 Si I     0                                   
CS 22957-027 K I      1    1.88  0.04 0.16 0.20 0.17 0.23 
CS 22957-027 Ca I     3    3.46  0.32 0.11 0.17 0.12 0.20 
CS 22957-027 Sc II    0                                   
CS 22957-027 Ti I     2    2.08  0.32 0.07 0.15 0.09 0.18 
CS 22957-027 Ti II    5    2.15  0.20 0.05 0.15 0.17 0.12 
CS 22957-027 V I      0                                   
CS 22957-027 V II     0                                   
CS 22957-027 Cr I     1    2.32 -0.13 0.04 0.14 0.07 0.18 
CS 22957-027 Cr II    0                                   
CS 22957-027 Mn I     0                                   
CS 22957-027 Mn II    2    2.12 -0.31 0.15 0.22 0.23 0.20 
CS 22957-027 Co I     4    1.94  0.15 0.13 0.19 0.14 0.22 
CS 22957-027 Ni I     4    3.00 -0.03 0.12 0.20 0.14 0.22 
CS 22957-027 Cu I     0                                   
CS 22957-027 Zn I     1 <  2.02  0.65                     
CS 22957-027 Ga I     0                                   
CS 22957-027 Rb I     1 <  2.20  2.87                     
CS 22957-027 Sr II    1   -0.88 -0.75 0.05 0.18 0.19 0.16 
CS 22957-027 Y II     0                                   
CS 22957-027 Zr II    0                                   
CS 22957-027 Nb II    0                                   
CS 22957-027 Mo I     0                                   
CS 22957-027 Tc I     0                                   
CS 22957-027 Ru I     0                                   
CS 22957-027 Sn I     0                                   
CS 22957-027 Ba II    1   -1.82 -1.00 0.05 0.15 0.18 0.09 
CS 22957-027 La II    0                                   
CS 22957-027 Ce II    4 < -0.06  1.36                     
CS 22957-027 Pr II    2 < -0.37  1.91                     
CS 22957-027 Nd II    1 < -0.16  1.42                     
CS 22957-027 Sm II    2 < -0.54  1.50                     
CS 22957-027 Eu II    1 < -1.60  0.88                     
CS 22957-027 Gd II    1 < -0.22  1.71                     
CS 22957-027 Tb II    2 < -0.15  2.55                     
CS 22957-027 Dy II    1 <  0.11  2.01                     
CS 22957-027 Ho II    0                                   
CS 22957-027 Er II    1 < -0.11  1.97                     
CS 22957-027 Tm II    1 < -0.04  2.86                     
CS 22957-027 Yb II    1 < -1.69  0.39                     
CS 22957-027 Hf II    1 <  0.19  2.34                     
CS 22957-027 Ir I     0                                   
CS 22957-027 Pb I     1 <  1.26  2.41                     
CS 22957-027 Th II    0                                   
CS 22957-036 Fe I   112    5.22 -2.28 0.06 0.21 0.00 0.00 
CS 22957-036 Fe II    8    5.41 -2.09 0.06 0.14 0.00 0.00 
CS 22957-036 Li I     1    2.09       0.06 0.20 0.09 0.20 
CS 22957-036 C (CH)   1    6.38  0.04 0.15 0.25 0.19 0.19 
CS 22957-036 N (NH)   1 <  6.90  1.16                     
CS 22957-036 O I      3    6.90  0.50 0.07 0.20 0.09 0.20 
CS 22957-036 Na I     1    3.81 -0.15 0.10 0.32 0.20 0.29 
CS 22957-036 Mg I     7    5.67  0.36 0.05 0.24 0.09 0.21 
CS 22957-036 Al I     1    3.38 -0.79 0.09 0.33 0.20 0.29 
CS 22957-036 Si I     1    5.67  0.44 0.16 0.37 0.24 0.30 
CS 22957-036 K I      0                                   
CS 22957-036 Ca I    13    4.56  0.50 0.11 0.22 0.12 0.22 
CS 22957-036 Sc II    5    1.16  0.10 0.06 0.14 0.20 0.09 
CS 22957-036 Ti I    10    3.08  0.42 0.07 0.20 0.09 0.20 
CS 22957-036 Ti II   29    3.24  0.38 0.06 0.14 0.20 0.09 
CS 22957-036 V I      0                                   
CS 22957-036 V II     2    2.05  0.21 0.22 0.25 0.29 0.23 
CS 22957-036 Cr I     7    3.26 -0.10 0.06 0.21 0.09 0.21 
CS 22957-036 Cr II    2    3.83  0.28 0.06 0.14 0.21 0.09 
CS 22957-036 Mn I     4    2.90 -0.24 0.06 0.22 0.10 0.21 
CS 22957-036 Mn II    3    3.06 -0.28 0.16 0.20 0.25 0.17 
CS 22957-036 Co I     3    2.65 -0.06 0.12 0.24 0.14 0.23 
CS 22957-036 Ni I     9    4.04  0.10 0.14 0.29 0.18 0.27 
CS 22957-036 Cu I     0                                   
CS 22957-036 Zn I     2    2.64  0.36 0.08 0.21 0.10 0.21 
CS 22957-036 Ga I     0                                   
CS 22957-036 Rb I     1 <  2.60  2.36                     
CS 22957-036 Sr II    2    0.98  0.20 0.04 0.23 0.23 0.23 
CS 22957-036 Y II     0                                   
CS 22957-036 Zr II    3    0.89  0.40 0.10 0.16 0.22 0.12 
CS 22957-036 Nb II    1 <  1.49  2.12                     
CS 22957-036 Mo I     1 <  1.13  1.53                     
CS 22957-036 Tc I     1 <  1.47                           
CS 22957-036 Ru I     0                                   
CS 22957-036 Sn I     0                                   
CS 22957-036 Ba II    2   -0.13 -0.22 0.06 0.14 0.20 0.09 
CS 22957-036 La II    0                                   
CS 22957-036 Ce II    4 <  0.18  0.69                     
CS 22957-036 Pr II    1 <  0.00  1.37                     
CS 22957-036 Nd II    5 < -0.08  0.59                     
CS 22957-036 Sm II    2 <  0.17  1.30                     
CS 22957-036 Eu II    1   -1.02  0.55 0.12 0.17 0.23 0.13 
CS 22957-036 Gd II    3 <  0.33  1.35                     
CS 22957-036 Tb II    3 < -0.05  1.74                     
CS 22957-036 Dy II    2 < -0.03  0.96                     
CS 22957-036 Ho II    1 < -0.05  1.56                     
CS 22957-036 Er II    3 < -0.04  1.13                     
CS 22957-036 Tm II    2 < -0.56  1.43                     
CS 22957-036 Yb II    1   -0.99  0.18 0.23 0.26 0.30 0.24 
CS 22957-036 Hf II    1 <  0.78  2.02                     
CS 22957-036 Ir I     0                                   
CS 22957-036 Pb I     1 <  1.73  1.97                     
CS 22957-036 Th II    2 < -0.23  1.80                     
CS 22958-037 Fe I    84    4.99 -2.51 0.06 0.17 0.00 0.00 
CS 22958-037 Fe II   11    4.99 -2.51 0.06 0.15 0.00 0.00 
CS 22958-037 Li I     1 <  1.46                           
CS 22958-037 C (CH)   1 <  6.25  0.33                     
CS 22958-037 N (CN)   1 <  7.75  2.43                     
CS 22958-037 O I      3    6.27  0.09 0.08 0.18 0.10 0.20 
CS 22958-037 Na I     1    3.57 -0.16 0.10 0.23 0.16 0.25 
CS 22958-037 Mg I     7    5.43  0.33 0.05 0.17 0.07 0.19 
CS 22958-037 Al I     2    3.11 -0.84 0.09 0.21 0.13 0.23 
CS 22958-037 Si I     1    5.40  0.40 0.16 0.31 0.25 0.33 
CS 22958-037 K I      0                                   
CS 22958-037 Ca I    12    4.15  0.32 0.11 0.19 0.12 0.21 
CS 22958-037 Sc II    7    0.83  0.19 0.06 0.15 0.19 0.09 
CS 22958-037 Ti I     7    2.87  0.43 0.07 0.17 0.09 0.20 
CS 22958-037 Ti II   25    2.73  0.28 0.05 0.15 0.19 0.08 
CS 22958-037 V I      0                                   
CS 22958-037 V II     2    1.68  0.26 0.19 0.24 0.27 0.20 
CS 22958-037 Cr I     5    2.96 -0.17 0.06 0.17 0.09 0.20 
CS 22958-037 Cr II    3    3.26  0.13 0.07 0.16 0.20 0.10 
CS 22958-037 Mn I     4    2.81 -0.11 0.06 0.17 0.08 0.19 
CS 22958-037 Mn II    0                                   
CS 22958-037 Co I     5    2.70  0.22 0.13 0.21 0.14 0.23 
CS 22958-037 Ni I     4    3.77  0.06 0.13 0.21 0.14 0.23 
CS 22958-037 Cu I     0                                   
CS 22958-037 Zn I     2    2.30  0.25 0.08 0.18 0.10 0.20 
CS 22958-037 Ga I     0                                   
CS 22958-037 Rb I     1 <  2.74  2.73                     
CS 22958-037 Sr II    2    0.28 -0.09 0.04 0.24 0.23 0.19 
CS 22958-037 Y II     2   -0.73 -0.44 0.12 0.18 0.22 0.13 
CS 22958-037 Zr II    2    0.14  0.07 0.10 0.17 0.21 0.11 
CS 22958-037 Nb II    1 <  0.90  1.95                     
CS 22958-037 Mo I     1 <  0.97  1.60                     
CS 22958-037 Tc I     1 <  1.21                           
CS 22958-037 Ru I     0                                   
CS 22958-037 Sn I     0                                   
CS 22958-037 Ba II    3   -0.68 -0.36 0.05 0.15 0.19 0.08 
CS 22958-037 La II    3 < -1.08  0.33                     
CS 22958-037 Ce II    5 < -0.53  0.40                     
CS 22958-037 Pr II    1 < -0.80  0.99                     
CS 22958-037 Nd II    5 < -0.74  0.35                     
CS 22958-037 Sm II    2 < -0.67  0.88                     
CS 22958-037 Eu II    3   -1.48  0.51 0.08 0.16 0.20 0.10 
CS 22958-037 Gd II    1 < -0.15  1.29                     
CS 22958-037 Tb II    3 < -0.80  1.41                     
CS 22958-037 Dy II    1   -0.77  0.64 0.09 0.17 0.21 0.11 
CS 22958-037 Ho II    0                                   
CS 22958-037 Er II    1 < -0.59  1.00                     
CS 22958-037 Tm II    2 < -1.14  1.27                     
CS 22958-037 Yb II    1   -1.37  0.22 0.15 0.21 0.24 0.17 
CS 22958-037 Hf II    1 < -0.05  1.61                     
CS 22958-037 Ir I     0                                   
CS 22958-037 Pb I     1 <  1.61  2.08                     
CS 22958-037 Th II    2 < -0.96  1.49                     
CS 22958-041 Fe I    41    4.40 -3.10 0.06 0.21 0.00 0.00 
CS 22958-041 Fe II    2    4.62 -2.88 0.08 0.15 0.00 0.00 
CS 22958-041 Li I     1    2.02       0.06 0.20 0.10 0.21 
CS 22958-041 C (CH)   1 <  6.40  0.85                     
CS 22958-041 N (CN)   1 <  7.50  2.55                     
CS 22958-041 O I      0                                   
CS 22958-041 Na I     0                                   
CS 22958-041 Mg I     4    4.91  0.42 0.05 0.24 0.09 0.23 
CS 22958-041 Al I     2    2.66 -0.68 0.09 0.22 0.11 0.24 
CS 22958-041 Si I     1    4.80  0.39 0.16 0.36 0.24 0.33 
CS 22958-041 K I      0                                   
CS 22958-041 Ca I    10    3.74  0.51 0.12 0.23 0.14 0.23 
CS 22958-041 Sc II    1    0.16 -0.11 0.05 0.14 0.20 0.10 
CS 22958-041 Ti I     0                                   
CS 22958-041 Ti II   11    2.17  0.11 0.06 0.14 0.21 0.10 
CS 22958-041 V I      0                                   
CS 22958-041 V II     0                                   
CS 22958-041 Cr I     2    2.29 -0.25 0.05 0.20 0.08 0.21 
CS 22958-041 Cr II    0                                   
CS 22958-041 Mn I     1    1.84 -0.49 0.07 0.20 0.10 0.21 
CS 22958-041 Mn II    0                                   
CS 22958-041 Co I     1    2.27  0.38 0.12 0.23 0.14 0.23 
CS 22958-041 Ni I     0                                   
CS 22958-041 Cu I     1 <  2.56  1.47                     
CS 22958-041 Zn I     0                                   
CS 22958-041 Ga I     1 <  1.87  1.93                     
CS 22958-041 Rb I     0                                   
CS 22958-041 Sr II    2   -0.39 -0.38 0.04 0.17 0.21 0.15 
CS 22958-041 Y II     3 <  0.21  0.88                     
CS 22958-041 Zr II    3 <  0.44  0.74                     
CS 22958-041 Nb II    1 <  1.96  3.38                     
CS 22958-041 Mo I     1 <  1.47  2.69                     
CS 22958-041 Tc I     1 <  1.80                           
CS 22958-041 Ru I     0                                   
CS 22958-041 Sn I     0                                   
CS 22958-041 Ba II    1   -1.84 -1.14 0.13 0.18 0.24 0.15 
CS 22958-041 La II    0                                   
CS 22958-041 Ce II    5 <  0.31  1.61                     
CS 22958-041 Pr II    5 < -0.19  1.97                     
CS 22958-041 Nd II    3 <  0.17  1.63                     
CS 22958-041 Sm II    2 <  0.16  2.08                     
CS 22958-041 Eu II    4 < -1.10  1.26                     
CS 22958-041 Gd II    3 <  0.59  2.40                     
CS 22958-041 Tb II    3 < -0.06  2.52                     
CS 22958-041 Dy II    2 < -0.19  1.59                     
CS 22958-041 Ho II    0                                   
CS 22958-041 Er II    1 <  0.31  2.27                     
CS 22958-041 Tm II    2 < -0.32  2.46                     
CS 22958-041 Yb II    0                                   
CS 22958-041 Hf II    2 <  0.76  2.79                     
CS 22958-041 Ir I     0                                   
CS 22958-041 Pb I     1 <  1.86  2.92                     
CS 22958-041 Th II    2 < -0.02  2.80                     
CS 22958-042 Fe I    19    4.10 -3.40 0.06 0.21 0.00 0.00 
CS 22958-042 Fe II    1    4.51 -2.99 0.11 0.16 0.00 0.00 
CS 22958-042 Li I     1 <  1.33                           
CS 22958-042 C (CH)   1    7.59  2.15 0.15 0.25 0.19 0.21 
CS 22958-042 N (CN)   1    7.09  2.25 0.20 0.28 0.23 0.25 
CS 22958-042 O I      0                                   
CS 22958-042 Na I     2 <  4.73  1.89                     
CS 22958-042 Mg I     3    4.95  0.74 0.05 0.23 0.08 0.23 
CS 22958-042 Al I     1    2.80 -0.25 0.09 0.29 0.17 0.30 
CS 22958-042 Si I     0                                   
CS 22958-042 K I      0                                   
CS 22958-042 Ca I     4    3.42  0.48 0.13 0.23 0.15 0.25 
CS 22958-042 Sc II    0                                   
CS 22958-042 Ti I     0                                   
CS 22958-042 Ti II    5    1.92 -0.04 0.06 0.14 0.20 0.12 
CS 22958-042 V I      0                                   
CS 22958-042 V II     0                                   
CS 22958-042 Cr I     1    2.25  0.01 0.06 0.20 0.09 0.22 
CS 22958-042 Cr II    0                                   
CS 22958-042 Mn I     1    1.76 -0.27 0.07 0.20 0.10 0.22 
CS 22958-042 Mn II    0                                   
CS 22958-042 Co I     1    1.74  0.15 0.17 0.25 0.18 0.27 
CS 22958-042 Ni I     0                                   
CS 22958-042 Cu I     1 <  2.64  1.85                     
CS 22958-042 Zn I     0                                   
CS 22958-042 Ga I     0                                   
CS 22958-042 Rb I     0                                   
CS 22958-042 Sr II    2   -0.45 -0.33 0.04 0.14 0.20 0.13 
CS 22958-042 Y II     0                                   
CS 22958-042 Zr II    0                                   
CS 22958-042 Nb II    1 <  1.71  3.24                     
CS 22958-042 Mo I     1 <  1.27  2.79                     
CS 22958-042 Tc I     1 <  2.40                           
CS 22958-042 Ru I     0                                   
CS 22958-042 Sn I     0                                   
CS 22958-042 Ba II    2 < -1.83 -1.02                     
CS 22958-042 La II    3 < -0.69  1.20                     
CS 22958-042 Ce II    4 <  0.10  1.51                     
CS 22958-042 Pr II    0                                   
CS 22958-042 Nd II    0                                   
CS 22958-042 Sm II    0                                   
CS 22958-042 Eu II    2 < -1.34  1.13                     
CS 22958-042 Gd II    1 <  0.21  2.13                     
CS 22958-042 Tb II    0                                   
CS 22958-042 Dy II    3 < -0.24  1.65                     
CS 22958-042 Ho II    1 < -0.55  1.96                     
CS 22958-042 Er II    1 <  0.21  2.28                     
CS 22958-042 Tm II    1 <  0.44  3.33                     
CS 22958-042 Yb II    1 < -0.37  1.70                     
CS 22958-042 Hf II    2 <  0.61  2.75                     
CS 22958-042 Ir I     0                                   
CS 22958-042 Pb I     1 <  2.01  3.37                     
CS 22958-042 Th II    0                                   
CS 22958-052 Fe I    49    4.88 -2.62 0.05 0.22 0.00 0.00 
CS 22958-052 Fe II    5    5.08 -2.42 0.07 0.14 0.00 0.00 
CS 22958-052 Li I     1    2.06       0.07 0.20 0.10 0.20 
CS 22958-052 C (CH)   1    6.33  0.32 0.15 0.25 0.19 0.19 
CS 22958-052 N (CN)   1 <  7.80  2.39                     
CS 22958-052 O I      3 <  6.59  0.52                     
CS 22958-052 Na I     0                                   
CS 22958-052 Mg I     4    5.30  0.32 0.05 0.21 0.08 0.20 
CS 22958-052 Al I     2    3.03 -0.81 0.09 0.30 0.16 0.28 
CS 22958-052 Si I     1    5.32  0.43 0.16 0.36 0.22 0.30 
CS 22958-052 K I      0                                   
CS 22958-052 Ca I     9    4.28  0.56 0.11 0.22 0.12 0.22 
CS 22958-052 Sc II    2    0.75  0.02 0.05 0.14 0.20 0.09 
CS 22958-052 Ti I     1    2.80  0.47 0.05 0.20 0.09 0.20 
CS 22958-052 Ti II   10    2.81  0.28 0.05 0.15 0.18 0.11 
CS 22958-052 V I      0                                   
CS 22958-052 V II     2 <  2.22  0.71                     
CS 22958-052 Cr I     2    2.88 -0.15 0.04 0.23 0.09 0.23 
CS 22958-052 Cr II    0                                   
CS 22958-052 Mn I     3    2.37 -0.44 0.06 0.20 0.09 0.20 
CS 22958-052 Mn II    0                                   
CS 22958-052 Co I     2    2.43  0.05 0.13 0.23 0.15 0.23 
CS 22958-052 Ni I     2    3.59 -0.01 0.14 0.26 0.15 0.25 
CS 22958-052 Cu I     0                                   
CS 22958-052 Zn I     2 <  2.81  0.87                     
CS 22958-052 Ga I     0                                   
CS 22958-052 Rb I     1 <  3.01  3.11                     
CS 22958-052 Sr II    2    0.58  0.13 0.04 0.24 0.22 0.24 
CS 22958-052 Y II     1   -0.33 -0.12 0.11 0.17 0.23 0.13 
CS 22958-052 Zr II    1    0.63  0.47 0.08 0.15 0.22 0.10 
CS 22958-052 Nb II    1 <  1.82  2.78                     
CS 22958-052 Mo I     1 <  1.68  2.42                     
CS 22958-052 Tc I     1 <  1.83                           
CS 22958-052 Ru I     0                                   
CS 22958-052 Sn I     0                                   
CS 22958-052 Ba II    2   -0.24 -0.00 0.07 0.15 0.20 0.10 
CS 22958-052 La II    4 < -0.16  1.16                     
CS 22958-052 Ce II    5 <  0.55  1.39                     
CS 22958-052 Pr II    4 <  0.20  1.90                     
CS 22958-052 Nd II    5 <  0.37  1.37                     
CS 22958-052 Sm II    2 <  0.36  1.82                     
CS 22958-052 Eu II    1   -0.90  1.00 0.13 0.18 0.24 0.15 
CS 22958-052 Gd II    3 <  0.60  1.95                     
CS 22958-052 Tb II    3 <  0.05  2.17                     
CS 22958-052 Dy II    3 <  0.11  1.43                     
CS 22958-052 Ho II    0                                   
CS 22958-052 Er II    3 <  0.26  1.76                     
CS 22958-052 Tm II    2 < -0.14  2.18                     
CS 22958-052 Yb II    1   -0.57  0.93 0.12 0.17 0.23 0.14 
CS 22958-052 Hf II    2 <  1.10  2.67                     
CS 22958-052 Ir I     0                                   
CS 22958-052 Pb I     1 <  1.90  2.48                     
CS 22958-052 Th II    2 <  0.10  2.46                     
CS 22958-065 Fe I   117    5.21 -2.29 0.06 0.21 0.00 0.00 
CS 22958-065 Fe II    8    5.26 -2.24 0.07 0.14 0.00 0.00 
CS 22958-065 Li I     1    2.20       0.06 0.20 0.09 0.20 
CS 22958-065 C (CH)   1    6.52  0.33 0.15 0.25 0.19 0.19 
CS 22958-065 N (NH)   1 <  6.25  0.66                     
CS 22958-065 O I      2    6.51  0.11 0.08 0.21 0.11 0.21 
CS 22958-065 Na I     0                                   
CS 22958-065 Mg I     7    5.70  0.39 0.05 0.24 0.09 0.21 
CS 22958-065 Al I     2    3.36 -0.80 0.09 0.32 0.20 0.29 
CS 22958-065 Si I     1    5.80  0.58 0.16 0.37 0.24 0.31 
CS 22958-065 K I      1    2.94  0.20 0.14 0.23 0.15 0.24 
CS 22958-065 Ca I    12    4.48  0.43 0.11 0.22 0.12 0.22 
CS 22958-065 Sc II    6    0.92  0.02 0.07 0.15 0.20 0.10 
CS 22958-065 Ti I     8    3.05  0.39 0.06 0.20 0.09 0.20 
CS 22958-065 Ti II   25    3.04  0.34 0.07 0.14 0.19 0.11 
CS 22958-065 V I      0                                   
CS 22958-065 V II     2    1.81  0.12 0.25 0.28 0.32 0.26 
CS 22958-065 Cr I     5    3.20 -0.15 0.06 0.22 0.09 0.21 
CS 22958-065 Cr II    2    3.49  0.09 0.09 0.15 0.22 0.11 
CS 22958-065 Mn I     3    2.85 -0.29 0.06 0.21 0.09 0.21 
CS 22958-065 Mn II    4    2.91 -0.28 0.15 0.21 0.25 0.18 
CS 22958-065 Co I     6    2.78  0.08 0.15 0.25 0.16 0.25 
CS 22958-065 Ni I    10    3.94  0.01 0.14 0.29 0.18 0.27 
CS 22958-065 Cu I     0                                   
CS 22958-065 Zn I     2    2.54  0.27 0.09 0.21 0.12 0.22 
CS 22958-065 Ga I     0                                   
CS 22958-065 Rb I     1 <  2.97  2.74                     
CS 22958-065 Sr II    2    0.80  0.17 0.04 0.25 0.24 0.24 
CS 22958-065 Y II     2   -0.30 -0.26 0.12 0.18 0.23 0.14 
CS 22958-065 Zr II    1    0.70  0.36 0.09 0.15 0.22 0.11 
CS 22958-065 Nb II    1 <  1.54  2.32                     
CS 22958-065 Mo I     1 <  1.28  1.69                     
CS 22958-065 Tc I     1 <  1.81                           
CS 22958-065 Ru I     0                                   
CS 22958-065 Sn I     0                                   
CS 22958-065 Ba II    2   -0.21 -0.15 0.06 0.14 0.20 0.09 
CS 22958-065 La II    0                                   
CS 22958-065 Ce II    5 <  0.26  0.92                     
CS 22958-065 Pr II    5 < -0.06  1.46                     
CS 22958-065 Nd II    5 <  0.13  0.95                     
CS 22958-065 Sm II    2 <  0.20  1.48                     
CS 22958-065 Eu II    4 < -1.09  0.63                     
CS 22958-065 Gd II    3 <  0.39  1.56                     
CS 22958-065 Tb II    4 < -0.09  1.85                     
CS 22958-065 Dy II    2 < -0.24  0.90                     
CS 22958-065 Ho II    0                                   
CS 22958-065 Er II    1 <  0.08  1.40                     
CS 22958-065 Tm II    2 < -0.36  1.78                     
CS 22958-065 Yb II    0                                   
CS 22958-065 Hf II    2 <  0.71  2.10                     
CS 22958-065 Ir I     0                                   
CS 22958-065 Pb I     1 <  1.71  1.96                     
CS 22958-065 Th II    0                                   
CS 22958-074 Fe I    90    4.83 -2.67 0.06 0.21 0.00 0.00 
CS 22958-074 Fe II    8    4.88 -2.62 0.08 0.15 0.00 0.00 
CS 22958-074 Li I     1    1.80       0.06 0.20 0.09 0.21 
CS 22958-074 C (CH)   1    6.21  0.40 0.15 0.25 0.19 0.20 
CS 22958-074 N (NH)   1 <  5.95  0.74                     
CS 22958-074 O I      3 <  6.72  0.70                     
CS 22958-074 Na I     0                                   
CS 22958-074 Mg I     7    5.36  0.43 0.05 0.22 0.08 0.21 
CS 22958-074 Al I     1    3.01 -0.77 0.09 0.31 0.19 0.30 
CS 22958-074 Si I     1    5.37  0.53 0.16 0.36 0.23 0.31 
CS 22958-074 K I      1    2.68  0.32 0.14 0.24 0.16 0.24 
CS 22958-074 Ca I    11    4.08  0.41 0.11 0.22 0.13 0.23 
CS 22958-074 Sc II    4    0.30 -0.23 0.09 0.15 0.22 0.12 
CS 22958-074 Ti I     4    2.55  0.27 0.07 0.20 0.10 0.21 
CS 22958-074 Ti II   19    2.52  0.19 0.07 0.15 0.20 0.12 
CS 22958-074 V I      0                                   
CS 22958-074 V II     0                                   
CS 22958-074 Cr I     5    2.78 -0.19 0.06 0.21 0.09 0.22 
CS 22958-074 Cr II    1    3.20  0.18 0.10 0.16 0.22 0.12 
CS 22958-074 Mn I     4    2.39 -0.38 0.10 0.22 0.12 0.23 
CS 22958-074 Mn II    3    2.47 -0.34 0.16 0.20 0.25 0.18 
CS 22958-074 Co I     5    2.38  0.06 0.15 0.25 0.16 0.25 
CS 22958-074 Ni I     9    3.60  0.05 0.14 0.28 0.17 0.27 
CS 22958-074 Cu I     0                                   
CS 22958-074 Zn I     2    2.26  0.37 0.11 0.22 0.13 0.23 
CS 22958-074 Ga I     0                                   
CS 22958-074 Rb I     1 <  2.76  2.91                     
CS 22958-074 Sr II    2    0.34  0.09 0.04 0.24 0.24 0.24 
CS 22958-074 Y II     1   -0.60 -0.19 0.17 0.21 0.26 0.18 
CS 22958-074 Zr II    1    0.15  0.19 0.12 0.17 0.23 0.14 
CS 22958-074 Nb II    0                                   
CS 22958-074 Mo I     1 <  0.97  1.76                     
CS 22958-074 Tc I     1 <  1.34                           
CS 22958-074 Ru I     0                                   
CS 22958-074 Sn I     0                                   
CS 22958-074 Ba II    1   -1.03 -0.59 0.05 0.14 0.20 0.09 
CS 22958-074 La II    0                                   
CS 22958-074 Ce II    4 < -0.14  0.90                     
CS 22958-074 Pr II    3 < -0.13  1.77                     
CS 22958-074 Nd II    3 <  0.39  1.59                     
CS 22958-074 Sm II    2 <  0.00  1.66                     
CS 22958-074 Eu II    3 < -1.26  0.84                     
CS 22958-074 Gd II    3 <  0.26  1.81                     
CS 22958-074 Tb II    3 < -0.35  1.97                     
CS 22958-074 Dy II    2 < -0.37  1.15                     
CS 22958-074 Ho II    1 < -0.62  1.52                     
CS 22958-074 Er II    2 < -0.32  1.38                     
CS 22958-074 Tm II    2 < -0.59  1.93                     
CS 22958-074 Yb II    0                                   
CS 22958-074 Hf II    2 <  0.47  2.24                     
CS 22958-074 Ir I     0                                   
CS 22958-074 Pb I     1 <  1.39  2.02                     
CS 22958-074 Th II    0                                   
CS 22958-083 Fe I    99    4.45 -3.05 0.06 0.14 0.00 0.00 
CS 22958-083 Fe II    8    4.46 -3.04 0.07 0.15 0.00 0.00 
CS 22958-083 Li I     1 <  0.92                           
CS 22958-083 C (CH)   1    5.91  0.52 0.15 0.25 0.19 0.19 
CS 22958-083 N (CN)   1 <  5.80  1.01                     
CS 22958-083 O I      0                                   
CS 22958-083 Na I     1    3.26  0.07 0.10 0.27 0.22 0.29 
CS 22958-083 Mg I     6    5.14  0.59 0.05 0.16 0.08 0.18 
CS 22958-083 Al I     1    2.96 -0.44 0.09 0.30 0.24 0.30 
CS 22958-083 Si I     0                                   
CS 22958-083 K I      0                                   
CS 22958-083 Ca I    10    3.70  0.41 0.11 0.17 0.12 0.20 
CS 22958-083 Sc II    2    0.01 -0.10 0.04 0.15 0.17 0.08 
CS 22958-083 Ti I    14    2.17  0.27 0.06 0.14 0.08 0.18 
CS 22958-083 Ti II   18    2.23  0.32 0.05 0.15 0.17 0.09 
CS 22958-083 V I      1    0.87 -0.01 0.11 0.17 0.13 0.20 
CS 22958-083 V II     2    1.02  0.13 0.20 0.24 0.26 0.21 
CS 22958-083 Cr I     5    2.53 -0.05 0.05 0.14 0.08 0.18 
CS 22958-083 Cr II    2    2.79  0.20 0.09 0.17 0.19 0.11 
CS 22958-083 Mn I     1    2.18 -0.20 0.06 0.14 0.08 0.18 
CS 22958-083 Mn II    0                                   
CS 22958-083 Co I     2    1.97  0.03 0.12 0.21 0.16 0.24 
CS 22958-083 Ni I     5    3.41  0.24 0.12 0.19 0.14 0.21 
CS 22958-083 Cu I     0                                   
CS 22958-083 Zn I     2    2.17  0.67 0.05 0.14 0.08 0.18 
CS 22958-083 Ga I     0                                   
CS 22958-083 Rb I     0                                   
CS 22958-083 Sr II    2   -0.32 -0.15 0.04 0.25 0.24 0.25 
CS 22958-083 Y II     1   -1.68 -0.85 0.11 0.18 0.20 0.13 
CS 22958-083 Zr II    3   -0.36  0.11 0.09 0.17 0.19 0.12 
CS 22958-083 Nb II    1 <  0.39  1.97                     
CS 22958-083 Mo I     1 < -0.09  1.08                     
CS 22958-083 Tc I     0                                   
CS 22958-083 Ru I     0                                   
CS 22958-083 Sn I     0                                   
CS 22958-083 Ba II    3   -1.86 -1.00 0.07 0.16 0.18 0.10 
CS 22958-083 La II    2 < -1.85  0.09                     
CS 22958-083 Ce II    4 < -1.27  0.19                     
CS 22958-083 Pr II    3 < -1.74  0.58                     
CS 22958-083 Nd II    5 < -1.54  0.08                     
CS 22958-083 Sm II    2 < -1.50  0.58                     
CS 22958-083 Eu II    4 < -2.64 -0.12                     
CS 22958-083 Gd II    2 < -0.90  1.07                     
CS 22958-083 Tb II    3 < -1.53  1.21                     
CS 22958-083 Dy II    2 < -1.10  0.84                     
CS 22958-083 Ho II    0                                   
CS 22958-083 Er II    1 < -0.84  1.28                     
CS 22958-083 Tm II    1 < -1.81  1.13                     
CS 22958-083 Yb II    1 < -2.27 -0.15                     
CS 22958-083 Hf II    1 < -0.60  1.59                     
CS 22958-083 Ir I     0                                   
CS 22958-083 Pb I     1 <  0.40  1.41                     
CS 22958-083 Th II    0                                   
CS 22959-074 Fe I   111    4.90 -2.60 0.05 0.15 0.00 0.00 
CS 22959-074 Fe II   12    5.01 -2.49 0.06 0.15 0.00 0.00 
CS 22959-074 Li I     1 <  0.62                           
CS 22959-074 C (CH)   1    5.62 -0.33 0.15 0.25 0.19 0.19 
CS 22959-074 N (CN)   1    6.20  0.85 0.20 0.28 0.23 0.23 
CS 22959-074 O I      3 <  6.82  0.73                     
CS 22959-074 Na I     0                                   
CS 22959-074 Mg I     7    5.20  0.20 0.05 0.16 0.07 0.17 
CS 22959-074 Al I     1    3.04 -0.81 0.09 0.30 0.23 0.29 
CS 22959-074 Si I     0                                   
CS 22959-074 K I      0                                   
CS 22959-074 Ca I    12    3.90  0.16 0.11 0.17 0.12 0.20 
CS 22959-074 Sc II    6    0.22 -0.44 0.06 0.15 0.17 0.09 
CS 22959-074 Ti I    17    2.44  0.10 0.05 0.14 0.07 0.17 
CS 22959-074 Ti II   28    2.59  0.13 0.05 0.15 0.17 0.08 
CS 22959-074 V I      1    1.12 -0.21 0.11 0.17 0.12 0.20 
CS 22959-074 V II     2    1.23 -0.21 0.20 0.24 0.26 0.21 
CS 22959-074 Cr I    11    2.94 -0.10 0.05 0.14 0.07 0.17 
CS 22959-074 Cr II    2    3.39  0.24 0.06 0.15 0.18 0.09 
CS 22959-074 Mn I     4    2.77 -0.05 0.04 0.14 0.07 0.17 
CS 22959-074 Mn II    1    2.92 -0.02 0.16 0.21 0.23 0.17 
CS 22959-074 Co I     2    2.09 -0.29 0.12 0.22 0.15 0.23 
CS 22959-074 Ni I    10    3.83  0.21 0.12 0.18 0.13 0.20 
CS 22959-074 Cu I     1 <  1.15 -0.44                     
CS 22959-074 Zn I     2    2.42  0.46 0.04 0.14 0.07 0.17 
CS 22959-074 Ga I     0                                   
CS 22959-074 Rb I     1 <  2.07  2.15                     
CS 22959-074 Sr II    2    0.14 -0.24 0.04 0.25 0.23 0.24 
CS 22959-074 Y II     4   -1.09 -0.81 0.10 0.17 0.19 0.12 
CS 22959-074 Zr II    3   -0.20 -0.29 0.08 0.16 0.19 0.11 
CS 22959-074 Nb II    1 <  0.64  1.67                     
CS 22959-074 Mo I     1 <  0.16  0.88                     
CS 22959-074 Tc I     1 <  0.30                           
CS 22959-074 Ru I     0                                   
CS 22959-074 Sn I     1 <  1.44  1.97                     
CS 22959-074 Ba II    2   -1.43 -1.12 0.05 0.15 0.17 0.09 
CS 22959-074 La II    1   -1.84 -0.45 0.15 0.21 0.23 0.17 
CS 22959-074 Ce II    4 < -1.23 -0.32                     
CS 22959-074 Pr II    1 < -1.40  0.37                     
CS 22959-074 Nd II    1 < -1.70 -0.63                     
CS 22959-074 Sm II    2 < -1.22  0.31                     
CS 22959-074 Eu II    1 < -2.22 -0.25                     
CS 22959-074 Gd II    2 < -0.80  0.62                     
CS 22959-074 Tb II    2 < -0.97  1.22                     
CS 22959-074 Dy II    1 < -0.73  0.66                     
CS 22959-074 Ho II    0                                   
CS 22959-074 Er II    0                                   
CS 22959-074 Tm II    2 < -1.56  0.83                     
CS 22959-074 Yb II    1 < -1.68 -0.11                     
CS 22959-074 Hf II    1 < -0.67  0.97                     
CS 22959-074 Ir I     0                                   
CS 22959-074 Pb I     1 <  0.45  1.01                     
CS 22959-074 Th II    0                                   
CS 22959-139 Fe I    80    4.83 -2.67 0.07 0.21 0.00 0.00 
CS 22959-139 Fe II    7    5.05 -2.45 0.07 0.14 0.00 0.00 
CS 22959-139 Li I     1    1.94       0.07 0.20 0.10 0.21 
CS 22959-139 C (CH)   1    6.17  0.19 0.15 0.25 0.19 0.19 
CS 22959-139 N (CN)   1 <  8.05  2.67                     
CS 22959-139 O I      1    6.48  0.46 0.08 0.21 0.11 0.21 
CS 22959-139 Na I     0                                   
CS 22959-139 Mg I     6    5.18  0.25 0.06 0.21 0.09 0.21 
CS 22959-139 Al I     2    2.92 -0.85 0.09 0.27 0.16 0.26 
CS 22959-139 Si I     1    5.08  0.24 0.16 0.36 0.24 0.32 
CS 22959-139 K I      0                                   
CS 22959-139 Ca I    11    4.12  0.45 0.11 0.22 0.13 0.22 
CS 22959-139 Sc II    3    0.68 -0.03 0.07 0.14 0.21 0.10 
CS 22959-139 Ti I     4    2.62  0.34 0.09 0.21 0.12 0.21 
CS 22959-139 Ti II   14    2.68  0.18 0.06 0.14 0.20 0.10 
CS 22959-139 V I      0                                   
CS 22959-139 V II     2 <  1.98  0.50                     
CS 22959-139 Cr I     3    2.69 -0.28 0.05 0.20 0.08 0.21 
CS 22959-139 Cr II    1    3.50  0.31 0.07 0.15 0.21 0.10 
CS 22959-139 Mn I     3    2.28 -0.48 0.07 0.20 0.10 0.21 
CS 22959-139 Mn II    0                                   
CS 22959-139 Co I     2    2.43  0.12 0.13 0.23 0.15 0.23 
CS 22959-139 Ni I     2    3.52 -0.03 0.12 0.23 0.14 0.23 
CS 22959-139 Cu I     0                                   
CS 22959-139 Zn I     2 <  2.43  0.54                     
CS 22959-139 Ga I     0                                   
CS 22959-139 Rb I     1 <  2.99  3.14                     
CS 22959-139 Sr II    2    0.21 -0.21 0.04 0.23 0.25 0.23 
CS 22959-139 Y II     0                                   
CS 22959-139 Zr II    1    0.34  0.21 0.14 0.19 0.25 0.16 
CS 22959-139 Nb II    1 <  1.77  2.76                     
CS 22959-139 Mo I     1 <  1.49  2.28                     
CS 22959-139 Tc I     1 <  1.44                           
CS 22959-139 Ru I     0                                   
CS 22959-139 Sn I     0                                   
CS 22959-139 Ba II    1   -0.91 -0.64 0.05 0.14 0.21 0.09 
CS 22959-139 La II    0                                   
CS 22959-139 Ce II    5 <  0.22  1.09                     
CS 22959-139 Pr II    5 < -0.15  1.58                     
CS 22959-139 Nd II    4 <  0.00  1.03                     
CS 22959-139 Sm II    2 <  0.04  1.53                     
CS 22959-139 Eu II    2 < -1.16  0.77                     
CS 22959-139 Gd II    3 <  0.32  1.70                     
CS 22959-139 Tb II    3 <  0.05  2.20                     
CS 22959-139 Dy II    2 < -0.06  1.29                     
CS 22959-139 Ho II    1 <  0.00  1.97                     
CS 22959-139 Er II    3 <  0.05  1.58                     
CS 22959-139 Tm II    2 < -0.36  1.99                     
CS 22959-139 Yb II    1 < -0.54  0.99                     
CS 22959-139 Hf II    2 <  0.67  2.27                     
CS 22959-139 Ir I     0                                   
CS 22959-139 Pb I     1 <  1.78  2.41                     
CS 22959-139 Th II    0                                   
CS 22960-010 Fe I    90    4.48 -3.02 0.06 0.10 0.00 0.00 
CS 22960-010 Fe II    3    4.47 -3.03 0.08 0.17 0.00 0.00 
CS 22960-010 Li I     1    1.08       0.10 0.12 0.12 0.18 
CS 22960-010 C (CH)   1    6.02  0.62 0.15 0.25 0.19 0.20 
CS 22960-010 N (NH)   1    4.85  0.05 0.30 0.36 0.32 0.33 
CS 22960-010 O I      3 <  7.10  1.43                     
CS 22960-010 Na I     0                                   
CS 22960-010 Mg I     5    4.94  0.36 0.05 0.11 0.08 0.15 
CS 22960-010 Al I     1    2.71 -0.72 0.09 0.18 0.14 0.17 
CS 22960-010 Si I     0                                   
CS 22960-010 K I      0                                   
CS 22960-010 Ca I    11    3.66  0.34 0.11 0.13 0.13 0.19 
CS 22960-010 Sc II    3    0.02 -0.10 0.15 0.21 0.20 0.17 
CS 22960-010 Ti I     7    2.01  0.08 0.07 0.10 0.10 0.17 
CS 22960-010 Ti II   15    2.15  0.23 0.10 0.15 0.14 0.15 
CS 22960-010 V I      1 <  0.95  0.04                     
CS 22960-010 V II     2 <  1.48  0.58                     
CS 22960-010 Cr I     4    2.54 -0.08 0.06 0.11 0.09 0.16 
CS 22960-010 Cr II    1    2.76  0.15 0.17 0.22 0.22 0.22 
CS 22960-010 Mn I     4    2.00 -0.41 0.09 0.14 0.12 0.19 
CS 22960-010 Mn II    5    2.08 -0.32 0.17 0.22 0.21 0.20 
CS 22960-010 Co I    11    2.01  0.04 0.15 0.18 0.16 0.22 
CS 22960-010 Ni I    11    3.14 -0.06 0.14 0.20 0.17 0.20 
CS 22960-010 Cu I     0                                   
CS 22960-010 Zn I     1    1.91  0.37 0.18 0.19 0.19 0.24 
CS 22960-010 Ga I     0                                   
CS 22960-010 Rb I     1 <  2.11  2.61                     
CS 22960-010 Sr II    2   -1.08 -0.92 0.05 0.16 0.15 0.10 
CS 22960-010 Y II     6 < -1.36 -0.54                     
CS 22960-010 Zr II    2 <  0.47  0.92                     
CS 22960-010 Nb II    1 <  1.20  2.77                     
CS 22960-010 Mo I     1 <  0.31  1.45                     
CS 22960-010 Tc I     1 <  0.80                           
CS 22960-010 Ru I     0                                   
CS 22960-010 Sn I     0                                   
CS 22960-010 Ba II    1   -2.01 -1.16 0.08 0.17 0.17 0.12 
CS 22960-010 La II    0                                   
CS 22960-010 Ce II    5 < -0.26  1.19                     
CS 22960-010 Pr II    3 < -0.70  1.61                     
CS 22960-010 Nd II    5 < -0.53  1.08                     
CS 22960-010 Sm II    2 < -0.46  1.61                     
CS 22960-010 Eu II    3 < -1.54  0.97                     
CS 22960-010 Gd II    2 < -0.06  1.90                     
CS 22960-010 Tb II    3 < -0.54  2.19                     
CS 22960-010 Dy II    2 < -0.62  1.31                     
CS 22960-010 Ho II    0                                   
CS 22960-010 Er II    1 < -0.49  1.62                     
CS 22960-010 Tm II    2 < -0.90  2.03                     
CS 22960-010 Yb II    1 < -1.64  0.47                     
CS 22960-010 Hf II    2 <  0.27  2.45                     
CS 22960-010 Ir I     0                                   
CS 22960-010 Pb I     1 <  0.85  1.83                     
CS 22960-010 Th II    3 < -0.76  2.21                     
CS 22960-029 Fe I    75    4.45 -3.05 0.07 0.22 0.00 0.00 
CS 22960-029 Fe II    5    4.73 -2.77 0.08 0.15 0.00 0.00 
CS 22960-029 Li I     1    1.99       0.06 0.20 0.10 0.21 
CS 22960-029 C (CH)   1    5.83  0.18 0.15 0.25 0.19 0.20 
CS 22960-029 N (NH)   1 <  5.80  0.75                     
CS 22960-029 O I      3 <  6.41  0.77                     
CS 22960-029 Na I     0                                   
CS 22960-029 Mg I     6    4.98  0.43 0.05 0.22 0.09 0.21 
CS 22960-029 Al I     2    2.64 -0.76 0.09 0.23 0.13 0.25 
CS 22960-029 Si I     1    4.77  0.31 0.16 0.36 0.24 0.33 
CS 22960-029 K I      0                                   
CS 22960-029 Ca I    10    3.76  0.47 0.11 0.22 0.14 0.23 
CS 22960-029 Sc II    2    0.22 -0.16 0.09 0.16 0.22 0.13 
CS 22960-029 Ti I     3    2.33  0.43 0.10 0.21 0.13 0.22 
CS 22960-029 Ti II   20    2.35  0.18 0.07 0.14 0.20 0.12 
CS 22960-029 V I      0                                   
CS 22960-029 V II     0                                   
CS 22960-029 Cr I     3    2.32 -0.27 0.05 0.21 0.09 0.21 
CS 22960-029 Cr II    1    2.98  0.11 0.17 0.24 0.27 0.23 
CS 22960-029 Mn I     2    1.89 -0.49 0.06 0.20 0.10 0.21 
CS 22960-029 Mn II    1    2.24 -0.42 0.16 0.20 0.25 0.18 
CS 22960-029 Co I     2    2.10  0.16 0.15 0.24 0.17 0.25 
CS 22960-029 Ni I     6    3.16 -0.01 0.15 0.26 0.17 0.27 
CS 22960-029 Cu I     0                                   
CS 22960-029 Zn I     2 <  2.33  0.82                     
CS 22960-029 Ga I     0                                   
CS 22960-029 Rb I     0                                   
CS 22960-029 Sr II    2   -0.63 -0.73 0.04 0.15 0.20 0.12 
CS 22960-029 Y II     4 < -0.20  0.36                     
CS 22960-029 Zr II    3 <  0.18  0.37                     
CS 22960-029 Nb II    1 <  1.42  2.73                     
CS 22960-029 Mo I     1 <  1.00  2.17                     
CS 22960-029 Tc I     0                                   
CS 22960-029 Ru I     0                                   
CS 22960-029 Sn I     0                                   
CS 22960-029 Ba II    4 < -1.71 -1.12                     
CS 22960-029 La II    4 < -0.80  0.87                     
CS 22960-029 Ce II    5 <  0.02  1.21                     
CS 22960-029 Pr II    5 < -0.39  1.66                     
CS 22960-029 Nd II    5 < -0.13  1.22                     
CS 22960-029 Sm II    2 < -0.08  1.73                     
CS 22960-029 Eu II    4 < -1.35  0.90                     
CS 22960-029 Gd II    3 <  0.23  1.93                     
CS 22960-029 Tb II    4 < -0.38  2.09                     
CS 22960-029 Dy II    2 < -0.44  1.23                     
CS 22960-029 Ho II    1 < -0.63  1.66                     
CS 22960-029 Er II    2 < -0.15  1.70                     
CS 22960-029 Tm II    2 < -0.52  2.15                     
CS 22960-029 Yb II    1 < -1.22  0.63                     
CS 22960-029 Hf II    2 <  0.54  2.46                     
CS 22960-029 Ir I     0                                   
CS 22960-029 Pb I     1 <  1.61  2.62                     
CS 22960-029 Th II    3 < -0.29  2.42                     
CS 22960-048 Fe I    75    3.59 -3.91 0.06 0.15 0.00 0.00 
CS 22960-048 Fe II    3    3.72 -3.78 0.07 0.16 0.00 0.00 
CS 22960-048 Li I     1    0.71       0.07 0.15 0.10 0.19 
CS 22960-048 C (CH)   1    4.99  0.35 0.15 0.25 0.19 0.19 
CS 22960-048 N (CN)   1 <  6.15  2.11                     
CS 22960-048 O I      3 <  6.93  2.15                     
CS 22960-048 Na I     0                                   
CS 22960-048 Mg I     9    4.41  0.72 0.07 0.16 0.10 0.19 
CS 22960-048 Al I     1    1.79 -0.75 0.09 0.20 0.14 0.23 
CS 22960-048 Si I     1    4.13  0.53 0.16 0.33 0.28 0.33 
CS 22960-048 K I      0                                   
CS 22960-048 Ca I     9    2.78  0.36 0.13 0.18 0.14 0.21 
CS 22960-048 Sc II    4   -0.49  0.14 0.06 0.15 0.17 0.10 
CS 22960-048 Ti I     4    1.34  0.30 0.09 0.16 0.11 0.19 
CS 22960-048 Ti II   15    1.12 -0.05 0.06 0.15 0.17 0.10 
CS 22960-048 V I      0                                   
CS 22960-048 V II     2 <  0.65  0.50                     
CS 22960-048 Cr I     2    1.38 -0.35 0.05 0.14 0.08 0.18 
CS 22960-048 Cr II    0                                   
CS 22960-048 Mn I     3    0.82 -0.70 0.06 0.14 0.09 0.18 
CS 22960-048 Mn II    1    0.72 -0.93 0.16 0.22 0.23 0.19 
CS 22960-048 Co I     3    1.20  0.12 0.12 0.18 0.14 0.21 
CS 22960-048 Ni I     3    2.26 -0.05 0.12 0.18 0.14 0.22 
CS 22960-048 Cu I     0                                   
CS 22960-048 Zn I     2 <  1.75  1.10                     
CS 22960-048 Ga I     0                                   
CS 22960-048 Rb I     1 <  1.99  3.38                     
CS 22960-048 Sr II    2   -3.04 -2.12 0.09 0.16 0.19 0.11 
CS 22960-048 Y II     6 < -2.33 -0.76                     
CS 22960-048 Zr II    3 < -1.08  0.12                     
CS 22960-048 Nb II    1 <  0.39  2.71                     
CS 22960-048 Mo I     1 < -0.30  1.73                     
CS 22960-048 Tc I     1 <  0.00                           
CS 22960-048 Ru I     0                                   
CS 22960-048 Sn I     0                                   
CS 22960-048 Ba II    1   -3.32 -1.72 0.10 0.17 0.20 0.12 
CS 22960-048 La II    0                                   
CS 22960-048 Ce II    5 < -1.49  0.71                     
CS 22960-048 Pr II    4 < -1.85  1.21                     
CS 22960-048 Nd II    5 < -1.86  0.50                     
CS 22960-048 Sm II    2 < -1.53  1.29                     
CS 22960-048 Eu II    3 < -2.84  0.42                     
CS 22960-048 Gd II    3 < -1.16  1.55                     
CS 22960-048 Tb II    4 < -1.83  1.65                     
CS 22960-048 Dy II    2 < -1.93  0.75                     
CS 22960-048 Ho II    2 < -2.03  1.27                     
CS 22960-048 Er II    3 < -1.70  1.16                     
CS 22960-048 Tm II    2 < -2.11  1.57                     
CS 22960-048 Yb II    0                                   
CS 22960-048 Hf II    2 < -0.99  1.94                     
CS 22960-048 Ir I     0                                   
CS 22960-048 Pb I     1 <  0.55  2.42                     
CS 22960-048 Th II    2 < -1.87  1.85                     
CS 22960-053 Fe I    47    3.86 -3.64 0.06 0.15 0.00 0.00 
CS 22960-053 Fe II    4    4.17 -3.33 0.08 0.16 0.00 0.00 
CS 22960-053 Li I     1 <  0.55                           
CS 22960-053 C (CH)   1    6.19  1.10 0.15 0.25 0.19 0.20 
CS 22960-053 N (CN)   1    7.60  3.11 0.20 0.28 0.23 0.24 
CS 22960-053 O I      0                                   
CS 22960-053 Na I     0                                   
CS 22960-053 Mg I     4    4.73  0.77 0.04 0.15 0.08 0.18 
CS 22960-053 Al I     1    3.32  0.51 0.08 0.29 0.24 0.29 
CS 22960-053 Si I     0                                   
CS 22960-053 K I      0                                   
CS 22960-053 Ca I     7    3.29  0.59 0.11 0.17 0.13 0.21 
CS 22960-053 Sc II    1   -0.14  0.04 0.08 0.16 0.19 0.11 
CS 22960-053 Ti I     5    1.51  0.20 0.08 0.15 0.10 0.19 
CS 22960-053 Ti II   14    1.66  0.04 0.06 0.15 0.18 0.10 
CS 22960-053 V I      0                                   
CS 22960-053 V II     0                                   
CS 22960-053 Cr I     2    1.82 -0.18 0.07 0.15 0.09 0.19 
CS 22960-053 Cr II    0                                   
CS 22960-053 Mn I     1    1.57 -0.22 0.05 0.15 0.09 0.19 
CS 22960-053 Mn II    0                                   
CS 22960-053 Co I     0                                   
CS 22960-053 Ni I     1    2.74  0.16 0.11 0.17 0.12 0.20 
CS 22960-053 Cu I     0                                   
CS 22960-053 Zn I     2 <  1.91  0.99                     
CS 22960-053 Ga I     0                                   
CS 22960-053 Rb I     0                                   
CS 22960-053 Sr II    1   -0.78 -0.32 0.05 0.25 0.25 0.26 
CS 22960-053 Y II     1 < -1.02  0.10                     
CS 22960-053 Zr II    1 <  0.06  0.81                     
CS 22960-053 Nb II    0                                   
CS 22960-053 Mo I     0                                   
CS 22960-053 Tc I     0                                   
CS 22960-053 Ru I     0                                   
CS 22960-053 Sn I     0                                   
CS 22960-053 Ba II    3   -0.43  0.72 0.05 0.15 0.17 0.10 
CS 22960-053 La II    1   -1.50  0.73 0.06 0.15 0.18 0.10 
CS 22960-053 Ce II    1   -1.19  0.56 0.15 0.20 0.23 0.17 
CS 22960-053 Pr II    1 < -0.98  1.63                     
CS 22960-053 Nd II    2   -1.17  0.74 0.08 0.16 0.19 0.11 
CS 22960-053 Sm II    0                                   
CS 22960-053 Eu II    2 < -2.42  0.39                     
CS 22960-053 Gd II    0                                   
CS 22960-053 Tb II    0                                   
CS 22960-053 Dy II    1   -1.64  0.59 0.16 0.21 0.23 0.17 
CS 22960-053 Ho II    0                                   
CS 22960-053 Er II    1 < -1.55  0.86                     
CS 22960-053 Tm II    1 < -0.94  2.29                     
CS 22960-053 Yb II    1   -2.19  0.22 0.12 0.19 0.21 0.14 
CS 22960-053 Hf II    1 < -0.64  1.84                     
CS 22960-053 Ir I     0                                   
CS 22960-053 Pb I     1 <  0.40  2.00                     
CS 22960-053 Th II    0                                   
CS 22960-064 Fe I   102    4.73 -2.77 0.05 0.14 0.00 0.00 
CS 22960-064 Fe II   12    4.73 -2.77 0.07 0.15 0.00 0.00 
CS 22960-064 Li I     1 <  0.86                           
CS 22960-064 C (CH)   1    5.80  0.14 0.15 0.25 0.19 0.19 
CS 22960-064 N (NH)   1    6.41  1.35 0.30 0.36 0.32 0.32 
CS 22960-064 O I      3 <  6.85  0.93                     
CS 22960-064 Na I     2    3.80  0.33 0.10 0.30 0.24 0.29 
CS 22960-064 Mg I     5    5.27  0.44 0.05 0.15 0.08 0.17 
CS 22960-064 Al I     1    3.81  0.13 0.08 0.25 0.18 0.22 
CS 22960-064 Si I     0                                   
CS 22960-064 K I      1    2.62  0.36 0.12 0.18 0.14 0.21 
CS 22960-064 Ca I    12    4.02  0.45 0.11 0.17 0.12 0.20 
CS 22960-064 Sc II    6    0.37 -0.01 0.06 0.15 0.18 0.09 
CS 22960-064 Ti I    18    2.41  0.23 0.06 0.14 0.08 0.18 
CS 22960-064 Ti II   26    2.45  0.28 0.06 0.15 0.17 0.09 
CS 22960-064 V I      1    1.01 -0.15 0.12 0.18 0.13 0.21 
CS 22960-064 V II     2    1.21  0.05 0.20 0.25 0.26 0.21 
CS 22960-064 Cr I     9    2.70 -0.17 0.05 0.14 0.08 0.18 
CS 22960-064 Cr II    2    3.01  0.14 0.08 0.16 0.19 0.11 
CS 22960-064 Mn I     4    2.28 -0.37 0.06 0.15 0.08 0.18 
CS 22960-064 Mn II    5    2.24 -0.41 0.15 0.21 0.22 0.17 
CS 22960-064 Co I     7    2.21 -0.01 0.14 0.22 0.16 0.24 
CS 22960-064 Ni I    10    3.57  0.12 0.13 0.20 0.15 0.22 
CS 22960-064 Cu I     1 <  1.48  0.06                     
CS 22960-064 Zn I     2    2.19  0.40 0.06 0.14 0.08 0.18 
CS 22960-064 Ga I     0                                   
CS 22960-064 Rb I     1 <  2.29  2.54                     
CS 22960-064 Sr II    2    0.34  0.25 0.04 0.24 0.23 0.25 
CS 22960-064 Y II     4   -0.74 -0.18 0.10 0.17 0.19 0.12 
CS 22960-064 Zr II    3    0.16  0.35 0.06 0.15 0.18 0.09 
CS 22960-064 Nb II    1 <  0.69  2.00                     
CS 22960-064 Mo I     1 <  0.10  0.99                     
CS 22960-064 Tc I     1 <  0.42                           
CS 22960-064 Ru I     0                                   
CS 22960-064 Sn I     1 <  1.34  2.04                     
CS 22960-064 Ba II    4   -0.80 -0.20 0.06 0.15 0.17 0.09 
CS 22960-064 La II    4   -1.52  0.15 0.15 0.20 0.22 0.16 
CS 22960-064 Ce II    2   -1.17  0.02 0.25 0.29 0.30 0.26 
CS 22960-064 Pr II    1 < -1.20  0.85                     
CS 22960-064 Nd II    1   -1.25  0.10 0.10 0.17 0.20 0.12 
CS 22960-064 Sm II    1   -1.50  0.31 0.17 0.22 0.24 0.18 
CS 22960-064 Eu II    4   -1.91  0.35 0.08 0.16 0.19 0.11 
CS 22960-064 Gd II    2 < -0.69  1.01                     
CS 22960-064 Tb II    3 < -1.30  1.17                     
CS 22960-064 Dy II    2   -1.07  0.60 0.10 0.17 0.20 0.12 
CS 22960-064 Ho II    0                                   
CS 22960-064 Er II    1   -1.46  0.39 0.18 0.23 0.25 0.20 
CS 22960-064 Tm II    0                                   
CS 22960-064 Yb II    1   -1.57  0.28 0.12 0.18 0.20 0.13 
CS 22960-064 Hf II    1 < -0.60  1.32                     
CS 22960-064 Ir I     0                                   
CS 22960-064 Pb I     1 <  0.78  1.51                     
CS 22960-064 Th II    0                                   
CS 22963-004 Fe I    48    3.41 -4.09 0.06 0.15 0.00 0.00 
CS 22963-004 Fe II    2    3.65 -3.85 0.08 0.16 0.00 0.00 
CS 22963-004 Li I     1 <  0.74                           
CS 22963-004 C (CH)   1    4.85  0.27 0.15 0.25 0.19 0.20 
CS 22963-004 N (CN)   1 <  6.90  2.92                     
CS 22963-004 O I      3 <  6.89  2.29                     
CS 22963-004 Na I     0                                   
CS 22963-004 Mg I     6    4.09  0.57 0.07 0.19 0.11 0.21 
CS 22963-004 Al I     2    1.74 -0.62 0.09 0.16 0.11 0.20 
CS 22963-004 Si I     1    4.28  0.86 0.16 0.33 0.27 0.33 
CS 22963-004 K I      0                                   
CS 22963-004 Ca I     6    3.00  0.74 0.12 0.18 0.13 0.21 
CS 22963-004 Sc II    1   -0.82 -0.12 0.05 0.15 0.18 0.09 
CS 22963-004 Ti I     2    1.42  0.55 0.10 0.16 0.12 0.20 
CS 22963-004 Ti II    9    1.10 -0.00 0.06 0.15 0.17 0.10 
CS 22963-004 V I      0                                   
CS 22963-004 V II     2 <  1.04  0.96                     
CS 22963-004 Cr I     2    1.20 -0.35 0.05 0.14 0.08 0.18 
CS 22963-004 Cr II    0                                   
CS 22963-004 Mn I     2    0.70 -0.64 0.08 0.15 0.11 0.19 
CS 22963-004 Mn II    0                                   
CS 22963-004 Co I     1    1.08  0.18 0.12 0.18 0.14 0.21 
CS 22963-004 Ni I     2    2.29  0.15 0.14 0.19 0.15 0.22 
CS 22963-004 Cu I     0                                   
CS 22963-004 Zn I     2 <  1.99  1.52                     
CS 22963-004 Ga I     0                                   
CS 22963-004 Rb I     1 <  2.32  3.89                     
CS 22963-004 Sr II    2   -2.17 -1.19 0.05 0.15 0.18 0.09 
CS 22963-004 Y II     6 < -1.57  0.07                     
CS 22963-004 Zr II    3 < -0.61  0.66                     
CS 22963-004 Nb II    1 <  0.94  3.33                     
CS 22963-004 Mo I     1 <  0.31  2.52                     
CS 22963-004 Tc I     1 <  0.47                           
CS 22963-004 Ru I     0                                   
CS 22963-004 Sn I     0                                   
CS 22963-004 Ba II    1   -2.52 -0.85 0.07 0.16 0.19 0.11 
CS 22963-004 La II    0                                   
CS 22963-004 Ce II    5 < -0.93  1.34                     
CS 22963-004 Pr II    4 < -1.37  1.76                     
CS 22963-004 Nd II    5 < -1.05  1.38                     
CS 22963-004 Sm II    2 < -0.89  2.00                     
CS 22963-004 Eu II    4 < -2.20  1.13                     
CS 22963-004 Gd II    3 < -0.70  2.08                     
CS 22963-004 Tb II    4 < -1.25  2.30                     
CS 22963-004 Dy II    2 < -1.32  1.43                     
CS 22963-004 Ho II    0                                   
CS 22963-004 Er II    3 < -1.11  1.82                     
CS 22963-004 Tm II    2 < -1.41  2.34                     
CS 22963-004 Yb II    0                                   
CS 22963-004 Hf II    2 < -0.38  2.62                     
CS 22963-004 Ir I     0                                   
CS 22963-004 Pb I     1 <  0.92  2.97                     
CS 22963-004 Th II    2 < -1.33  2.46                     
CS 22964-115 Fe I    68    4.68 -2.82 0.07 0.21 0.00 0.00 
CS 22964-115 Fe II    3    4.80 -2.70 0.07 0.14 0.00 0.00 
CS 22964-115 Li I     1    1.90       0.07 0.20 0.11 0.21 
CS 22964-115 C (CH)   1    6.09  0.36 0.15 0.25 0.19 0.19 
CS 22964-115 N (NH)   1 <  6.35  1.22                     
CS 22964-115 O I      3    6.31  0.44 0.10 0.21 0.12 0.22 
CS 22964-115 Na I     0                                   
CS 22964-115 Mg I     6    5.20  0.42 0.05 0.22 0.09 0.21 
CS 22964-115 Al I     2    2.92 -0.71 0.09 0.26 0.15 0.26 
CS 22964-115 Si I     1    5.07  0.38 0.16 0.36 0.24 0.33 
CS 22964-115 K I      0                                   
CS 22964-115 Ca I    13    4.10  0.58 0.11 0.22 0.13 0.23 
CS 22964-115 Sc II    2    0.47  0.02 0.07 0.15 0.21 0.11 
CS 22964-115 Ti I     2    2.49  0.36 0.09 0.21 0.12 0.21 
CS 22964-115 Ti II   15    2.55  0.30 0.06 0.14 0.20 0.11 
CS 22964-115 V I      1 <  1.90  0.79                     
CS 22964-115 V II     2 <  2.03  0.80                     
CS 22964-115 Cr I     4    2.58 -0.24 0.05 0.20 0.09 0.21 
CS 22964-115 Cr II    0                                   
CS 22964-115 Mn I     3    2.23 -0.38 0.07 0.20 0.10 0.21 
CS 22964-115 Mn II    2    2.56 -0.17 0.16 0.22 0.25 0.20 
CS 22964-115 Co I     2    2.21  0.04 0.15 0.24 0.17 0.25 
CS 22964-115 Ni I     3    3.32 -0.08 0.17 0.28 0.19 0.28 
CS 22964-115 Cu I     0                                   
CS 22964-115 Zn I     1    2.17  0.43 0.14 0.24 0.16 0.24 
CS 22964-115 Ga I     0                                   
CS 22964-115 Rb I     1 <  2.85  3.15                     
CS 22964-115 Sr II    2    0.68  0.50 0.04 0.24 0.24 0.25 
CS 22964-115 Y II     1   -0.28  0.21 0.17 0.21 0.26 0.18 
CS 22964-115 Zr II    1    0.59  0.71 0.10 0.16 0.22 0.12 
CS 22964-115 Nb II    1 <  1.63  2.87                     
CS 22964-115 Mo I     1 <  1.34  2.28                     
CS 22964-115 Tc I     1 <  1.58                           
CS 22964-115 Ru I     0                                   
CS 22964-115 Sn I     0                                   
CS 22964-115 Ba II    1   -0.91 -0.39 0.05 0.14 0.21 0.09 
CS 22964-115 La II    0                                   
CS 22964-115 Ce II    5 <  0.20  1.32                     
CS 22964-115 Pr II    5 < -0.18  1.80                     
CS 22964-115 Nd II    5 <  0.05  1.33                     
CS 22964-115 Sm II    2 <  0.03  1.77                     
CS 22964-115 Eu II    4 < -1.14  1.04                     
CS 22964-115 Gd II    2 <  0.41  2.04                     
CS 22964-115 Tb II    3 < -0.07  2.33                     
CS 22964-115 Dy II    2 < -0.05  1.55                     
CS 22964-115 Ho II    1 < -0.16  2.06                     
CS 22964-115 Er II    2 <  0.07  1.85                     
CS 22964-115 Tm II    2 < -0.31  2.29                     
CS 22964-115 Yb II    1 < -1.01  0.77                     
CS 22964-115 Hf II    1 <  0.87  2.72                     
CS 22964-115 Ir I     0                                   
CS 22964-115 Pb I     1 <  1.66  2.44                     
CS 22964-115 Th II    0                                   
CS 22964-176 Fe I    84    4.94 -2.56 0.06 0.21 0.00 0.00 
CS 22964-176 Fe II    7    5.04 -2.46 0.07 0.14 0.00 0.00 
CS 22964-176 Li I     1    2.10       0.06 0.20 0.09 0.20 
CS 22964-176 C (CH)   1    6.12  0.15 0.15 0.25 0.19 0.19 
CS 22964-176 N (NH)   1 <  6.90  1.53                     
CS 22964-176 O I      2    6.36  0.23 0.09 0.21 0.12 0.22 
CS 22964-176 Na I     1    3.37 -0.31 0.10 0.29 0.18 0.29 
CS 22964-176 Mg I     6    5.36  0.31 0.06 0.22 0.09 0.21 
CS 22964-176 Al I     2    3.11 -0.78 0.09 0.30 0.18 0.29 
CS 22964-176 Si I     1    5.40  0.45 0.16 0.36 0.23 0.31 
CS 22964-176 K I      1    2.72  0.25 0.13 0.23 0.15 0.24 
CS 22964-176 Ca I    11    4.17  0.39 0.11 0.22 0.13 0.22 
CS 22964-176 Sc II    4    0.55 -0.14 0.07 0.14 0.21 0.10 
CS 22964-176 Ti I     4    2.73  0.33 0.07 0.20 0.10 0.21 
CS 22964-176 Ti II   13    2.67  0.18 0.06 0.14 0.20 0.11 
CS 22964-176 V I      0                                   
CS 22964-176 V II     1    1.61  0.14 0.30 0.32 0.36 0.30 
CS 22964-176 Cr I     5    2.93 -0.16 0.06 0.21 0.09 0.21 
CS 22964-176 Cr II    1    3.35  0.17 0.08 0.15 0.22 0.11 
CS 22964-176 Mn I     4    2.47 -0.40 0.09 0.21 0.11 0.22 
CS 22964-176 Mn II    3    2.63 -0.35 0.16 0.21 0.25 0.19 
CS 22964-176 Co I     2    2.45  0.01 0.13 0.23 0.14 0.23 
CS 22964-176 Ni I     2    3.61 -0.06 0.13 0.25 0.16 0.26 
CS 22964-176 Cu I     0                                   
CS 22964-176 Zn I     2 <  2.51  0.51                     
CS 22964-176 Ga I     0                                   
CS 22964-176 Rb I     1 <  2.88  2.92                     
CS 22964-176 Sr II    2    0.32 -0.09 0.04 0.24 0.25 0.24 
CS 22964-176 Y II     1   -0.64 -0.39 0.15 0.19 0.25 0.16 
CS 22964-176 Zr II    0                                   
CS 22964-176 Nb II    1 <  1.57  2.57                     
CS 22964-176 Mo I     1 <  1.17  1.85                     
CS 22964-176 Tc I     1 <  1.56                           
CS 22964-176 Ru I     0                                   
CS 22964-176 Sn I     0                                   
CS 22964-176 Ba II    3   -0.37 -0.09 0.07 0.15 0.21 0.10 
CS 22964-176 La II    4 < -0.57  0.79                     
CS 22964-176 Ce II    4 <  0.13  1.01                     
CS 22964-176 Pr II    3 < -0.20  1.54                     
CS 22964-176 Nd II    0                                   
CS 22964-176 Sm II    2 < -0.01  1.49                     
CS 22964-176 Eu II    1 < -0.82  1.12                     
CS 22964-176 Gd II    3 <  0.23  1.62                     
CS 22964-176 Tb II    2 <  0.47  2.63                     
CS 22964-176 Dy II    1 < -0.28  1.08                     
CS 22964-176 Ho II    0                                   
CS 22964-176 Er II    1 <  0.41  1.95                     
CS 22964-176 Tm II    2 < -0.40  1.96                     
CS 22964-176 Yb II    1 < -1.25  0.29                     
CS 22964-176 Hf II    1 <  0.78  2.39                     
CS 22964-176 Ir I     0                                   
CS 22964-176 Pb I     1 <  1.74  2.26                     
CS 22964-176 Th II    3 < -0.25  2.15                     
CS 22964-183 Fe I    57    4.49 -3.01 0.08 0.21 0.00 0.00 
CS 22964-183 Fe II    4    4.63 -2.87 0.08 0.15 0.00 0.00 
CS 22964-183 Li I     1    1.88       0.07 0.20 0.11 0.21 
CS 22964-183 C (CH)   1    6.25  0.70 0.15 0.25 0.20 0.20 
CS 22964-183 N (NH)   1 <  6.30  1.35                     
CS 22964-183 O I      0                                   
CS 22964-183 Na I     0                                   
CS 22964-183 Mg I     3    4.53 -0.07 0.06 0.30 0.18 0.29 
CS 22964-183 Al I     2    2.41 -1.03 0.09 0.21 0.12 0.22 
CS 22964-183 Si I     1    4.79  0.29 0.16 0.36 0.24 0.33 
CS 22964-183 K I      0                                   
CS 22964-183 Ca I     8    3.74  0.41 0.12 0.23 0.14 0.23 
CS 22964-183 Sc II    2    0.07 -0.21 0.08 0.15 0.22 0.12 
CS 22964-183 Ti I     2    2.32  0.38 0.11 0.22 0.14 0.23 
CS 22964-183 Ti II    9    2.10  0.03 0.05 0.13 0.20 0.10 
CS 22964-183 V I      0                                   
CS 22964-183 V II     2 <  1.83  0.77                     
CS 22964-183 Cr I     2    2.50 -0.13 0.04 0.20 0.09 0.21 
CS 22964-183 Cr II    0                                   
CS 22964-183 Mn I     1    1.65 -0.77 0.08 0.21 0.11 0.21 
CS 22964-183 Mn II    0                                   
CS 22964-183 Co I     2    1.93 -0.05 0.21 0.28 0.22 0.29 
CS 22964-183 Ni I     2    2.97 -0.24 0.15 0.24 0.17 0.25 
CS 22964-183 Cu I     0                                   
CS 22964-183 Zn I     0                                   
CS 22964-183 Ga I     1 <  1.65  1.62                     
CS 22964-183 Rb I     0                                   
CS 22964-183 Sr II    2   -1.20 -1.19 0.06 0.14 0.21 0.10 
CS 22964-183 Y II     5 < -0.86 -0.20                     
CS 22964-183 Zr II    3 <  0.40  0.69                     
CS 22964-183 Nb II    1 <  1.44  2.85                     
CS 22964-183 Mo I     1 <  1.18  2.31                     
CS 22964-183 Tc I     1 <  1.51                           
CS 22964-183 Ru I     0                                   
CS 22964-183 Sn I     0                                   
CS 22964-183 Ba II    1   -1.75 -1.06 0.11 0.17 0.23 0.13 
CS 22964-183 La II    4 < -0.56  1.21                     
CS 22964-183 Ce II    5 <  0.06  1.35                     
CS 22964-183 Pr II    4 < -0.19  1.96                     
CS 22964-183 Nd II    3 <  0.12  1.57                     
CS 22964-183 Sm II    2 < -0.08  1.83                     
CS 22964-183 Eu II    4 < -1.25  1.10                     
CS 22964-183 Gd II    3 <  0.28  2.08                     
CS 22964-183 Tb II    2 < -0.25  2.32                     
CS 22964-183 Dy II    2 < -0.47  1.30                     
CS 22964-183 Ho II    2 < -0.50  1.89                     
CS 22964-183 Er II    2 <  0.00  1.95                     
CS 22964-183 Tm II    2 < -0.57  2.20                     
CS 22964-183 Yb II    1 < -1.04  0.91                     
CS 22964-183 Hf II    2 <  0.51  2.53                     
CS 22964-183 Ir I     0                                   
CS 22964-183 Pb I     1 <  1.78  2.75                     
CS 22964-183 Th II    2 < -0.14  2.67                     
CS 22964-214 Fe I    61    4.55 -2.95 0.07 0.21 0.00 0.00 
CS 22964-214 Fe II    5    4.66 -2.84 0.08 0.15 0.00 0.00 
CS 22964-214 Li I     1    2.02       0.07 0.20 0.11 0.21 
CS 22964-214 C (CH)   1    6.21  0.62 0.15 0.25 0.19 0.20 
CS 22964-214 N (NH)   1 <  6.50  1.51                     
CS 22964-214 O I      1    5.91  0.17 0.11 0.22 0.13 0.23 
CS 22964-214 Na I     0                                   
CS 22964-214 Mg I     7    5.05  0.40 0.08 0.22 0.11 0.22 
CS 22964-214 Al I     2    2.77 -0.72 0.09 0.23 0.12 0.24 
CS 22964-214 Si I     1    4.94  0.38 0.16 0.36 0.24 0.34 
CS 22964-214 K I      0                                   
CS 22964-214 Ca I    10    3.88  0.49 0.11 0.22 0.14 0.23 
CS 22964-214 Sc II    3    0.55  0.24 0.09 0.15 0.22 0.12 
CS 22964-214 Ti I     3    2.54  0.54 0.11 0.22 0.14 0.23 
CS 22964-214 Ti II   12    2.44  0.32 0.06 0.14 0.20 0.11 
CS 22964-214 V I      0                                   
CS 22964-214 V II     0                                   
CS 22964-214 Cr I     2    2.49 -0.19 0.04 0.20 0.09 0.21 
CS 22964-214 Cr II    1    3.01  0.21 0.13 0.18 0.24 0.16 
CS 22964-214 Mn I     3    2.09 -0.38 0.08 0.21 0.12 0.22 
CS 22964-214 Mn II    3    2.26 -0.34 0.16 0.21 0.25 0.19 
CS 22964-214 Co I     1    2.16  0.12 0.16 0.25 0.18 0.26 
CS 22964-214 Ni I     6    3.28  0.02 0.15 0.26 0.17 0.26 
CS 22964-214 Cu I     0                                   
CS 22964-214 Zn I     2 <  2.48  0.87                     
CS 22964-214 Ga I     0                                   
CS 22964-214 Rb I     1 <  3.07  3.50                     
CS 22964-214 Sr II    2   -0.22 -0.25 0.04 0.17 0.21 0.15 
CS 22964-214 Y II     1   -0.98 -0.35 0.27 0.30 0.34 0.28 
CS 22964-214 Zr II    3 <  0.41  0.67                     
CS 22964-214 Nb II    1 <  1.60  2.98                     
CS 22964-214 Mo I     1 <  1.33  2.40                     
CS 22964-214 Tc I     1 <  1.74                           
CS 22964-214 Ru I     0                                   
CS 22964-214 Sn I     0                                   
CS 22964-214 Ba II    1   -1.20 -0.54 0.07 0.14 0.21 0.11 
CS 22964-214 La II    0                                   
CS 22964-214 Ce II    5 <  0.27  1.53                     
CS 22964-214 Pr II    5 < -0.10  2.02                     
CS 22964-214 Nd II    5 <  0.09  1.51                     
CS 22964-214 Sm II    2 <  0.16  2.04                     
CS 22964-214 Eu II    4 < -1.19  1.13                     
CS 22964-214 Gd II    3 <  0.38  2.15                     
CS 22964-214 Tb II    3 < -0.07  2.47                     
CS 22964-214 Dy II    3 < -0.30  1.44                     
CS 22964-214 Ho II    1 < -0.41  1.95                     
CS 22964-214 Er II    3 <  0.05  1.97                     
CS 22964-214 Tm II    2 < -0.48  2.26                     
CS 22964-214 Yb II    1 < -1.11  0.81                     
CS 22964-214 Hf II    2 <  0.64  2.63                     
CS 22964-214 Ir I     0                                   
CS 22964-214 Pb I     1 <  1.81  2.72                     
CS 22964-214 Th II    2 < -0.23  2.55                     
CS 22965-016 Fe I    85    4.37 -3.13 0.05 0.14 0.00 0.00 
CS 22965-016 Fe II    9    4.57 -2.93 0.06 0.15 0.00 0.00 
CS 22965-016 Li I     1 <  0.30                           
CS 22965-016 C (CH)   1    4.82 -0.68 0.15 0.25 0.19 0.19 
CS 22965-016 N (CN)   1 <  6.65  1.75                     
CS 22965-016 O I      2    6.60  1.05 0.13 0.19 0.14 0.21 
CS 22965-016 Na I     1    3.25  0.14 0.10 0.30 0.25 0.29 
CS 22965-016 Mg I     7    5.07  0.61 0.05 0.15 0.08 0.17 
CS 22965-016 Al I     1    2.80 -0.52 0.09 0.30 0.24 0.29 
CS 22965-016 Si I     1    5.11  0.73 0.15 0.28 0.21 0.23 
CS 22965-016 K I      1    2.23  0.33 0.13 0.18 0.14 0.21 
CS 22965-016 Ca I    11    3.66  0.46 0.11 0.17 0.12 0.20 
CS 22965-016 Sc II    4    0.23  0.01 0.05 0.15 0.17 0.08 
CS 22965-016 Ti I    15    2.03  0.22 0.06 0.14 0.08 0.18 
CS 22965-016 Ti II   28    2.30  0.29 0.05 0.15 0.17 0.08 
CS 22965-016 V I      1    0.84  0.04 0.11 0.17 0.13 0.20 
CS 22965-016 V II     2    1.12  0.12 0.19 0.24 0.26 0.20 
CS 22965-016 Cr I     9    2.25 -0.26 0.07 0.15 0.09 0.18 
CS 22965-016 Cr II    2    2.89  0.19 0.07 0.16 0.18 0.10 
CS 22965-016 Mn I     2    1.91 -0.39 0.06 0.14 0.08 0.18 
CS 22965-016 Mn II    0                                   
CS 22965-016 Co I     3    1.94  0.09 0.13 0.20 0.15 0.22 
CS 22965-016 Ni I     4    3.36  0.27 0.13 0.18 0.14 0.21 
CS 22965-016 Cu I     0                                   
CS 22965-016 Zn I     2    1.72  0.30 0.08 0.15 0.10 0.19 
CS 22965-016 Ga I     0                                   
CS 22965-016 Rb I     1 <  1.70  2.31                     
CS 22965-016 Sr II    2    0.26  0.32 0.03 0.19 0.18 0.19 
CS 22965-016 Y II     3   -1.03 -0.31 0.07 0.15 0.18 0.09 
CS 22965-016 Zr II    3   -0.15  0.20 0.05 0.15 0.17 0.08 
CS 22965-016 Nb II    1 <  0.10  1.57                     
CS 22965-016 Mo I     1 < -0.34  0.91                     
CS 22965-016 Tc I     1 <  0.07                           
CS 22965-016 Ru I     0                                   
CS 22965-016 Sn I     0                                   
CS 22965-016 Ba II    3   -1.63 -0.88 0.05 0.15 0.17 0.08 
CS 22965-016 La II    3 < -1.93 -0.10                     
CS 22965-016 Ce II    4 < -1.49 -0.14                     
CS 22965-016 Pr II    1 < -1.75  0.46                     
CS 22965-016 Nd II    1 < -1.70 -0.19                     
CS 22965-016 Sm II    2 < -1.50  0.47                     
CS 22965-016 Eu II    1   -2.65 -0.24 0.11 0.18 0.20 0.13 
CS 22965-016 Gd II    3 < -1.04  0.82                     
CS 22965-016 Tb II    2 < -1.32  1.31                     
CS 22965-016 Dy II    2 < -1.59  0.24                     
CS 22965-016 Ho II    0                                   
CS 22965-016 Er II    1 < -1.74  0.27                     
CS 22965-016 Tm II    2 < -1.92  0.91                     
CS 22965-016 Yb II    0                                   
CS 22965-016 Hf II    1 < -0.75  1.33                     
CS 22965-016 Ir I     0                                   
CS 22965-016 Pb I     1 <  0.58  1.67                     
CS 22965-016 Th II    0                                   
CS 22965-054 Fe I    54    4.33 -3.17 0.07 0.22 0.00 0.00 
CS 22965-054 Fe II    2    4.61 -2.89 0.07 0.14 0.00 0.00 
CS 22965-054 Li I     1    2.16       0.06 0.20 0.10 0.20 
CS 22965-054 C (CH)   1    6.28  0.74 0.15 0.25 0.19 0.19 
CS 22965-054 N (CN)   1 <  7.60  2.68                     
CS 22965-054 O I      2    6.22  0.70 0.09 0.21 0.13 0.22 
CS 22965-054 Na I     0                                   
CS 22965-054 Mg I     5    4.68  0.25 0.07 0.23 0.10 0.22 
CS 22965-054 Al I     2    2.65 -0.63 0.09 0.22 0.12 0.23 
CS 22965-054 Si I     1    4.84  0.50 0.16 0.36 0.23 0.33 
CS 22965-054 K I      0                                   
CS 22965-054 Ca I     9    3.71  0.54 0.12 0.23 0.14 0.23 
CS 22965-054 Sc II    2    0.40  0.14 0.07 0.14 0.21 0.10 
CS 22965-054 Ti I     0                                   
CS 22965-054 Ti II   10    2.16  0.10 0.06 0.14 0.20 0.10 
CS 22965-054 V I      0                                   
CS 22965-054 V II     0                                   
CS 22965-054 Cr I     2    2.49  0.02 0.04 0.20 0.09 0.20 
CS 22965-054 Cr II    0                                   
CS 22965-054 Mn I     2    2.09 -0.17 0.07 0.20 0.11 0.21 
CS 22965-054 Mn II    2    2.22 -0.32 0.16 0.21 0.25 0.18 
CS 22965-054 Co I     2    2.25  0.43 0.15 0.24 0.17 0.25 
CS 22965-054 Ni I     3    3.07  0.02 0.15 0.24 0.17 0.25 
CS 22965-054 Cu I     0                                   
CS 22965-054 Zn I     1 <  2.72  1.33                     
CS 22965-054 Ga I     0                                   
CS 22965-054 Rb I     1 <  2.65  3.30                     
CS 22965-054 Sr II    2    0.09  0.11 0.04 0.23 0.23 0.22 
CS 22965-054 Y II     1 < -0.65  0.03                     
CS 22965-054 Zr II    2 <  1.10  1.41                     
CS 22965-054 Nb II    1 <  1.71  3.14                     
CS 22965-054 Mo I     1 <  1.50  2.79                     
CS 22965-054 Tc I     1 <  1.81                           
CS 22965-054 Ru I     0                                   
CS 22965-054 Sn I     0                                   
CS 22965-054 Ba II    1 < -1.49 -0.78                     
CS 22965-054 La II    0                                   
CS 22965-054 Ce II    4 <  0.44  1.75                     
CS 22965-054 Pr II    4 <  0.10  2.27                     
CS 22965-054 Nd II    4 <  0.08  1.55                     
CS 22965-054 Sm II    2 <  0.25  2.18                     
CS 22965-054 Eu II    4 < -0.92  1.45                     
CS 22965-054 Gd II    2 <  0.53  2.35                     
CS 22965-054 Tb II    2 <  0.58  3.17                     
CS 22965-054 Dy II    2 < -0.17  1.62                     
CS 22965-054 Ho II    1 < -0.07  2.34                     
CS 22965-054 Er II    3 < -0.16  1.81                     
CS 22965-054 Tm II    1 < -0.37  2.42                     
CS 22965-054 Yb II    0                                   
CS 22965-054 Hf II    1 <  0.80  2.84                     
CS 22965-054 Ir I     0                                   
CS 22965-054 Pb I     1 <  1.84  2.97                     
CS 22965-054 Th II    2 <  0.00  2.83                     
CS 22968-001 Fe I    71    4.38 -3.12 0.08 0.21 0.00 0.00 
CS 22968-001 Fe II    3    4.66 -2.84 0.09 0.15 0.00 0.00 
CS 22968-001 Li I     1    2.04       0.06 0.20 0.10 0.21 
CS 22968-001 C (CH)   1    5.88  0.28 0.15 0.25 0.20 0.20 
CS 22968-001 N (NH)   1 <  6.80  1.80                     
CS 22968-001 O I      0                                   
CS 22968-001 Na I     0                                   
CS 22968-001 Mg I     7    4.90  0.42 0.08 0.22 0.11 0.22 
CS 22968-001 Al I     2    2.59 -0.73 0.09 0.23 0.13 0.24 
CS 22968-001 Si I     1    4.83  0.44 0.16 0.36 0.25 0.33 
CS 22968-001 K I      0                                   
CS 22968-001 Ca I    10    3.69  0.47 0.12 0.23 0.14 0.23 
CS 22968-001 Sc II    1    0.05 -0.26 0.05 0.13 0.21 0.10 
CS 22968-001 Ti I     3    2.30  0.47 0.11 0.22 0.14 0.23 
CS 22968-001 Ti II   11    2.12  0.01 0.06 0.14 0.21 0.11 
CS 22968-001 V I      0                                   
CS 22968-001 V II     0                                   
CS 22968-001 Cr I     3    2.30 -0.22 0.05 0.20 0.10 0.21 
CS 22968-001 Cr II    0                                   
CS 22968-001 Mn I     3    1.88 -0.43 0.09 0.21 0.12 0.22 
CS 22968-001 Mn II    0                                   
CS 22968-001 Co I     2    2.15  0.28 0.14 0.24 0.16 0.25 
CS 22968-001 Ni I     3    3.12  0.02 0.14 0.24 0.16 0.25 
CS 22968-001 Cu I     0                                   
CS 22968-001 Zn I     1 <  2.28  0.84                     
CS 22968-001 Ga I     0                                   
CS 22968-001 Rb I     0                                   
CS 22968-001 Sr II    2   -0.49 -0.52 0.04 0.15 0.21 0.13 
CS 22968-001 Y II     0                                   
CS 22968-001 Zr II    1 <  0.31  0.57                     
CS 22968-001 Nb II    1 <  1.46  2.84                     
CS 22968-001 Mo I     0                                   
CS 22968-001 Tc I     1 <  1.42                           
CS 22968-001 Ru I     0                                   
CS 22968-001 Sn I     0                                   
CS 22968-001 Ba II    1   -1.47 -0.81 0.09 0.16 0.22 0.13 
CS 22968-001 La II    4 < -0.64  1.10                     
CS 22968-001 Ce II    5 < -0.17  1.09                     
CS 22968-001 Pr II    3 < -0.41  1.71                     
CS 22968-001 Nd II    5 < -0.27  1.15                     
CS 22968-001 Sm II    2 < -0.14  1.74                     
CS 22968-001 Eu II    4 < -1.28  1.04                     
CS 22968-001 Gd II    3 <  0.18  1.95                     
CS 22968-001 Tb II    2 <  0.31  2.85                     
CS 22968-001 Dy II    2 < -0.44  1.30                     
CS 22968-001 Ho II    2 < -0.51  1.85                     
CS 22968-001 Er II    1 < -0.20  1.72                     
CS 22968-001 Tm II    2 < -0.44  2.30                     
CS 22968-001 Yb II    0                                   
CS 22968-001 Hf II    1 <  0.50  2.49                     
CS 22968-001 Ir I     0                                   
CS 22968-001 Pb I     1 <  1.56  2.64                     
CS 22968-001 Th II    2 < -0.40  2.38                     
CS 22968-014 Fe I    98    3.51 -3.99 0.07 0.15 0.00 0.00 
CS 22968-014 Fe II    7    3.65 -3.85 0.08 0.16 0.00 0.00 
CS 22968-014 Li I     1 <  0.37                           
CS 22968-014 C (CH)   1    4.83  0.25 0.15 0.25 0.19 0.20 
CS 22968-014 N (CN)   1 <  5.45  1.47                     
CS 22968-014 O I      3 <  6.43  1.73                     
CS 22968-014 Na I     2    2.07 -0.18 0.10 0.17 0.12 0.21 
CS 22968-014 Mg I     7    4.18  0.57 0.07 0.16 0.10 0.19 
CS 22968-014 Al I     1    1.86 -0.60 0.09 0.26 0.20 0.27 
CS 22968-014 Si I     0                                   
CS 22968-014 K I      0                                   
CS 22968-014 Ca I    10    2.61  0.25 0.13 0.18 0.14 0.22 
CS 22968-014 Sc II    6   -0.80 -0.11 0.07 0.15 0.18 0.11 
CS 22968-014 Ti I     7    0.96 -0.00 0.10 0.16 0.12 0.20 
CS 22968-014 Ti II   15    0.95 -0.16 0.06 0.15 0.18 0.10 
CS 22968-014 V I      1   -0.01  0.05 0.16 0.20 0.17 0.23 
CS 22968-014 V II     2   -0.01 -0.09 0.25 0.28 0.30 0.26 
CS 22968-014 Cr I     5    1.26 -0.39 0.08 0.16 0.10 0.19 
CS 22968-014 Cr II    1    2.04  0.25 0.17 0.22 0.24 0.19 
CS 22968-014 Mn I     4    1.28 -0.16 0.09 0.17 0.11 0.21 
CS 22968-014 Mn II    0                                   
CS 22968-014 Co I     5    1.28  0.28 0.13 0.20 0.15 0.23 
CS 22968-014 Ni I     6    2.60  0.37 0.11 0.21 0.16 0.23 
CS 22968-014 Cu I     0                                   
CS 22968-014 Zn I     2    1.27  0.70 0.12 0.18 0.14 0.21 
CS 22968-014 Ga I     0                                   
CS 22968-014 Rb I     1 <  1.55  3.02                     
CS 22968-014 Sr II    2   -3.06 -2.09 0.05 0.15 0.18 0.09 
CS 22968-014 Y II     6 < -2.96 -1.32                     
CS 22968-014 Zr II    2 < -1.62 -0.35                     
CS 22968-014 Nb II    1 < -0.34  2.05                     
CS 22968-014 Mo I     1 < -0.76  1.35                     
CS 22968-014 Tc I     1 < -0.51                           
CS 22968-014 Ru I     0                                   
CS 22968-014 Sn I     1 <  0.81  2.73                     
CS 22968-014 Ba II    5 < -3.80 -2.13                     
CS 22968-014 La II    3 < -2.58  0.17                     
CS 22968-014 Ce II    5 < -2.21  0.06                     
CS 22968-014 Pr II    4 < -2.61  0.52                     
CS 22968-014 Nd II    5 < -2.36  0.07                     
CS 22968-014 Sm II    2 < -2.26  0.63                     
CS 22968-014 Eu II    3 < -3.41 -0.08                     
CS 22968-014 Gd II    2 < -1.82  0.96                     
CS 22968-014 Tb II    3 < -2.52  1.03                     
CS 22968-014 Dy II    2 < -2.34  0.41                     
CS 22968-014 Ho II    1 < -2.69  0.68                     
CS 22968-014 Er II    2 < -2.39  0.54                     
CS 22968-014 Tm II    2 < -2.63  1.12                     
CS 22968-014 Yb II    1 < -2.91  0.02                     
CS 22968-014 Hf II    1 < -1.56  1.44                     
CS 22968-014 Ir I     0                                   
CS 22968-014 Pb I     1 <  0.27  2.22                     
CS 22968-014 Th II    2 < -2.61  1.18                     
CS 22968-026 Fe I    90    4.93 -2.57 0.07 0.21 0.00 0.00 
CS 22968-026 Fe II   10    5.17 -2.33 0.07 0.14 0.00 0.00 
CS 22968-026 Li I     1    1.94       0.06 0.20 0.09 0.20 
CS 22968-026 C (CH)   1    6.01 -0.09 0.15 0.25 0.19 0.19 
CS 22968-026 N (NH)   1 <  5.80  0.30                     
CS 22968-026 O I      3    6.85  0.72 0.07 0.20 0.10 0.21 
CS 22968-026 Na I     0                                   
CS 22968-026 Mg I     7    5.40  0.37 0.05 0.22 0.09 0.21 
CS 22968-026 Al I     1    3.37 -0.51 0.09 0.32 0.21 0.30 
CS 22968-026 Si I     1    5.39  0.45 0.16 0.36 0.23 0.31 
CS 22968-026 K I      2    2.78  0.32 0.13 0.23 0.15 0.24 
CS 22968-026 Ca I    14    4.30  0.52 0.11 0.22 0.13 0.22 
CS 22968-026 Sc II    4    0.85  0.03 0.06 0.14 0.20 0.10 
CS 22968-026 Ti I     9    2.87  0.49 0.08 0.21 0.11 0.21 
CS 22968-026 Ti II   28    2.92  0.30 0.08 0.14 0.20 0.11 
CS 22968-026 V I      0                                   
CS 22968-026 V II     0                                   
CS 22968-026 Cr I     5    2.89 -0.18 0.08 0.22 0.11 0.22 
CS 22968-026 Cr II    3    3.63  0.32 0.07 0.14 0.21 0.10 
CS 22968-026 Mn I     4    2.46 -0.40 0.08 0.21 0.10 0.22 
CS 22968-026 Mn II    4    2.67 -0.43 0.16 0.20 0.25 0.17 
CS 22968-026 Co I     9    2.42 -0.00 0.16 0.26 0.18 0.26 
CS 22968-026 Ni I    10    3.76  0.11 0.14 0.27 0.17 0.26 
CS 22968-026 Cu I     0                                   
CS 22968-026 Zn I     2    2.29  0.30 0.12 0.22 0.14 0.23 
CS 22968-026 Ga I     0                                   
CS 22968-026 Rb I     1 <  2.67  2.72                     
CS 22968-026 Sr II    2    0.77  0.23 0.04 0.24 0.24 0.25 
CS 22968-026 Y II     3   -0.44 -0.33 0.13 0.18 0.24 0.15 
CS 22968-026 Zr II    1    0.49  0.24 0.09 0.16 0.22 0.12 
CS 22968-026 Nb II    1 <  1.36  2.23                     
CS 22968-026 Mo I     1 <  1.00  1.69                     
CS 22968-026 Tc I     1 <  1.35                           
CS 22968-026 Ru I     0                                   
CS 22968-026 Sn I     0                                   
CS 22968-026 Ba II    3   -0.65 -0.51 0.08 0.15 0.21 0.11 
CS 22968-026 La II    2 < -0.87  0.36                     
CS 22968-026 Ce II    4 < -0.10  0.65                     
CS 22968-026 Pr II    3 < -0.14  1.47                     
CS 22968-026 Nd II    5 < -0.41  0.50                     
CS 22968-026 Sm II    2 < -0.14  1.23                     
CS 22968-026 Eu II    2   -1.22  0.58 0.16 0.20 0.25 0.18 
CS 22968-026 Gd II    3 <  0.19  1.45                     
CS 22968-026 Tb II    2 < -0.26  1.77                     
CS 22968-026 Dy II    1   -0.14  1.09 0.12 0.17 0.23 0.14 
CS 22968-026 Ho II    0                                   
CS 22968-026 Er II    2 < -0.33  1.08                     
CS 22968-026 Tm II    0                                   
CS 22968-026 Yb II    1   -1.28  0.13 0.22 0.26 0.30 0.24 
CS 22968-026 Hf II    2 <  0.46  1.94                     
CS 22968-026 Ir I     0                                   
CS 22968-026 Pb I     1 <  1.54  2.07                     
CS 22968-026 Th II    1 < -0.15  2.12                     
CS 22968-029 Fe I    65    4.40 -3.10 0.07 0.21 0.00 0.00 
CS 22968-029 Fe II    4    4.39 -3.11 0.09 0.15 0.00 0.00 
CS 22968-029 Li I     1    1.96       0.06 0.20 0.10 0.21 
CS 22968-029 C (CH)   1    5.79  0.47 0.15 0.25 0.19 0.20 
CS 22968-029 N (CN)   1 <  7.50  2.78                     
CS 22968-029 O I      3 <  6.44  0.85                     
CS 22968-029 Na I     0                                   
CS 22968-029 Mg I     6    4.88  0.38 0.06 0.22 0.09 0.22 
CS 22968-029 Al I     2    2.63 -0.72 0.09 0.25 0.14 0.26 
CS 22968-029 Si I     1    5.10  0.69 0.16 0.36 0.23 0.32 
CS 22968-029 K I      0                                   
CS 22968-029 Ca I     8    3.64  0.41 0.11 0.23 0.14 0.23 
CS 22968-029 Sc II    1   -0.14 -0.18 0.05 0.14 0.21 0.10 
CS 22968-029 Ti I     5    2.33  0.49 0.09 0.21 0.12 0.22 
CS 22968-029 Ti II    9    1.92  0.08 0.05 0.13 0.20 0.11 
CS 22968-029 V I      0                                   
CS 22968-029 V II     2 <  1.72  0.90                     
CS 22968-029 Cr I     3    2.35 -0.19 0.04 0.20 0.09 0.21 
CS 22968-029 Cr II    0                                   
CS 22968-029 Mn I     3    1.83 -0.50 0.07 0.20 0.10 0.21 
CS 22968-029 Mn II    0                                   
CS 22968-029 Co I     1    1.93  0.04 0.14 0.24 0.16 0.24 
CS 22968-029 Ni I     3    3.15  0.03 0.14 0.25 0.15 0.25 
CS 22968-029 Cu I     0                                   
CS 22968-029 Zn I     2 <  2.39  0.93                     
CS 22968-029 Ga I     1 <  1.50  1.56                     
CS 22968-029 Rb I     1 <  2.62  3.20                     
CS 22968-029 Sr II    2   -0.43 -0.19 0.04 0.18 0.21 0.16 
CS 22968-029 Y II     5 < -0.80  0.10                     
CS 22968-029 Zr II    3 <  0.33  0.86                     
CS 22968-029 Nb II    1 <  1.51  3.16                     
CS 22968-029 Mo I     1 <  1.00  2.22                     
CS 22968-029 Tc I     1 <  1.36                           
CS 22968-029 Ru I     0                                   
CS 22968-029 Sn I     0                                   
CS 22968-029 Ba II    1   -1.51 -0.58 0.06 0.14 0.21 0.11 
CS 22968-029 La II    0                                   
CS 22968-029 Ce II    5 < -0.20  1.33                     
CS 22968-029 Pr II    5 < -0.39  2.00                     
CS 22968-029 Nd II    4 < -0.06  1.63                     
CS 22968-029 Sm II    2 < -0.08  2.07                     
CS 22968-029 Eu II    4 < -1.40  1.19                     
CS 22968-029 Gd II    3 <  0.30  2.34                     
CS 22968-029 Tb II    4 < -0.42  2.39                     
CS 22968-029 Dy II    3 < -0.43  1.58                     
CS 22968-029 Ho II    1 < -0.65  1.98                     
CS 22968-029 Er II    3 < -0.19  2.00                     
CS 22968-029 Tm II    2 < -0.75  2.26                     
CS 22968-029 Yb II    1 < -0.94  1.25                     
CS 22968-029 Hf II    2 <  0.57  2.83                     
CS 22968-029 Ir I     0                                   
CS 22968-029 Pb I     1 <  1.90  2.96                     
CS 22968-029 Th II    2 < -0.45  2.60                     
CS 29493-023 Fe I    78    4.61 -2.89 0.07 0.21 0.00 0.00 
CS 29493-023 Fe II    8    4.84 -2.66 0.08 0.15 0.00 0.00 
CS 29493-023 Li I     1    1.90       0.06 0.20 0.10 0.21 
CS 29493-023 C (CH)   1    5.95  0.18 0.15 0.25 0.19 0.20 
CS 29493-023 N (NH)   1 <  6.20  1.03                     
CS 29493-023 O I      1    6.27  0.47 0.09 0.21 0.12 0.22 
CS 29493-023 Na I     0                                   
CS 29493-023 Mg I     7    5.08  0.37 0.06 0.22 0.10 0.21 
CS 29493-023 Al I     2    3.58  0.01 0.09 0.33 0.20 0.31 
CS 29493-023 Si I     1    5.09  0.47 0.16 0.36 0.24 0.33 
CS 29493-023 K I      0                                   
CS 29493-023 Ca I    11    4.02  0.56 0.11 0.22 0.13 0.23 
CS 29493-023 Sc II    3    0.43 -0.06 0.07 0.14 0.21 0.11 
CS 29493-023 Ti I     4    2.57  0.51 0.08 0.20 0.11 0.21 
CS 29493-023 Ti II   16    2.52  0.23 0.07 0.14 0.20 0.12 
CS 29493-023 V I      0                                   
CS 29493-023 V II     2 <  1.91  0.64                     
CS 29493-023 Cr I     3    2.53 -0.22 0.05 0.21 0.09 0.22 
CS 29493-023 Cr II    0                                   
CS 29493-023 Mn I     3    2.07 -0.47 0.07 0.20 0.11 0.21 
CS 29493-023 Mn II    4    2.28 -0.49 0.17 0.22 0.26 0.20 
CS 29493-023 Co I     3    2.14  0.04 0.15 0.24 0.17 0.25 
CS 29493-023 Ni I     9    3.29 -0.04 0.16 0.27 0.18 0.27 
CS 29493-023 Cu I     0                                   
CS 29493-023 Zn I     1    2.13  0.46 0.14 0.24 0.16 0.24 
CS 29493-023 Ga I     0                                   
CS 29493-023 Rb I     1 <  2.81  3.18                     
CS 29493-023 Sr II    2    0.13 -0.07 0.04 0.20 0.23 0.19 
CS 29493-023 Y II     1   -0.65 -0.20 0.21 0.25 0.29 0.23 
CS 29493-023 Zr II    1 <  0.60  0.68                     
CS 29493-023 Nb II    1 <  1.31  2.51                     
CS 29493-023 Mo I     1 <  1.12  2.13                     
CS 29493-023 Tc I     1 <  1.40                           
CS 29493-023 Ru I     0                                   
CS 29493-023 Sn I     0                                   
CS 29493-023 Ba II    1   -1.13 -0.65 0.06 0.14 0.21 0.10 
CS 29493-023 La II    4 < -0.71  0.85                     
CS 29493-023 Ce II    5 <  0.01  1.09                     
CS 29493-023 Pr II    4 < -0.13  1.81                     
CS 29493-023 Nd II    5 <  0.01  1.25                     
CS 29493-023 Sm II    2 <  0.01  1.71                     
CS 29493-023 Eu II    4 < -1.27  0.87                     
CS 29493-023 Gd II    3 <  0.21  1.80                     
CS 29493-023 Tb II    4 < -0.22  2.14                     
CS 29493-023 Dy II    2 < -0.37  1.19                     
CS 29493-023 Ho II    1 < -0.56  1.62                     
CS 29493-023 Er II    3 < -0.22  1.52                     
CS 29493-023 Tm II    2 < -0.61  1.95                     
CS 29493-023 Yb II    1 < -1.10  0.64                     
CS 29493-023 Hf II    2 <  0.59  2.40                     
CS 29493-023 Ir I     0                                   
CS 29493-023 Pb I     1 <  1.64  2.49                     
CS 29493-023 Th II    2 < -0.21  2.39                     
CS 29493-050 Fe I    67    4.58 -2.92 0.08 0.22 0.00 0.00 
CS 29493-050 Fe II    3    4.61 -2.89 0.08 0.15 0.00 0.00 
CS 29493-050 Li I     1    2.26       0.06 0.20 0.11 0.21 
CS 29493-050 C (CH)   1    6.35  0.81 0.15 0.25 0.20 0.20 
CS 29493-050 N (NH)   1 <  6.30  1.36                     
CS 29493-050 O I      2    5.95  0.18 0.10 0.22 0.13 0.22 
CS 29493-050 Na I     1    3.22 -0.10 0.10 0.24 0.14 0.25 
CS 29493-050 Mg I     5    5.13  0.45 0.06 0.23 0.10 0.22 
CS 29493-050 Al I     2    2.87 -0.66 0.09 0.22 0.12 0.24 
CS 29493-050 Si I     1    5.01  0.42 0.16 0.36 0.24 0.33 
CS 29493-050 K I      0                                   
CS 29493-050 Ca I    11    3.98  0.56 0.11 0.22 0.14 0.23 
CS 29493-050 Sc II    1    0.32  0.06 0.05 0.13 0.21 0.10 
CS 29493-050 Ti I     2    2.66  0.63 0.09 0.21 0.12 0.22 
CS 29493-050 Ti II   11    2.42  0.35 0.06 0.14 0.20 0.11 
CS 29493-050 V I      0                                   
CS 29493-050 V II     2 <  1.84  0.80                     
CS 29493-050 Cr I     3    2.52 -0.20 0.06 0.20 0.10 0.21 
CS 29493-050 Cr II    0                                   
CS 29493-050 Mn I     2    2.04 -0.47 0.10 0.21 0.13 0.22 
CS 29493-050 Mn II    3    2.09 -0.45 0.16 0.21 0.25 0.19 
CS 29493-050 Co I     3    2.33  0.26 0.17 0.26 0.19 0.27 
CS 29493-050 Ni I     6    3.26 -0.03 0.16 0.26 0.18 0.26 
CS 29493-050 Cu I     0                                   
CS 29493-050 Zn I     2 <  2.55  0.91                     
CS 29493-050 Ga I     0                                   
CS 29493-050 Rb I     1 <  2.88  3.28                     
CS 29493-050 Sr II    2    0.12  0.14 0.04 0.20 0.23 0.19 
CS 29493-050 Y II     6 < -0.66  0.02                     
CS 29493-050 Zr II    2 <  0.94  1.25                     
CS 29493-050 Nb II    1 <  1.77  3.20                     
CS 29493-050 Mo I     1 <  1.42  2.46                     
CS 29493-050 Tc I     1 <  1.76                           
CS 29493-050 Ru I     0                                   
CS 29493-050 Sn I     0                                   
CS 29493-050 Ba II    1   -1.43 -0.72 0.10 0.16 0.23 0.13 
CS 29493-050 La II    0                                   
CS 29493-050 Ce II    5 <  0.27  1.58                     
CS 29493-050 Pr II    4 < -0.02  2.15                     
CS 29493-050 Nd II    5 <  0.09  1.56                     
CS 29493-050 Sm II    2 <  0.32  2.25                     
CS 29493-050 Eu II    4 < -1.04  1.33                     
CS 29493-050 Gd II    3 <  0.49  2.31                     
CS 29493-050 Tb II    4 <  0.01  2.60                     
CS 29493-050 Dy II    3 < -0.02  1.77                     
CS 29493-050 Ho II    1 < -0.23  2.18                     
CS 29493-050 Er II    3 <  0.04  2.01                     
CS 29493-050 Tm II    2 < -0.39  2.40                     
CS 29493-050 Yb II    1 < -1.15  0.82                     
CS 29493-050 Hf II    1 <  0.96  3.00                     
CS 29493-050 Ir I     0                                   
CS 29493-050 Pb I     1 <  2.05  2.93                     
CS 29493-050 Th II    0                                   
CS 29493-062 Fe I   123    4.74 -2.76 0.07 0.21 0.00 0.00 
CS 29493-062 Fe II   11    4.91 -2.59 0.08 0.15 0.00 0.00 
CS 29493-062 Li I     1    2.09       0.05 0.20 0.09 0.21 
CS 29493-062 C (CH)   1    5.93  0.10 0.15 0.25 0.19 0.20 
CS 29493-062 N (NH)   1 <  5.70  0.47                     
CS 29493-062 O I      2    6.74  0.80 0.10 0.22 0.12 0.22 
CS 29493-062 Na I     0                                   
CS 29493-062 Mg I     7    5.26  0.41 0.05 0.22 0.09 0.21 
CS 29493-062 Al I     1    2.94 -0.75 0.09 0.32 0.21 0.30 
CS 29493-062 Si I     1    5.28  0.53 0.16 0.37 0.24 0.31 
CS 29493-062 K I      0                                   
CS 29493-062 Ca I    13    4.01  0.43 0.11 0.22 0.13 0.23 
CS 29493-062 Sc II    6    0.54 -0.02 0.07 0.15 0.21 0.11 
CS 29493-062 Ti I    12    2.49  0.30 0.08 0.21 0.11 0.21 
CS 29493-062 Ti II   29    2.66  0.30 0.07 0.14 0.20 0.11 
CS 29493-062 V I      0                                   
CS 29493-062 V II     2    1.44  0.10 0.25 0.28 0.32 0.27 
CS 29493-062 Cr I     7    2.74 -0.15 0.07 0.21 0.10 0.22 
CS 29493-062 Cr II    2    3.23  0.18 0.09 0.16 0.21 0.12 
CS 29493-062 Mn I     4    2.30 -0.38 0.08 0.22 0.11 0.23 
CS 29493-062 Mn II    5    2.49 -0.35 0.16 0.21 0.25 0.18 
CS 29493-062 Co I    11    2.31  0.07 0.16 0.26 0.18 0.26 
CS 29493-062 Ni I    13    3.65  0.19 0.14 0.28 0.17 0.26 
CS 29493-062 Cu I     0                                   
CS 29493-062 Zn I     1    2.15  0.35 0.10 0.21 0.12 0.22 
CS 29493-062 Ga I     0                                   
CS 29493-062 Rb I     1 <  2.44  2.68                     
CS 29493-062 Sr II    2    0.45  0.18 0.04 0.24 0.24 0.25 
CS 29493-062 Y II     2   -0.56 -0.18 0.11 0.17 0.23 0.14 
CS 29493-062 Zr II    3    0.34  0.35 0.11 0.16 0.23 0.13 
CS 29493-062 Nb II    1 <  1.16  2.29                     
CS 29493-062 Mo I     0                                   
CS 29493-062 Tc I     1 <  0.85                           
CS 29493-062 Ru I     0                                   
CS 29493-062 Sn I     0                                   
CS 29493-062 Ba II    2   -0.92 -0.51 0.07 0.14 0.21 0.11 
CS 29493-062 La II    2   -1.08  0.41 0.19 0.23 0.27 0.20 
CS 29493-062 Ce II    5 < -0.50  0.51                     
CS 29493-062 Pr II    1 < -0.65  1.22                     
CS 29493-062 Nd II    5 < -0.62  0.55                     
CS 29493-062 Sm II    2 < -0.50  1.13                     
CS 29493-062 Eu II    2   -1.76  0.31 0.23 0.26 0.30 0.24 
CS 29493-062 Gd II    3 < -0.22  1.30                     
CS 29493-062 Tb II    3 < -0.81  1.48                     
CS 29493-062 Dy II    2 < -0.74  0.75                     
CS 29493-062 Ho II    0                                   
CS 29493-062 Er II    3 < -0.61  1.06                     
CS 29493-062 Tm II    2 < -1.02  1.47                     
CS 29493-062 Yb II    1   -2.00 -0.33 0.64 0.65 0.67 0.64 
CS 29493-062 Hf II    1 <  0.07  1.81                     
CS 29493-062 Ir I     0                                   
CS 29493-062 Pb I     1    0.77  1.49 0.28 0.34 0.29 0.34 
CS 29493-062 Th II    3 < -0.87  1.66                     
CS 29493-094 Fe I    77    4.84 -2.66 0.07 0.21 0.00 0.00 
CS 29493-094 Fe II    7    5.06 -2.44 0.07 0.15 0.00 0.00 
CS 29493-094 Li I     1    2.12       0.06 0.20 0.10 0.21 
CS 29493-094 C (CH)   1    6.08  0.09 0.15 0.25 0.19 0.19 
CS 29493-094 N (CN)   1 <  8.20  2.81                     
CS 29493-094 O I      2    6.39  0.37 0.08 0.21 0.11 0.21 
CS 29493-094 Na I     0                                   
CS 29493-094 Mg I     7    5.29  0.35 0.06 0.22 0.09 0.21 
CS 29493-094 Al I     2    3.04 -0.74 0.09 0.28 0.17 0.28 
CS 29493-094 Si I     1    5.20  0.35 0.16 0.36 0.24 0.32 
CS 29493-094 K I      0                                   
CS 29493-094 Ca I    11    4.17  0.49 0.11 0.22 0.13 0.23 
CS 29493-094 Sc II    5    0.66 -0.05 0.08 0.15 0.21 0.12 
CS 29493-094 Ti I     5    2.73  0.44 0.09 0.21 0.11 0.22 
CS 29493-094 Ti II   16    2.77  0.27 0.07 0.14 0.20 0.11 
CS 29493-094 V I      0                                   
CS 29493-094 V II     2 <  1.77  0.28                     
CS 29493-094 Cr I     5    2.93 -0.05 0.06 0.21 0.09 0.21 
CS 29493-094 Cr II    1    3.39  0.19 0.08 0.15 0.22 0.11 
CS 29493-094 Mn I     3    2.51 -0.26 0.06 0.20 0.09 0.21 
CS 29493-094 Mn II    1    2.59 -0.40 0.19 0.23 0.28 0.21 
CS 29493-094 Co I     3    2.44  0.11 0.13 0.23 0.15 0.24 
CS 29493-094 Ni I     8    3.58  0.02 0.15 0.26 0.17 0.26 
CS 29493-094 Cu I     0                                   
CS 29493-094 Zn I     2 <  2.51  0.61                     
CS 29493-094 Ga I     0                                   
CS 29493-094 Rb I     1 <  3.17  3.31                     
CS 29493-094 Sr II    2    0.43  0.00 0.04 0.24 0.25 0.24 
CS 29493-094 Y II     1   -0.45 -0.22 0.14 0.19 0.24 0.16 
CS 29493-094 Zr II    2    0.58  0.44 0.11 0.17 0.23 0.14 
CS 29493-094 Nb II    1 <  1.50  2.48                     
CS 29493-094 Mo I     1 <  1.35  2.13                     
CS 29493-094 Tc I     1 <  1.61                           
CS 29493-094 Ru I     0                                   
CS 29493-094 Sn I     0                                   
CS 29493-094 Ba II    1   -0.65 -0.39 0.05 0.14 0.20 0.09 
CS 29493-094 La II    0                                   
CS 29493-094 Ce II    5 <  0.29  1.15                     
CS 29493-094 Pr II    5 < -0.10  1.62                     
CS 29493-094 Nd II    5 <  0.15  1.17                     
CS 29493-094 Sm II    2 <  0.07  1.55                     
CS 29493-094 Eu II    4 < -1.09  0.83                     
CS 29493-094 Gd II    3 <  0.45  1.82                     
CS 29493-094 Tb II    3 < -0.02  2.12                     
CS 29493-094 Dy II    3 < -0.18  1.16                     
CS 29493-094 Ho II    2 < -0.38  1.58                     
CS 29493-094 Er II    3 < -0.01  1.51                     
CS 29493-094 Tm II    2 < -0.37  1.97                     
CS 29493-094 Yb II    1 < -0.96  0.56                     
CS 29493-094 Hf II    2 <  0.77  2.36                     
CS 29493-094 Ir I     0                                   
CS 29493-094 Pb I     1 <  1.86  2.48                     
CS 29493-094 Th II    3 < -0.12  2.26                     
CS 29495-005 Fe I    75    5.06 -2.44 0.06 0.20 0.00 0.00 
CS 29495-005 Fe II   10    5.24 -2.26 0.08 0.15 0.00 0.00 
CS 29495-005 Li I     1    2.11       0.06 0.20 0.09 0.21 
CS 29495-005 C (CH)   1    6.13 -0.04 0.15 0.25 0.19 0.20 
CS 29495-005 N (NH)   1 <  6.50  0.93                     
CS 29495-005 O I      2    6.76  0.50 0.06 0.20 0.09 0.21 
CS 29495-005 Na I     0                                   
CS 29495-005 Mg I     8    5.58  0.42 0.06 0.22 0.10 0.21 
CS 29495-005 Al I     2    3.27 -0.75 0.09 0.32 0.21 0.30 
CS 29495-005 Si I     0                                   
CS 29495-005 K I      1    3.24  0.65 0.13 0.23 0.14 0.24 
CS 29495-005 Ca I    12    4.47  0.57 0.11 0.22 0.12 0.23 
CS 29495-005 Sc II    6    1.10  0.21 0.07 0.15 0.20 0.11 
CS 29495-005 Ti I     8    2.92  0.41 0.07 0.20 0.10 0.21 
CS 29495-005 Ti II   23    3.14  0.46 0.06 0.14 0.20 0.10 
CS 29495-005 V I      1    1.62  0.13 0.17 0.26 0.18 0.26 
CS 29495-005 V II     2    1.89  0.22 0.23 0.26 0.30 0.24 
CS 29495-005 Cr I     6    3.10 -0.10 0.07 0.21 0.10 0.21 
CS 29495-005 Cr II    2    3.58  0.20 0.08 0.15 0.21 0.11 
CS 29495-005 Mn I     4    2.66 -0.33 0.07 0.21 0.10 0.21 
CS 29495-005 Mn II    5    2.82 -0.34 0.16 0.21 0.25 0.18 
CS 29495-005 Co I     7    2.60  0.05 0.17 0.26 0.18 0.26 
CS 29495-005 Ni I     8    3.84  0.06 0.14 0.28 0.18 0.27 
CS 29495-005 Cu I     1 <  2.41  0.66                     
CS 29495-005 Zn I     2    2.53  0.41 0.09 0.21 0.11 0.22 
CS 29495-005 Ga I     0                                   
CS 29495-005 Rb I     1 <  2.87  2.79                     
CS 29495-005 Sr II    2    0.87  0.26 0.04 0.24 0.25 0.25 
CS 29495-005 Y II     2   -0.29 -0.24 0.12 0.17 0.23 0.14 
CS 29495-005 Zr II    1    0.66  0.34 0.07 0.14 0.21 0.11 
CS 29495-005 Nb II    1 <  1.43  2.23                     
CS 29495-005 Mo I     1 <  1.12  1.68                     
CS 29495-005 Tc I     1 <  1.41                           
CS 29495-005 Ru I     0                                   
CS 29495-005 Sn I     0                                   
CS 29495-005 Ba II    2   -0.49 -0.40 0.06 0.14 0.20 0.10 
CS 29495-005 La II    1 < -0.53  0.63                     
CS 29495-005 Ce II    5 < -0.10  0.58                     
CS 29495-005 Pr II    1 < -0.15  1.39                     
CS 29495-005 Nd II    5 < -0.27  0.57                     
CS 29495-005 Sm II    2 < -0.08  1.22                     
CS 29495-005 Eu II    1 < -1.07  0.67                     
CS 29495-005 Gd II    3 <  0.04  1.23                     
CS 29495-005 Tb II    3 < -0.32  1.64                     
CS 29495-005 Dy II    1 < -0.18  0.98                     
CS 29495-005 Ho II    0                                   
CS 29495-005 Er II    2 < -0.09  1.25                     
CS 29495-005 Tm II    2 < -0.71  1.45                     
CS 29495-005 Yb II    1   -1.34  0.00 0.37 0.39 0.42 0.38 
CS 29495-005 Hf II    2 <  0.53  1.94                     
CS 29495-005 Ir I     0                                   
CS 29495-005 Pb I     1 <  1.40  1.80                     
CS 29495-005 Th II    3 < -0.32  1.88                     
CS 29495-042 Fe I    73    4.96 -2.54 0.05 0.14 0.00 0.00 
CS 29495-042 Fe II    7    5.32 -2.18 0.06 0.15 0.00 0.00 
CS 29495-042 Li I     1 <  0.92                           
CS 29495-042 C (CH)   1    6.96  0.72 0.15 0.25 0.19 0.19 
CS 29495-042 N (CN)   1    7.35  1.71 0.20 0.28 0.23 0.23 
CS 29495-042 O I      3    7.21  1.05 0.07 0.15 0.09 0.18 
CS 29495-042 Na I     1    4.02  0.32 0.10 0.28 0.22 0.27 
CS 29495-042 Mg I     4    5.44  0.38 0.04 0.19 0.11 0.20 
CS 29495-042 Al I     0                                   
CS 29495-042 Si I     0                                   
CS 29495-042 K I      0                                   
CS 29495-042 Ca I     6    4.32  0.51 0.10 0.17 0.12 0.20 
CS 29495-042 Sc II    4    1.00  0.04 0.05 0.15 0.17 0.08 
CS 29495-042 Ti I    14    2.58  0.16 0.06 0.14 0.08 0.18 
CS 29495-042 Ti II   13    3.08  0.31 0.05 0.15 0.17 0.08 
CS 29495-042 V I      0                                   
CS 29495-042 V II     0                                   
CS 29495-042 Cr I     4    2.85 -0.25 0.05 0.14 0.08 0.17 
CS 29495-042 Cr II    3    3.84  0.38 0.06 0.15 0.18 0.09 
CS 29495-042 Mn I     0                                   
CS 29495-042 Mn II    2    2.61 -0.63 0.15 0.21 0.22 0.19 
CS 29495-042 Co I     2    2.19 -0.26 0.12 0.20 0.15 0.23 
CS 29495-042 Ni I     5    3.71  0.03 0.13 0.19 0.14 0.22 
CS 29495-042 Cu I     0                                   
CS 29495-042 Zn I     2    2.49  0.47 0.05 0.14 0.07 0.17 
CS 29495-042 Ga I     0                                   
CS 29495-042 Rb I     1 <  3.43  3.45                     
CS 29495-042 Sr II    2    1.25  0.57 0.02 0.11 0.11 0.15 
CS 29495-042 Y II     5    0.41  0.38 0.06 0.15 0.17 0.09 
CS 29495-042 Zr II    3    1.19  0.80 0.05 0.15 0.17 0.08 
CS 29495-042 Nb II    0                                   
CS 29495-042 Mo I     0                                   
CS 29495-042 Tc I     0                                   
CS 29495-042 Ru I     0                                   
CS 29495-042 Sn I     0                                   
CS 29495-042 Ba II    3    1.43  1.43 0.05 0.18 0.18 0.17 
CS 29495-042 La II    4    0.03  1.11 0.05 0.16 0.18 0.11 
CS 29495-042 Ce II    3    0.64  1.24 0.04 0.15 0.17 0.08 
CS 29495-042 Pr II    2   -0.47  0.99 0.05 0.15 0.17 0.08 
CS 29495-042 Nd II    3    0.34  1.10 0.05 0.15 0.17 0.08 
CS 29495-042 Sm II    1   -0.28  0.94 0.05 0.15 0.17 0.08 
CS 29495-042 Eu II    2   -1.41  0.25 0.05 0.15 0.17 0.08 
CS 29495-042 Gd II    0                                   
CS 29495-042 Tb II    0                                   
CS 29495-042 Dy II    2   -0.47  0.62 0.08 0.16 0.19 0.10 
CS 29495-042 Ho II    0                                   
CS 29495-042 Er II    2   -0.39  0.88 0.10 0.17 0.19 0.12 
CS 29495-042 Tm II    0                                   
CS 29495-042 Yb II    1   -0.18  1.08 0.11 0.22 0.22 0.20 
CS 29495-042 Hf II    1   -0.49  0.84 0.21 0.26 0.27 0.22 
CS 29495-042 Ir I     0                                   
CS 29495-042 Pb I     1    1.58  2.08 0.06 0.14 0.08 0.18 
CS 29495-042 Th II    0                                   
CS 29497-030 Fe I    37    4.98 -2.52 0.07 0.08 0.00 0.00 
CS 29497-030 Fe II    4    4.98 -2.52 0.08 0.16 0.00 0.00 
CS 29497-030 Li I     1 <  2.18                           
CS 29497-030 C (CH)   1    8.28  2.38 0.15 0.25 0.19 0.20 
CS 29497-030 N (CN)   1 <  7.70  2.40                     
CS 29497-030 O I      3    6.86  0.70 0.03 0.05 0.08 0.16 
CS 29497-030 Na I     0                                   
CS 29497-030 Mg I     7    5.43  0.35 0.06 0.08 0.09 0.16 
CS 29497-030 Al I     1    3.54 -0.39 0.09 0.10 0.11 0.19 
CS 29497-030 Si I     1    5.51  0.52 0.16 0.19 0.19 0.20 
CS 29497-030 K I      0                                   
CS 29497-030 Ca I     6    4.27  0.46 0.11 0.12 0.13 0.19 
CS 29497-030 Sc II    4    1.09  0.45 0.09 0.16 0.16 0.12 
CS 29497-030 Ti I     0                                   
CS 29497-030 Ti II   14    2.90  0.46 0.07 0.13 0.14 0.11 
CS 29497-030 V I      0                                   
CS 29497-030 V II     0                                   
CS 29497-030 Cr I     2    3.13  0.01 0.05 0.06 0.08 0.16 
CS 29497-030 Cr II    0                                   
CS 29497-030 Mn I     2    2.73 -0.18 0.10 0.11 0.12 0.18 
CS 29497-030 Mn II    0                                   
CS 29497-030 Co I     0                                   
CS 29497-030 Ni I     2    3.98  0.28 0.18 0.19 0.19 0.22 
CS 29497-030 Cu I     0                                   
CS 29497-030 Zn I     2 <  2.90  0.86                     
CS 29497-030 Ga I     0                                   
CS 29497-030 Rb I     1 <  3.27  3.27                     
CS 29497-030 Sr II    2    1.65  1.30 0.04 0.05 0.08 0.15 
CS 29497-030 Y II     2    0.33  0.63 0.12 0.18 0.19 0.15 
CS 29497-030 Zr II    2    1.44  1.37 0.08 0.16 0.17 0.12 
CS 29497-030 Nb II    1 <  1.98  3.04                     
CS 29497-030 Mo I     1 <  2.17  2.81                     
CS 29497-030 Tc I     1 <  2.59                           
CS 29497-030 Ru I     0                                   
CS 29497-030 Sn I     0                                   
CS 29497-030 Ba II    3    2.41  2.75 0.05 0.08 0.10 0.12 
CS 29497-030 La II    4    0.77  2.18 0.06 0.15 0.16 0.10 
CS 29497-030 Ce II    2    1.07  2.00 0.11 0.18 0.18 0.14 
CS 29497-030 Pr II    0                                   
CS 29497-030 Nd II    1 <  1.10  2.20                     
CS 29497-030 Sm II    1    0.53  2.09 0.11 0.18 0.18 0.14 
CS 29497-030 Eu II    3   -0.29  1.70 0.10 0.17 0.18 0.13 
CS 29497-030 Gd II    1    0.96  2.41 0.15 0.21 0.21 0.17 
CS 29497-030 Tb II    3 <  0.67  2.89                     
CS 29497-030 Dy II    1    0.38  1.80 0.18 0.23 0.23 0.20 
CS 29497-030 Ho II    2 <  0.14  2.18                     
CS 29497-030 Er II    1    0.37  1.97 0.28 0.31 0.31 0.29 
CS 29497-030 Tm II    2 <  0.26  2.68                     
CS 29497-030 Yb II    1    0.68  2.28 0.11 0.13 0.14 0.15 
CS 29497-030 Hf II    2 <  1.29  2.96                     
CS 29497-030 Ir I     0                                   
CS 29497-030 Pb I     1    3.14  3.62 0.05 0.07 0.09 0.16 
CS 29497-030 Th II    2 <  0.54  3.00                     
CS 29498-043 Fe I    74    3.63 -3.87 0.06 0.15 0.00 0.00 
CS 29498-043 Fe II    6    3.65 -3.85 0.08 0.16 0.00 0.00 
CS 29498-043 Li I     1 < -0.05                           
CS 29498-043 C (CH)   1    7.31  2.72 0.15 0.25 0.19 0.20 
CS 29498-043 N (NH)   1    5.70  1.71 0.30 0.36 0.32 0.33 
CS 29498-043 O I      3    7.19  2.37 0.08 0.15 0.10 0.19 
CS 29498-043 Na I     4    3.40  1.03 0.17 0.23 0.19 0.25 
CS 29498-043 Mg I     5    5.51  1.78 0.05 0.18 0.11 0.18 
CS 29498-043 Al I     1    3.33  0.75 0.08 0.25 0.19 0.23 
CS 29498-043 Si I     1    4.72  1.08 0.25 0.28 0.26 0.31 
CS 29498-043 K I      2    1.61  0.46 0.14 0.19 0.16 0.23 
CS 29498-043 Ca I     9    3.00  0.54 0.11 0.17 0.13 0.21 
CS 29498-043 Sc II    3   -0.77 -0.07 0.10 0.17 0.19 0.13 
CS 29498-043 Ti I     9    1.18  0.10 0.07 0.15 0.09 0.19 
CS 29498-043 Ti II   13    1.38  0.27 0.06 0.15 0.17 0.11 
CS 29498-043 V I      0                                   
CS 29498-043 V II     0                                   
CS 29498-043 Cr I     4    1.48 -0.29 0.08 0.15 0.10 0.19 
CS 29498-043 Cr II    0                                   
CS 29498-043 Mn I     1    1.11 -0.45 0.11 0.17 0.13 0.21 
CS 29498-043 Mn II    0                                   
CS 29498-043 Co I     2    0.86 -0.26 0.11 0.18 0.13 0.21 
CS 29498-043 Ni I     3    2.30 -0.04 0.13 0.19 0.15 0.22 
CS 29498-043 Cu I     0                                   
CS 29498-043 Zn I     2    1.24  0.56 0.11 0.17 0.13 0.21 
CS 29498-043 Ga I     0                                   
CS 29498-043 Rb I     1 <  1.31  2.66                     
CS 29498-043 Sr II    1   -0.90  0.08 0.04 0.24 0.24 0.26 
CS 29498-043 Y II     2   -1.90 -0.26 0.13 0.19 0.21 0.15 
CS 29498-043 Zr II    0                                   
CS 29498-043 Nb II    0                                   
CS 29498-043 Mo I     0                                   
CS 29498-043 Tc I     0                                   
CS 29498-043 Ru I     0                                   
CS 29498-043 Sn I     0                                   
CS 29498-043 Ba II    2   -2.18 -0.51 0.05 0.15 0.17 0.11 
CS 29498-043 La II    1 < -3.02 -0.27                     
CS 29498-043 Ce II    1 < -2.13  0.14                     
CS 29498-043 Pr II    1 < -2.21  0.92                     
CS 29498-043 Nd II    2 < -1.75  0.68                     
CS 29498-043 Sm II    1 < -2.03  0.86                     
CS 29498-043 Eu II    1 < -3.12  0.21                     
CS 29498-043 Gd II    0                                   
CS 29498-043 Tb II    2 < -2.07  1.48                     
CS 29498-043 Dy II    1 < -1.75  1.00                     
CS 29498-043 Ho II    0                                   
CS 29498-043 Er II    1 < -1.88  1.05                     
CS 29498-043 Tm II    1 < -1.75  2.00                     
CS 29498-043 Yb II    1 < -3.40 -0.47                     
CS 29498-043 Hf II    1 < -1.56  1.44                     
CS 29498-043 Ir I     0                                   
CS 29498-043 Pb I     1 <  0.67  2.50                     
CS 29498-043 Th II    0                                   
CS 29499-003 Fe I    83    4.99 -2.51 0.06 0.21 0.00 0.00 
CS 29499-003 Fe II    9    5.15 -2.35 0.07 0.14 0.00 0.00 
CS 29499-003 Li I     1    2.20       0.06 0.20 0.09 0.20 
CS 29499-003 C (CH)   1    6.18  0.10 0.15 0.25 0.19 0.19 
CS 29499-003 N (NH)   1 <  7.00  1.52                     
CS 29499-003 O I      1    6.73  0.55 0.05 0.20 0.09 0.20 
CS 29499-003 Na I     2    3.52 -0.20 0.10 0.28 0.17 0.27 
CS 29499-003 Mg I     7    5.35  0.26 0.05 0.22 0.09 0.21 
CS 29499-003 Al I     2    3.11 -0.82 0.09 0.30 0.18 0.28 
CS 29499-003 Si I     1    5.37  0.37 0.16 0.36 0.23 0.31 
CS 29499-003 K I      0                                   
CS 29499-003 Ca I    14    4.28  0.45 0.11 0.22 0.13 0.23 
CS 29499-003 Sc II    6    0.83  0.03 0.08 0.15 0.21 0.11 
CS 29499-003 Ti I     7    2.79  0.35 0.07 0.20 0.10 0.21 
CS 29499-003 Ti II   23    2.92  0.32 0.07 0.14 0.20 0.11 
CS 29499-003 V I      0                                   
CS 29499-003 V II     2    2.07  0.49 0.21 0.24 0.29 0.22 
CS 29499-003 Cr I     4    2.99 -0.13 0.05 0.22 0.09 0.22 
CS 29499-003 Cr II    2    3.53  0.24 0.08 0.15 0.21 0.11 
CS 29499-003 Mn I     4    2.60 -0.32 0.07 0.21 0.10 0.21 
CS 29499-003 Mn II    3    2.69 -0.39 0.15 0.20 0.25 0.18 
CS 29499-003 Co I     5    2.51  0.04 0.14 0.24 0.16 0.24 
CS 29499-003 Ni I    11    3.84  0.13 0.14 0.28 0.18 0.27 
CS 29499-003 Cu I     0                                   
CS 29499-003 Zn I     2 <  2.43  0.38                     
CS 29499-003 Ga I     0                                   
CS 29499-003 Rb I     1 <  2.87  2.86                     
CS 29499-003 Sr II    2    0.69  0.17 0.04 0.24 0.25 0.24 
CS 29499-003 Y II     2   -0.43 -0.29 0.14 0.18 0.24 0.15 
CS 29499-003 Zr II    1    0.52  0.29 0.13 0.18 0.24 0.15 
CS 29499-003 Nb II    0                                   
CS 29499-003 Mo I     1 <  1.39  2.02                     
CS 29499-003 Tc I     1 <  1.67                           
CS 29499-003 Ru I     0                                   
CS 29499-003 Sn I     0                                   
CS 29499-003 Ba II    2   -0.50 -0.33 0.07 0.14 0.20 0.10 
CS 29499-003 La II    0                                   
CS 29499-003 Ce II    5 <  0.29  1.06                     
CS 29499-003 Pr II    5 < -0.18  1.45                     
CS 29499-003 Nd II    4 <  0.02  0.95                     
CS 29499-003 Sm II    2 < -0.09  1.30                     
CS 29499-003 Eu II    1   -1.20  0.63 0.11 0.16 0.22 0.13 
CS 29499-003 Gd II    3 <  0.33  1.61                     
CS 29499-003 Tb II    4 < -0.11  1.94                     
CS 29499-003 Dy II    1 < -0.28  0.97                     
CS 29499-003 Ho II    1 <  0.02  1.89                     
CS 29499-003 Er II    3 < -0.02  1.41                     
CS 29499-003 Tm II    2 < -0.49  1.76                     
CS 29499-003 Yb II    1   -1.19  0.24 0.16 0.20 0.25 0.17 
CS 29499-003 Hf II    2 <  0.65  2.15                     
CS 29499-003 Ir I     0                                   
CS 29499-003 Pb I     1 <  1.82  2.29                     
CS 29499-003 Th II    3 < -0.15  2.14                     
CS 29499-058 Fe I    76    4.69 -2.81 0.08 0.21 0.00 0.00 
CS 29499-058 Fe II    7    4.89 -2.61 0.08 0.15 0.00 0.00 
CS 29499-058 Li I     1    2.23       0.05 0.20 0.10 0.21 
CS 29499-058 C (CH)   1    6.21  0.39 0.15 0.25 0.20 0.20 
CS 29499-058 N (NH)   1 <  6.25  1.03                     
CS 29499-058 O I      2    6.35  0.47 0.09 0.21 0.12 0.22 
CS 29499-058 Na I     0                                   
CS 29499-058 Mg I     7    5.13  0.34 0.06 0.22 0.10 0.21 
CS 29499-058 Al I     2    2.95 -0.69 0.09 0.26 0.16 0.26 
CS 29499-058 Si I     1    5.13  0.43 0.16 0.36 0.24 0.32 
CS 29499-058 K I      0                                   
CS 29499-058 Ca I    12    4.01  0.48 0.11 0.22 0.14 0.23 
CS 29499-058 Sc II    6    0.51 -0.03 0.10 0.16 0.22 0.13 
CS 29499-058 Ti I     6    2.66  0.52 0.09 0.21 0.12 0.22 
CS 29499-058 Ti II   21    2.62  0.28 0.07 0.15 0.20 0.12 
CS 29499-058 V I      0                                   
CS 29499-058 V II     0                                   
CS 29499-058 Cr I     4    2.67 -0.16 0.05 0.20 0.09 0.21 
CS 29499-058 Cr II    2    3.22  0.19 0.10 0.16 0.22 0.13 
CS 29499-058 Mn I     3    2.24 -0.38 0.06 0.20 0.10 0.21 
CS 29499-058 Mn II    3    2.31 -0.51 0.16 0.21 0.26 0.19 
CS 29499-058 Co I     4    2.36  0.18 0.14 0.24 0.16 0.25 
CS 29499-058 Ni I    10    3.52  0.11 0.16 0.28 0.19 0.28 
CS 29499-058 Cu I     0                                   
CS 29499-058 Zn I     2 <  2.41  0.66                     
CS 29499-058 Ga I     0                                   
CS 29499-058 Rb I     1 <  2.83  3.12                     
CS 29499-058 Sr II    2    0.33  0.07 0.04 0.23 0.25 0.24 
CS 29499-058 Y II     2   -0.55 -0.15 0.16 0.20 0.26 0.18 
CS 29499-058 Zr II    1    0.56  0.59 0.09 0.16 0.22 0.12 
CS 29499-058 Nb II    1 <  1.48  2.63                     
CS 29499-058 Mo I     1 <  1.20  2.13                     
CS 29499-058 Tc I     1 <  1.54                           
CS 29499-058 Ru I     0                                   
CS 29499-058 Sn I     0                                   
CS 29499-058 Ba II    2   -0.94 -0.50 0.08 0.15 0.22 0.11 
CS 29499-058 La II    0                                   
CS 29499-058 Ce II    5 < -0.04  0.99                     
CS 29499-058 Pr II    5 < -0.38  1.51                     
CS 29499-058 Nd II    5 < -0.35  0.84                     
CS 29499-058 Sm II    0                                   
CS 29499-058 Eu II    1   -1.65  0.44 0.33 0.35 0.39 0.34 
CS 29499-058 Gd II    3 <  0.17  1.71                     
CS 29499-058 Tb II    3 < -0.34  1.97                     
CS 29499-058 Dy II    3 < -0.39  1.12                     
CS 29499-058 Ho II    1 < -0.27  1.86                     
CS 29499-058 Er II    3 < -0.20  1.49                     
CS 29499-058 Tm II    2 < -0.67  1.84                     
CS 29499-058 Yb II    1 < -1.15  0.54                     
CS 29499-058 Hf II    2 <  0.58  2.34                     
CS 29499-058 Ir I     0                                   
CS 29499-058 Pb I     1 <  1.73  2.50                     
CS 29499-058 Th II    2 < -0.23  2.32                     
CS 29499-060 Fe I    83    4.71 -2.79 0.08 0.22 0.00 0.00 
CS 29499-060 Fe II    7    4.75 -2.75 0.09 0.15 0.00 0.00 
CS 29499-060 Li I     1    2.20       0.06 0.20 0.10 0.21 
CS 29499-060 C (CH)   1    6.18  0.50 0.15 0.25 0.20 0.20 
CS 29499-060 N (NH)   1 <  6.75  1.67                     
CS 29499-060 O I      0                                   
CS 29499-060 Na I     0                                   
CS 29499-060 Mg I     6    5.09  0.29 0.07 0.22 0.11 0.22 
CS 29499-060 Al I     2    2.82 -0.84 0.09 0.22 0.12 0.24 
CS 29499-060 Si I     1    4.97  0.25 0.16 0.35 0.25 0.34 
CS 29499-060 K I      0                                   
CS 29499-060 Ca I    11    3.90  0.35 0.12 0.23 0.14 0.23 
CS 29499-060 Sc II    5    0.41  0.01 0.11 0.17 0.23 0.14 
CS 29499-060 Ti I     6    2.72  0.56 0.10 0.22 0.13 0.23 
CS 29499-060 Ti II   18    2.68  0.48 0.08 0.14 0.21 0.12 
CS 29499-060 V I      0                                   
CS 29499-060 V II     2 <  1.71  0.53                     
CS 29499-060 Cr I     4    2.90  0.05 0.05 0.20 0.09 0.22 
CS 29499-060 Cr II    2    3.10  0.21 0.14 0.19 0.25 0.16 
CS 29499-060 Mn I     3    2.63 -0.01 0.06 0.20 0.10 0.21 
CS 29499-060 Mn II    2    2.57 -0.12 0.16 0.20 0.25 0.18 
CS 29499-060 Co I     4    2.46  0.26 0.15 0.25 0.17 0.26 
CS 29499-060 Ni I     9    3.66  0.24 0.15 0.26 0.17 0.26 
CS 29499-060 Cu I     0                                   
CS 29499-060 Zn I     1 <  3.07  1.30                     
CS 29499-060 Ga I     0                                   
CS 29499-060 Rb I     0                                   
CS 29499-060 Sr II    2   -0.50 -0.62 0.04 0.14 0.20 0.11 
CS 29499-060 Y II     1 < -0.50  0.04                     
CS 29499-060 Zr II    0                                   
CS 29499-060 Nb II    1 <  1.27  2.56                     
CS 29499-060 Mo I     1 <  1.27  2.18                     
CS 29499-060 Tc I     1 <  1.47                           
CS 29499-060 Ru I     0                                   
CS 29499-060 Sn I     0                                   
CS 29499-060 Ba II    4 < -1.64 -1.07                     
CS 29499-060 La II    4 < -0.66  0.99                     
CS 29499-060 Ce II    5 <  0.13  1.30                     
CS 29499-060 Pr II    5 < -0.14  1.89                     
CS 29499-060 Nd II    3 <  0.02  1.35                     
CS 29499-060 Sm II    2 < -0.09  1.70                     
CS 29499-060 Eu II    4 < -1.39  0.84                     
CS 29499-060 Gd II    3 <  0.29  1.97                     
CS 29499-060 Tb II    3 < -0.19  2.26                     
CS 29499-060 Dy II    3 < -0.32  1.33                     
CS 29499-060 Ho II    2 < -0.42  1.85                     
CS 29499-060 Er II    1 <  0.48  2.31                     
CS 29499-060 Tm II    2 < -0.51  2.14                     
CS 29499-060 Yb II    1 < -1.07  0.76                     
CS 29499-060 Hf II    1 <  0.70  2.60                     
CS 29499-060 Ir I     0                                   
CS 29499-060 Pb I     1 <  1.61  2.36                     
CS 29499-060 Th II    2 < -0.35  2.34                     
CS 29501-032 Fe I    72    4.58 -2.92 0.07 0.21 0.00 0.00 
CS 29501-032 Fe II    6    4.79 -2.71 0.09 0.15 0.00 0.00 
CS 29501-032 Li I     1    2.36       0.05 0.20 0.09 0.21 
CS 29501-032 C (CH)   1    5.84  0.12 0.15 0.25 0.19 0.20 
CS 29501-032 N (NH)   1 <  6.20  1.08                     
CS 29501-032 O I      2    6.30  0.53 0.10 0.22 0.13 0.23 
CS 29501-032 Na I     0                                   
CS 29501-032 Mg I     7    5.05  0.37 0.06 0.21 0.10 0.22 
CS 29501-032 Al I     2    2.76 -0.77 0.09 0.23 0.13 0.24 
CS 29501-032 Si I     1    4.94  0.35 0.16 0.36 0.25 0.34 
CS 29501-032 K I      0                                   
CS 29501-032 Ca I     9    3.86  0.44 0.11 0.22 0.14 0.23 
CS 29501-032 Sc II    5    0.42 -0.02 0.09 0.15 0.22 0.13 
CS 29501-032 Ti I     4    2.53  0.50 0.08 0.21 0.11 0.22 
CS 29501-032 Ti II   15    2.57  0.33 0.06 0.14 0.20 0.11 
CS 29501-032 V I      0                                   
CS 29501-032 V II     0                                   
CS 29501-032 Cr I     5    2.61 -0.11 0.07 0.20 0.10 0.22 
CS 29501-032 Cr II    1    3.06  0.13 0.12 0.17 0.23 0.15 
CS 29501-032 Mn I     3    2.09 -0.42 0.07 0.20 0.11 0.22 
CS 29501-032 Mn II    4    2.25 -0.48 0.16 0.21 0.25 0.19 
CS 29501-032 Co I     4    2.21  0.14 0.16 0.25 0.18 0.26 
CS 29501-032 Ni I     7    3.29 -0.01 0.15 0.25 0.17 0.26 
CS 29501-032 Cu I     0                                   
CS 29501-032 Zn I     2    2.24  0.60 0.13 0.23 0.15 0.24 
CS 29501-032 Ga I     0                                   
CS 29501-032 Rb I     1 <  2.81  3.21                     
CS 29501-032 Sr II    2    0.11 -0.05 0.04 0.16 0.21 0.14 
CS 29501-032 Y II     2   -1.07 -0.57 0.26 0.29 0.33 0.27 
CS 29501-032 Zr II    1 <  0.95  1.08                     
CS 29501-032 Nb II    1 <  1.45  2.70                     
CS 29501-032 Mo I     1 <  1.11  2.15                     
CS 29501-032 Tc I     1 <  1.33                           
CS 29501-032 Ru I     0                                   
CS 29501-032 Sn I     0                                   
CS 29501-032 Ba II    1   -1.03 -0.50 0.05 0.14 0.21 0.10 
CS 29501-032 La II    0                                   
CS 29501-032 Ce II    5 <  0.03  1.16                     
CS 29501-032 Pr II    5 < -0.20  1.79                     
CS 29501-032 Nd II    5 <  0.03  1.32                     
CS 29501-032 Sm II    2 <  0.06  1.81                     
CS 29501-032 Eu II    1 < -1.02  1.17                     
CS 29501-032 Gd II    3 <  0.26  1.90                     
CS 29501-032 Tb II    4 < -0.26  2.15                     
CS 29501-032 Dy II    0                                   
CS 29501-032 Ho II    1 < -0.58  1.65                     
CS 29501-032 Er II    2 < -0.21  1.58                     
CS 29501-032 Tm II    2 < -0.43  2.18                     
CS 29501-032 Yb II    1 < -1.33  0.46                     
CS 29501-032 Hf II    1 <  0.59  2.45                     
CS 29501-032 Ir I     0                                   
CS 29501-032 Pb I     1 <  1.67  2.55                     
CS 29501-032 Th II    2 < -0.26  2.39                     
CS 29502-092 Fe I    90    4.20 -3.30 0.06 0.15 0.00 0.00 
CS 29502-092 Fe II    9    4.30 -3.20 0.07 0.15 0.00 0.00 
CS 29502-092 Li I     1 <  0.45                           
CS 29502-092 C (CH)   1    6.19  0.96 0.15 0.25 0.19 0.29 
CS 29502-092 N (NH)   1    5.63  1.00 0.30 0.36 0.32 0.32 
CS 29502-092 O I      3    6.52  1.13 0.16 0.20 0.17 0.23 
CS 29502-092 Na I     1    2.92 -0.02 0.10 0.27 0.22 0.29 
CS 29502-092 Mg I     8    4.80  0.51 0.05 0.16 0.09 0.18 
CS 29502-092 Al I     1    2.55 -0.60 0.09 0.29 0.24 0.30 
CS 29502-092 Si I     0                                   
CS 29502-092 K I      1    1.99  0.26 0.15 0.20 0.16 0.22 
CS 29502-092 Ca I    10    3.41  0.37 0.11 0.17 0.13 0.20 
CS 29502-092 Sc II    3   -0.14 -0.10 0.06 0.15 0.17 0.09 
CS 29502-092 Ti I    12    1.82  0.17 0.07 0.15 0.09 0.18 
CS 29502-092 Ti II   20    1.87  0.12 0.06 0.15 0.17 0.10 
CS 29502-092 V I      0                                   
CS 29502-092 V II     2    0.72 -0.02 0.22 0.26 0.28 0.23 
CS 29502-092 Cr I     8    2.19 -0.15 0.07 0.15 0.09 0.18 
CS 29502-092 Cr II    2    2.65  0.21 0.10 0.17 0.19 0.12 
CS 29502-092 Mn I     2    2.11 -0.02 0.06 0.14 0.08 0.18 
CS 29502-092 Mn II    2    1.73 -0.50 0.15 0.21 0.23 0.17 
CS 29502-092 Co I     5    1.73  0.04 0.15 0.21 0.17 0.24 
CS 29502-092 Ni I     7    3.21  0.29 0.13 0.20 0.15 0.23 
CS 29502-092 Cu I     0                                   
CS 29502-092 Zn I     2    1.70  0.44 0.09 0.16 0.11 0.19 
CS 29502-092 Ga I     0                                   
CS 29502-092 Rb I     1 <  1.70  2.48                     
CS 29502-092 Sr II    2   -0.76 -0.44 0.04 0.24 0.24 0.24 
CS 29502-092 Y II     2   -1.77 -0.79 0.12 0.19 0.21 0.14 
CS 29502-092 Zr II    0                                   
CS 29502-092 Nb II    1 <  0.52  2.26                     
CS 29502-092 Mo I     1 <  0.07  1.49                     
CS 29502-092 Tc I     1 <  0.42                           
CS 29502-092 Ru I     0                                   
CS 29502-092 Sn I     1 <  1.26  2.49                     
CS 29502-092 Ba II    2   -2.48 -1.46 0.09 0.17 0.19 0.12 
CS 29502-092 La II    0                                   
CS 29502-092 Ce II    5 < -1.44  0.18                     
CS 29502-092 Pr II    1 < -1.75  0.73                     
CS 29502-092 Nd II    5 < -1.61  0.17                     
CS 29502-092 Sm II    2 < -1.53  0.71                     
CS 29502-092 Eu II    1 < -2.67  0.01                     
CS 29502-092 Gd II    2 < -1.04  1.09                     
CS 29502-092 Tb II    3 < -1.60  1.30                     
CS 29502-092 Dy II    2 < -1.60  0.50                     
CS 29502-092 Ho II    1 < -1.83  0.89                     
CS 29502-092 Er II    2 < -1.70  0.58                     
CS 29502-092 Tm II    2 < -1.82  1.28                     
CS 29502-092 Yb II    1 < -2.54 -0.26                     
CS 29502-092 Hf II    2 < -0.78  1.57                     
CS 29502-092 Ir I     1 < -0.14  1.78                     
CS 29502-092 Pb I     1 <  0.60  1.86                     
CS 29502-092 Th II    0                                   
CS 29504-004 Fe I    29    5.12 -2.38 0.07 0.17 0.00 0.00 
CS 29504-004 Fe II    8    5.15 -2.35 0.06 0.15 0.00 0.00 
CS 29504-004 Li I     1 <  2.81                           
CS 29504-004 C (CH)   1 <  9.05  2.98                     
CS 29504-004 N (CN)   1 <  8.80  3.33                     
CS 29504-004 O I      3    6.73  0.42 0.03 0.16 0.08 0.19 
CS 29504-004 Na I     0                                   
CS 29504-004 Mg I     5    5.64  0.42 0.07 0.17 0.10 0.20 
CS 29504-004 Al I     2    3.75 -0.32 0.09 0.18 0.12 0.21 
CS 29504-004 Si I     1    5.23  0.10 0.16 0.23 0.18 0.25 
CS 29504-004 K I      0                                   
CS 29504-004 Ca I     5    4.30  0.34 0.13 0.20 0.14 0.23 
CS 29504-004 Sc II    3    0.95  0.16 0.07 0.15 0.20 0.09 
CS 29504-004 Ti I     0                                   
CS 29504-004 Ti II   12    2.89  0.30 0.06 0.15 0.19 0.09 
CS 29504-004 V I      0                                   
CS 29504-004 V II     2 <  2.06  0.48                     
CS 29504-004 Cr I     2    3.30  0.05 0.08 0.17 0.10 0.20 
CS 29504-004 Cr II    2    3.50  0.21 0.06 0.15 0.20 0.09 
CS 29504-004 Mn I     1 <  3.70  0.65                     
CS 29504-004 Mn II    2 <  3.58  0.50                     
CS 29504-004 Co I     0                                   
CS 29504-004 Ni I     0                                   
CS 29504-004 Cu I     1 <  3.93  2.12                     
CS 29504-004 Zn I     2 <  3.51  1.33                     
CS 29504-004 Ga I     0                                   
CS 29504-004 Rb I     1 <  3.89  3.75                     
CS 29504-004 Sr II    2    0.10 -0.42 0.04 0.15 0.19 0.08 
CS 29504-004 Y II     7 <  0.10  0.24                     
CS 29504-004 Zr II    3 <  0.87  0.64                     
CS 29504-004 Nb II    1 <  1.84  2.73                     
CS 29504-004 Mo I     1 <  2.83  3.33                     
CS 29504-004 Tc I     1 <  3.12                           
CS 29504-004 Ru I     0                                   
CS 29504-004 Sn I     0                                   
CS 29504-004 Ba II    1   -0.46 -0.29 0.07 0.16 0.20 0.09 
CS 29504-004 La II    0                                   
CS 29504-004 Ce II    5 <  0.79  1.56                     
CS 29504-004 Pr II    5 <  0.64  2.27                     
CS 29504-004 Nd II    5 <  0.93  1.86                     
CS 29504-004 Sm II    2 <  0.80  2.19                     
CS 29504-004 Eu II    4 < -0.42  1.41                     
CS 29504-004 Gd II    3 <  0.89  2.17                     
CS 29504-004 Tb II    4 <  0.63  2.68                     
CS 29504-004 Dy II    2 <  0.60  1.85                     
CS 29504-004 Ho II    1 <  0.27  2.14                     
CS 29504-004 Er II    1 <  0.73  2.16                     
CS 29504-004 Tm II    2 <  0.18  2.43                     
CS 29504-004 Yb II    1 < -0.11  1.32                     
CS 29504-004 Hf II    2 <  1.22  2.72                     
CS 29504-004 Ir I     0                                   
CS 29504-004 Pb I     1 <  3.01  3.35                     
CS 29504-004 Th II    1 <  0.53  2.82                     
CS 29504-006 Fe I    41    4.38 -3.12 0.06 0.22 0.00 0.00 
CS 29504-006 Fe II    2    4.59 -2.91 0.07 0.14 0.00 0.00 
CS 29504-006 Li I     1 <  1.69                           
CS 29504-006 C (CH)   1    6.90  1.39 0.15 0.25 0.19 0.19 
CS 29504-006 N (CN)   1 <  7.00  2.09                     
CS 29504-006 O I      0                                   
CS 29504-006 Na I     0                                   
CS 29504-006 Mg I     4    4.85  0.38 0.06 0.24 0.09 0.23 
CS 29504-006 Al I     1    2.56 -0.77 0.09 0.21 0.11 0.22 
CS 29504-006 Si I     1    4.74  0.35 0.16 0.35 0.23 0.33 
CS 29504-006 K I      0                                   
CS 29504-006 Ca I     8    3.72  0.50 0.12 0.23 0.14 0.23 
CS 29504-006 Sc II    1   -0.09 -0.33 0.06 0.14 0.21 0.09 
CS 29504-006 Ti I     0                                   
CS 29504-006 Ti II    7    2.15  0.11 0.05 0.13 0.21 0.09 
CS 29504-006 V I      0                                   
CS 29504-006 V II     2 <  2.26  1.24                     
CS 29504-006 Cr I     2    2.36 -0.15 0.05 0.20 0.09 0.20 
CS 29504-006 Cr II    0                                   
CS 29504-006 Mn I     1    1.90 -0.41 0.08 0.21 0.12 0.21 
CS 29504-006 Mn II    0                                   
CS 29504-006 Co I     0                                   
CS 29504-006 Ni I     0                                   
CS 29504-006 Cu I     1 <  2.79  1.72                     
CS 29504-006 Zn I     0                                   
CS 29504-006 Ga I     1 <  2.04  2.12                     
CS 29504-006 Rb I     0                                   
CS 29504-006 Sr II    2   -0.22 -0.18 0.04 0.17 0.20 0.14 
CS 29504-006 Y II     3 <  0.58  1.28                     
CS 29504-006 Zr II    3 <  0.80  1.13                     
CS 29504-006 Nb II    1 <  1.86  3.31                     
CS 29504-006 Mo I     1 <  1.66  2.90                     
CS 29504-006 Tc I     1 <  1.80                           
CS 29504-006 Ru I     0                                   
CS 29504-006 Sn I     0                                   
CS 29504-006 Ba II    2   -0.53  0.21 0.07 0.14 0.21 0.10 
CS 29504-006 La II    4 < -0.36  1.45                     
CS 29504-006 Ce II    5 <  0.47  1.80                     
CS 29504-006 Pr II    4 <  0.17  2.36                     
CS 29504-006 Nd II    3 <  0.24  1.73                     
CS 29504-006 Sm II    2 <  0.38  2.33                     
CS 29504-006 Eu II    3 < -0.85  1.54                     
CS 29504-006 Gd II    2 <  0.65  2.49                     
CS 29504-006 Tb II    3 <  0.21  2.82                     
CS 29504-006 Dy II    3 <  0.09  1.90                     
CS 29504-006 Ho II    1 < -0.05  2.38                     
CS 29504-006 Er II    2 <  0.32  2.31                     
CS 29504-006 Tm II    2 < -0.15  2.66                     
CS 29504-006 Yb II    1 < -0.42  1.57                     
CS 29504-006 Hf II    2 <  0.93  2.99                     
CS 29504-006 Ir I     0                                   
CS 29504-006 Pb I     1 <  2.01  3.09                     
CS 29504-006 Th II    2 <  0.20  3.05                     
CS 29506-007 Fe I    54    4.26 -3.24 0.08 0.21 0.00 0.00 
CS 29506-007 Fe II    4    4.56 -2.94 0.08 0.15 0.00 0.00 
CS 29506-007 Li I     1    1.88       0.07 0.20 0.11 0.21 
CS 29506-007 C (CH)   1 <  6.00  0.51                     
CS 29506-007 N (NH)   1 <  6.00  1.11                     
CS 29506-007 O I      1    6.33  0.88 0.08 0.21 0.12 0.22 
CS 29506-007 Na I     0                                   
CS 29506-007 Mg I     8    4.80  0.44 0.08 0.24 0.12 0.23 
CS 29506-007 Al I     2    2.51 -0.70 0.09 0.22 0.12 0.23 
CS 29506-007 Si I     1    4.56  0.29 0.16 0.35 0.25 0.34 
CS 29506-007 K I      0                                   
CS 29506-007 Ca I    12    3.74  0.64 0.12 0.22 0.14 0.23 
CS 29506-007 Sc II    3    0.18 -0.03 0.11 0.17 0.23 0.14 
CS 29506-007 Ti I     2    2.22  0.51 0.11 0.22 0.14 0.23 
CS 29506-007 Ti II   16    2.28  0.26 0.07 0.14 0.20 0.11 
CS 29506-007 V I      0                                   
CS 29506-007 V II     2 <  1.74  0.75                     
CS 29506-007 Cr I     3    2.18 -0.21 0.06 0.20 0.10 0.21 
CS 29506-007 Cr II    1    2.73  0.03 0.17 0.22 0.26 0.20 
CS 29506-007 Mn I     3    1.75 -0.43 0.11 0.22 0.14 0.23 
CS 29506-007 Mn II    2    1.93 -0.56 0.19 0.23 0.28 0.20 
CS 29506-007 Co I     4    1.99  0.24 0.19 0.27 0.21 0.27 
CS 29506-007 Ni I    10    2.95 -0.03 0.17 0.27 0.19 0.27 
CS 29506-007 Cu I     0                                   
CS 29506-007 Zn I     2 <  2.37  1.05                     
CS 29506-007 Ga I     0                                   
CS 29506-007 Rb I     1 <  2.81  3.53                     
CS 29506-007 Sr II    2   -0.12 -0.05 0.04 0.21 0.23 0.20 
CS 29506-007 Y II     1   -1.18 -0.45 0.30 0.32 0.36 0.31 
CS 29506-007 Zr II    0                                   
CS 29506-007 Nb II    1 <  1.36  2.84                     
CS 29506-007 Mo I     1 <  1.00  2.36                     
CS 29506-007 Tc I     1 <  1.33                           
CS 29506-007 Ru I     0                                   
CS 29506-007 Sn I     1 <  2.22  3.39                     
CS 29506-007 Ba II    1   -1.03 -0.27 0.05 0.14 0.21 0.10 
CS 29506-007 La II    0                                   
CS 29506-007 Ce II    5 < -0.01  1.35                     
CS 29506-007 Pr II    5 < -0.39  1.83                     
CS 29506-007 Nd II    5 < -0.23  1.29                     
CS 29506-007 Sm II    1 < -0.12  1.86                     
CS 29506-007 Eu II    4 < -1.36  1.06                     
CS 29506-007 Gd II    3 <  0.24  2.11                     
CS 29506-007 Tb II    4 < -0.38  2.26                     
CS 29506-007 Dy II    2 < -0.39  1.45                     
CS 29506-007 Ho II    1 < -0.48  1.98                     
CS 29506-007 Er II    3 < -0.34  1.68                     
CS 29506-007 Tm II    2 < -0.71  2.13                     
CS 29506-007 Yb II    1 < -1.24  0.78                     
CS 29506-007 Hf II    2 <  0.57  2.66                     
CS 29506-007 Ir I     0                                   
CS 29506-007 Pb I     1 <  1.47  2.67                     
CS 29506-007 Th II    3 < -0.27  2.61                     
CS 29506-090 Fe I    60    4.29 -3.21 0.08 0.22 0.00 0.00 
CS 29506-090 Fe II    4    4.42 -3.08 0.10 0.16 0.00 0.00 
CS 29506-090 Li I     1    1.87       0.07 0.20 0.11 0.22 
CS 29506-090 C (CH)   1    5.86  0.55 0.15 0.25 0.20 0.21 
CS 29506-090 N (NH)   1 <  6.70  1.99                     
CS 29506-090 O I      3 <  6.26  0.78                     
CS 29506-090 Na I     0                                   
CS 29506-090 Mg I     6    4.87  0.48 0.06 0.22 0.10 0.22 
CS 29506-090 Al I     1    2.46 -0.78 0.09 0.22 0.12 0.23 
CS 29506-090 Si I     1    4.79  0.49 0.16 0.36 0.25 0.34 
CS 29506-090 K I      0                                   
CS 29506-090 Ca I    13    3.70  0.57 0.12 0.23 0.15 0.24 
CS 29506-090 Sc II    2    0.05 -0.02 0.09 0.16 0.23 0.13 
CS 29506-090 Ti I     4    2.28  0.54 0.11 0.22 0.14 0.23 
CS 29506-090 Ti II   14    2.19  0.32 0.07 0.14 0.21 0.12 
CS 29506-090 V I      0                                   
CS 29506-090 V II     2 <  1.75  0.90                     
CS 29506-090 Cr I     3    2.16 -0.27 0.06 0.20 0.10 0.22 
CS 29506-090 Cr II    0                                   
CS 29506-090 Mn I     3    1.80 -0.42 0.10 0.21 0.13 0.23 
CS 29506-090 Mn II    2    1.91 -0.44 0.16 0.22 0.26 0.21 
CS 29506-090 Co I     1    1.83  0.05 0.18 0.26 0.20 0.28 
CS 29506-090 Ni I     9    3.00 -0.01 0.16 0.26 0.18 0.27 
CS 29506-090 Cu I     0                                   
CS 29506-090 Zn I     2 <  2.42  1.07                     
CS 29506-090 Ga I     0                                   
CS 29506-090 Rb I     1 <  2.63  3.32                     
CS 29506-090 Sr II    2    0.03  0.24 0.04 0.21 0.23 0.21 
CS 29506-090 Y II     1   -1.12 -0.25 0.26 0.29 0.33 0.27 
CS 29506-090 Zr II    0                                   
CS 29506-090 Nb II    1 <  1.30  2.92                     
CS 29506-090 Mo I     1 <  1.01  2.34                     
CS 29506-090 Tc I     1 <  1.29                           
CS 29506-090 Ru I     0                                   
CS 29506-090 Sn I     0                                   
CS 29506-090 Ba II    1   -1.35 -0.45 0.06 0.14 0.22 0.11 
CS 29506-090 La II    0                                   
CS 29506-090 Ce II    5 < -0.09  1.41                     
CS 29506-090 Pr II    5 < -0.39  1.97                     
CS 29506-090 Nd II    5 < -0.03  1.63                     
CS 29506-090 Sm II    2 < -0.14  1.98                     
CS 29506-090 Eu II    4 < -1.31  1.25                     
CS 29506-090 Gd II    3 <  0.21  2.22                     
CS 29506-090 Tb II    4 < -0.39  2.39                     
CS 29506-090 Dy II    2 < -0.30  1.68                     
CS 29506-090 Ho II    1 < -0.67  1.93                     
CS 29506-090 Er II    3 < -0.22  1.94                     
CS 29506-090 Tm II    2 < -0.73  2.25                     
CS 29506-090 Yb II    1 < -1.31  0.85                     
CS 29506-090 Hf II    2 <  0.65  2.88                     
CS 29506-090 Ir I     0                                   
CS 29506-090 Pb I     1 <  1.73  2.90                     
CS 29506-090 Th II    2 < -0.31  2.71                     
CS 29509-027 Fe I    76    5.08 -2.42 0.07 0.08 0.00 0.00 
CS 29509-027 Fe II    9    5.08 -2.42 0.07 0.10 0.00 0.00 
CS 29509-027 Li I     1 <  2.00                           
CS 29509-027 C (CH)   1    7.75  1.74 0.15 0.25 0.19 0.19 
CS 29509-027 N (CN)   1 <  7.85  2.44                     
CS 29509-027 O I      3    6.43  0.16 0.04 0.06 0.08 0.11 
CS 29509-027 Na I     0                                   
CS 29509-027 Mg I     7    5.61  0.43 0.05 0.07 0.09 0.12 
CS 29509-027 Al I     2    3.56 -0.47 0.09 0.10 0.11 0.15 
CS 29509-027 Si I     1    5.33  0.24 0.16 0.17 0.17 0.19 
CS 29509-027 K I      0                                   
CS 29509-027 Ca I    10    4.31  0.39 0.11 0.12 0.13 0.15 
CS 29509-027 Sc II    7    0.80  0.06 0.10 0.12 0.14 0.13 
CS 29509-027 Ti I     6    2.92  0.39 0.14 0.15 0.16 0.18 
CS 29509-027 Ti II   20    2.79  0.26 0.07 0.09 0.12 0.10 
CS 29509-027 V I      0                                   
CS 29509-027 V II     1    1.89  0.38 0.24 0.26 0.27 0.26 
CS 29509-027 Cr I     4    3.16 -0.06 0.05 0.06 0.08 0.12 
CS 29509-027 Cr II    3    3.48  0.25 0.08 0.11 0.13 0.11 
CS 29509-027 Mn I     3    2.77 -0.24 0.09 0.10 0.12 0.14 
CS 29509-027 Mn II    5    2.81 -0.20 0.17 0.18 0.19 0.18 
CS 29509-027 Co I     5    2.78  0.21 0.19 0.20 0.21 0.22 
CS 29509-027 Ni I    11    3.86  0.06 0.16 0.17 0.18 0.19 
CS 29509-027 Cu I     0                                   
CS 29509-027 Zn I     2 <  2.69  0.55                     
CS 29509-027 Ga I     0                                   
CS 29509-027 Rb I     1 <  3.34  3.24                     
CS 29509-027 Sr II    2    1.48  1.03 0.04 0.04 0.08 0.13 
CS 29509-027 Y II     3    0.32  0.53 0.13 0.15 0.17 0.15 
CS 29509-027 Zr II    3    1.05  0.89 0.11 0.14 0.15 0.14 
CS 29509-027 Nb II    1 <  1.63  2.59                     
CS 29509-027 Mo I     1 <  1.85  2.39                     
CS 29509-027 Tc I     1 <  2.89                           
CS 29509-027 Ru I     0                                   
CS 29509-027 Sn I     0                                   
CS 29509-027 Ba II    3    1.26  1.50 0.05 0.07 0.10 0.09 
CS 29509-027 La II    4   -0.02  1.30 0.12 0.15 0.16 0.14 
CS 29509-027 Ce II    4    0.62  1.45 0.12 0.14 0.16 0.14 
CS 29509-027 Pr II    1   -0.06  1.64 0.13 0.15 0.16 0.15 
CS 29509-027 Nd II    1    0.16  1.16 0.13 0.15 0.17 0.15 
CS 29509-027 Sm II    1 <  0.25  1.71                     
CS 29509-027 Eu II    1 < -0.78  1.12                     
CS 29509-027 Gd II    3 <  0.48  1.83                     
CS 29509-027 Tb II    4 <  0.04  2.16                     
CS 29509-027 Dy II    1 <  0.02  1.34                     
CS 29509-027 Ho II    1 < -0.26  1.68                     
CS 29509-027 Er II    1 <  0.08  1.58                     
CS 29509-027 Tm II    2 < -0.24  2.08                     
CS 29509-027 Yb II    1   -0.51  0.99 0.14 0.16 0.17 0.16 
CS 29509-027 Hf II    2 <  0.83  2.40                     
CS 29509-027 Ir I     0                                   
CS 29509-027 Pb I     1    1.81  2.19 0.16 0.16 0.17 0.19 
CS 29509-027 Th II    0                                   
CS 22886-013 Fe I    62    4.92 -2.58 0.06 0.17 0.00 0.00 
CS 22886-013 Fe II   10    4.90 -2.60 0.06 0.15 0.00 0.00 
CS 22886-013 Li I     1 <  1.96                           
CS 22886-013 C (CH)   1 <  7.40  1.56                     
CS 22886-013 N (CN)   1 <  7.50  2.26                     
CS 22886-013 O I      3    6.14  0.03 0.05 0.17 0.08 0.19 
CS 22886-013 Na I     0                                   
CS 22886-013 Mg I     7    5.48  0.46 0.05 0.17 0.08 0.19 
CS 22886-013 Al I     2    3.29 -0.58 0.09 0.21 0.14 0.23 
CS 22886-013 Si I     1    5.25  0.32 0.16 0.31 0.25 0.33 
CS 22886-013 K I      0                                   
CS 22886-013 Ca I    13    4.15  0.39 0.11 0.19 0.12 0.21 
CS 22886-013 Sc II    7    0.80  0.25 0.06 0.16 0.19 0.09 
CS 22886-013 Ti I     3    2.88  0.51 0.07 0.17 0.09 0.19 
CS 22886-013 Ti II   21    2.74  0.40 0.05 0.15 0.19 0.08 
CS 22886-013 V I      0                                   
CS 22886-013 V II     2    1.78  0.45 0.19 0.24 0.27 0.20 
CS 22886-013 Cr I     4    3.00 -0.06 0.05 0.17 0.08 0.19 
CS 22886-013 Cr II    2    3.24  0.20 0.06 0.15 0.19 0.08 
CS 22886-013 Mn I     3    2.75 -0.10 0.06 0.17 0.08 0.19 
CS 22886-013 Mn II    5    2.65 -0.18 0.16 0.21 0.24 0.17 
CS 22886-013 Co I     3    2.68  0.27 0.13 0.20 0.14 0.22 
CS 22886-013 Ni I     5    3.94  0.30 0.13 0.21 0.14 0.23 
CS 22886-013 Cu I     0                                   
CS 22886-013 Zn I     2 <  2.82  0.84                     
CS 22886-013 Ga I     0                                   
CS 22886-013 Rb I     1 <  3.24  3.30                     
CS 22886-013 Sr II    2    0.23 -0.03 0.03 0.25 0.24 0.21 
CS 22886-013 Y II     1   -0.65 -0.26 0.14 0.20 0.23 0.16 
CS 22886-013 Zr II    3    0.31  0.33 0.10 0.17 0.21 0.12 
CS 22886-013 Nb II    1 <  1.32  2.46                     
CS 22886-013 Mo I     1 <  1.62  2.32                     
CS 22886-013 Tc I     1 <  1.93                           
CS 22886-013 Ru I     0                                   
CS 22886-013 Sn I     0                                   
CS 22886-013 Ba II    2   -0.82 -0.39 0.05 0.15 0.19 0.08 
CS 22886-013 La II    0                                   
CS 22886-013 Ce II    5 < -0.15  0.87                     
CS 22886-013 Pr II    5 < -0.58  1.30                     
CS 22886-013 Nd II    5 < -0.31  0.87                     
CS 22886-013 Sm II    2 < -0.26  1.38                     
CS 22886-013 Eu II    1 < -1.17  0.91                     
CS 22886-013 Gd II    3 <  0.04  1.57                     
CS 22886-013 Tb II    4 < -0.47  1.83                     
CS 22886-013 Dy II    2 < -0.41  1.09                     
CS 22886-013 Ho II    1 < -0.62  1.50                     
CS 22886-013 Er II    1 < -0.47  1.21                     
CS 22886-013 Tm II    2 < -0.84  1.66                     
CS 22886-013 Yb II    1 < -1.39  0.29                     
CS 22886-013 Hf II    2 <  0.40  2.15                     
CS 22886-013 Ir I     0                                   
CS 22886-013 Pb I     1 <  1.96  2.50                     
CS 22886-013 Th II    3 < -0.43  2.11                     
CS 22886-003 Fe I    78    4.58 -2.92 0.07 0.21 0.00 0.00 
CS 22886-003 Fe II    6    4.63 -2.87 0.09 0.15 0.00 0.00 
CS 22886-003 Li I     1 <  1.49                           
CS 22886-003 C (CH)   1    6.05  0.49 0.15 0.25 0.19 0.20 
CS 22886-003 N (NH)   1 <  6.70  1.74                     
CS 22886-003 O I      3    6.31  0.54 0.11 0.22 0.13 0.23 
CS 22886-003 Na I     0                                   
CS 22886-003 Mg I     6    5.22  0.54 0.05 0.22 0.09 0.22 
CS 22886-003 Al I     2    2.87 -0.66 0.09 0.25 0.14 0.26 
CS 22886-003 Si I     1    5.19  0.60 0.16 0.36 0.23 0.32 
CS 22886-003 K I      0                                   
CS 22886-003 Ca I    13    3.90  0.48 0.11 0.22 0.14 0.23 
CS 22886-003 Sc II    2    0.15 -0.13 0.09 0.16 0.22 0.13 
CS 22886-003 Ti I     3    2.37  0.34 0.09 0.21 0.12 0.22 
CS 22886-003 Ti II   15    2.23  0.15 0.07 0.14 0.20 0.12 
CS 22886-003 V I      0                                   
CS 22886-003 V II     1    1.81  0.75 0.23 0.26 0.30 0.24 
CS 22886-003 Cr I     4    2.47 -0.25 0.05 0.20 0.09 0.21 
CS 22886-003 Cr II    0                                   
CS 22886-003 Mn I     3    2.03 -0.48 0.07 0.20 0.11 0.22 
CS 22886-003 Mn II    3    2.16 -0.40 0.16 0.21 0.25 0.19 
CS 22886-003 Co I     3    2.11  0.04 0.15 0.24 0.17 0.25 
CS 22886-003 Ni I    10    3.38  0.08 0.16 0.28 0.18 0.28 
CS 22886-003 Cu I     0                                   
CS 22886-003 Zn I     1    2.40  0.76 0.09 0.21 0.12 0.22 
CS 22886-003 Ga I     0                                   
CS 22886-003 Rb I     1 <  2.66  3.06                     
CS 22886-003 Sr II    2   -0.37 -0.37 0.04 0.17 0.21 0.15 
CS 22886-003 Y II     6 < -0.88 -0.22                     
CS 22886-003 Zr II    3 <  0.26  0.55                     
CS 22886-003 Nb II    1 <  1.46  2.87                     
CS 22886-003 Mo I     1 <  1.24  2.28                     
CS 22886-003 Tc I     1 <  1.51                           
CS 22886-003 Ru I     0                                   
CS 22886-003 Sn I     0                                   
CS 22886-003 Ba II    1   -1.26 -0.57 0.06 0.14 0.21 0.11 
CS 22886-003 La II    0                                   
CS 22886-003 Ce II    5 <  0.04  1.33                     
CS 22886-003 Pr II    5 < -0.23  1.92                     
CS 22886-003 Nd II    5 < -0.05  1.40                     
CS 22886-003 Sm II    2 < -0.05  1.86                     
CS 22886-003 Eu II    4 < -1.22  1.13                     
CS 22886-003 Gd II    3 <  0.21  2.01                     
CS 22886-003 Tb II    4 < -0.38  2.19                     
CS 22886-003 Dy II    3 < -0.26  1.51                     
CS 22886-003 Ho II    1 < -0.51  1.88                     
CS 22886-003 Er II    3 < -0.17  1.78                     
CS 22886-003 Tm II    2 < -0.65  2.12                     
CS 22886-003 Yb II    1 < -1.04  0.91                     
CS 22886-003 Hf II    2 <  0.63  2.65                     
CS 22886-003 Ir I     0                                   
CS 22886-003 Pb I     1 <  1.48  2.36                     
CS 22886-003 Th II    3 < -0.18  2.63                     
CS 29512-073 Fe I   101    5.40 -2.10 0.05 0.21 0.00 0.00 
CS 29512-073 Fe II   12    5.57 -1.93 0.07 0.14 0.00 0.00 
CS 29512-073 Li I     1    2.02       0.05 0.20 0.08 0.20 
CS 29512-073 C (CH)   1    7.57  1.05 0.15 0.25 0.19 0.19 
CS 29512-073 N (CN)   1 <  6.32  0.40                     
CS 29512-073 O I      3    7.01  0.42 0.08 0.21 0.10 0.21 
CS 29512-073 Na I     0                                   
CS 29512-073 Mg I     5    5.51  0.01 0.08 0.25 0.11 0.22 
CS 29512-073 Al I     1    3.52 -0.83 0.09 0.33 0.20 0.29 
CS 29512-073 Si I     0                                   
CS 29512-073 K I      0                                   
CS 29512-073 Ca I     9    4.49  0.25 0.11 0.22 0.12 0.22 
CS 29512-073 Sc II    3    1.00 -0.21 0.07 0.14 0.21 0.10 
CS 29512-073 Ti I    11    2.91  0.06 0.06 0.20 0.09 0.20 
CS 29512-073 Ti II   20    3.18  0.16 0.07 0.14 0.19 0.10 
CS 29512-073 V I      0                                   
CS 29512-073 V II     1    1.87 -0.13 0.21 0.25 0.29 0.22 
CS 29512-073 Cr I    10    3.41 -0.14 0.07 0.20 0.09 0.20 
CS 29512-073 Cr II    3    3.93  0.22 0.07 0.14 0.21 0.10 
CS 29512-073 Mn I     2    2.89 -0.44 0.06 0.20 0.08 0.20 
CS 29512-073 Mn II    3    3.04 -0.46 0.15 0.20 0.24 0.17 
CS 29512-073 Co I     5    2.65 -0.24 0.14 0.25 0.15 0.25 
CS 29512-073 Ni I     6    4.19  0.06 0.13 0.29 0.17 0.26 
CS 29512-073 Cu I     1 <  2.10  0.01                     
CS 29512-073 Zn I     3    2.58  0.11 0.09 0.21 0.11 0.22 
CS 29512-073 Ga I     0                                   
CS 29512-073 Rb I     1 <  2.40  1.98                     
CS 29512-073 Sr II    2    1.24  0.31 0.03 0.15 0.13 0.17 
CS 29512-073 Y II     3    0.48  0.21 0.08 0.16 0.21 0.11 
CS 29512-073 Zr II    3    1.14  0.50 0.06 0.14 0.20 0.09 
CS 29512-073 Nb II    1 <  1.37  1.84                     
CS 29512-073 Mo I     1 <  0.96  1.18                     
CS 29512-073 Tc I     1 <  1.49                           
CS 29512-073 Ru I     0                                   
CS 29512-073 Sn I     0                                   
CS 29512-073 Ba II    2    1.68  1.44 0.05 0.13 0.16 0.11 
CS 29512-073 La II    3    0.20  1.04 0.06 0.14 0.20 0.09 
CS 29512-073 Ce II    5    0.91  1.26 0.06 0.14 0.21 0.09 
CS 29512-073 Pr II    2   -0.12  1.09 0.07 0.14 0.21 0.10 
CS 29512-073 Nd II    5    0.69  1.21 0.06 0.14 0.21 0.09 
CS 29512-073 Sm II    2   -0.11  0.86 0.08 0.15 0.21 0.11 
CS 29512-073 Eu II    4   -1.05  0.36 0.10 0.16 0.22 0.12 
CS 29512-073 Gd II    0                                   
CS 29512-073 Tb II    2 <  0.20  1.83                     
CS 29512-073 Dy II    1    0.05  0.88 0.08 0.15 0.21 0.11 
CS 29512-073 Ho II    0                                   
CS 29512-073 Er II    2   -0.13  0.89 0.11 0.17 0.22 0.13 
CS 29512-073 Tm II    1 <  0.15  1.98                     
CS 29512-073 Yb II    1    0.04  1.05 0.11 0.23 0.25 0.19 
CS 29512-073 Hf II    1 <  0.48  1.56                     
CS 29512-073 Ir I     0                                   
CS 29512-073 Pb I     1    2.01  2.07 0.05 0.20 0.08 0.20 
CS 29512-073 Th II    0                                   
CS 29513-003 Fe I    94    5.03 -2.47 0.05 0.17 0.00 0.00 
CS 29513-003 Fe II   12    5.04 -2.46 0.06 0.15 0.00 0.00 
CS 29513-003 Li I     1 <  1.16                           
CS 29513-003 C (CH)   1    5.92 -0.05 0.15 0.25 0.19 0.19 
CS 29513-003 N (NH)   1 <  6.45  1.08                     
CS 29513-003 O I      3    6.60  0.38 0.07 0.17 0.09 0.19 
CS 29513-003 Na I     2    3.76 -0.00 0.10 0.23 0.17 0.25 
CS 29513-003 Mg I     8    5.58  0.45 0.05 0.17 0.08 0.19 
CS 29513-003 Al I     1    3.14 -0.84 0.09 0.23 0.16 0.25 
CS 29513-003 Si I     1    5.64  0.60 0.16 0.31 0.26 0.33 
CS 29513-003 K I      0                                   
CS 29513-003 Ca I    12    4.29  0.42 0.11 0.19 0.12 0.21 
CS 29513-003 Sc II    5    0.67 -0.02 0.05 0.15 0.19 0.08 
CS 29513-003 Ti I    14    2.77  0.30 0.06 0.17 0.08 0.19 
CS 29513-003 Ti II   34    2.76  0.27 0.05 0.15 0.19 0.08 
CS 29513-003 V I      1    1.43 -0.03 0.13 0.20 0.14 0.22 
CS 29513-003 V II     2    1.58  0.11 0.19 0.24 0.27 0.20 
CS 29513-003 Cr I     7    3.04 -0.13 0.05 0.17 0.08 0.19 
CS 29513-003 Cr II    4    3.34  0.16 0.08 0.16 0.20 0.10 
CS 29513-003 Mn I     2    2.61 -0.34 0.06 0.17 0.08 0.19 
CS 29513-003 Mn II    3    2.61 -0.36 0.15 0.21 0.23 0.16 
CS 29513-003 Co I     5    2.46 -0.06 0.13 0.21 0.14 0.23 
CS 29513-003 Ni I    11    3.82  0.07 0.14 0.22 0.16 0.24 
CS 29513-003 Cu I     0                                   
CS 29513-003 Zn I     2    2.28  0.19 0.07 0.17 0.09 0.19 
CS 29513-003 Ga I     0                                   
CS 29513-003 Rb I     1 <  2.45  2.40                     
CS 29513-003 Sr II    2    0.65  0.24 0.04 0.25 0.24 0.20 
CS 29513-003 Y II     3   -0.59 -0.34 0.08 0.16 0.20 0.10 
CS 29513-003 Zr II    3    0.24  0.12 0.07 0.16 0.19 0.09 
CS 29513-003 Nb II    1 <  0.58  1.58                     
CS 29513-003 Mo I     1 <  0.60  1.19                     
CS 29513-003 Tc I     1 <  0.82                           
CS 29513-003 Ru I     0                                   
CS 29513-003 Sn I     0                                   
CS 29513-003 Ba II    2   -0.36 -0.08 0.05 0.16 0.19 0.09 
CS 29513-003 La II    3   -1.16  0.20 0.11 0.18 0.21 0.12 
CS 29513-003 Ce II    1   -0.76  0.12 0.23 0.27 0.29 0.24 
CS 29513-003 Pr II    1   -1.04  0.70 0.07 0.16 0.20 0.10 
CS 29513-003 Nd II    2   -0.68  0.36 0.13 0.19 0.22 0.14 
CS 29513-003 Sm II    1 < -0.60  0.90                     
CS 29513-003 Eu II    4   -1.45  0.49 0.08 0.16 0.20 0.10 
CS 29513-003 Gd II    3 < -0.65  0.74                     
CS 29513-003 Tb II    2 < -0.63  1.53                     
CS 29513-003 Dy II    2   -0.70  0.66 0.10 0.17 0.21 0.12 
CS 29513-003 Ho II    0                                   
CS 29513-003 Er II    2   -1.07  0.47 0.16 0.21 0.24 0.17 
CS 29513-003 Tm II    2 < -1.37  0.99                     
CS 29513-003 Yb II    1   -1.28  0.26 0.11 0.17 0.20 0.13 
CS 29513-003 Hf II    2 < -0.50  1.11                     
CS 29513-003 Ir I     2 <  0.92  2.01                     
CS 29513-003 Pb I     1 <  1.21  1.64                     
CS 29513-003 Th II    3 < -1.23  1.17                     
CS 29513-014 Fe I    85    5.18 -2.32 0.05 0.17 0.00 0.00 
CS 29513-014 Fe II    7    5.18 -2.32 0.06 0.15 0.00 0.00 
CS 29513-014 Li I     1 <  1.13                           
CS 29513-014 C (CH)   1    7.14  1.03 0.15 0.25 0.19 0.19 
CS 29513-014 N (CN)   1 <  7.11  1.60                     
CS 29513-014 O I      3    7.01  0.64 0.04 0.16 0.07 0.19 
CS 29513-014 Na I     1    4.26  0.34 0.10 0.28 0.23 0.31 
CS 29513-014 Mg I     5    5.76  0.48 0.05 0.17 0.08 0.20 
CS 29513-014 Al I     1    3.49 -0.64 0.08 0.27 0.21 0.29 
CS 29513-014 Si I     0                                   
CS 29513-014 K I      1    2.99  0.28 0.12 0.20 0.14 0.22 
CS 29513-014 Ca I     9    4.50  0.48 0.10 0.19 0.12 0.21 
CS 29513-014 Sc II    5    0.88  0.06 0.04 0.14 0.18 0.07 
CS 29513-014 Ti I     9    2.89  0.25 0.06 0.17 0.08 0.19 
CS 29513-014 Ti II   18    2.92  0.29 0.05 0.15 0.18 0.08 
CS 29513-014 V I      1    1.70  0.09 0.11 0.19 0.12 0.21 
CS 29513-014 V II     2    1.70  0.09 0.19 0.23 0.26 0.20 
CS 29513-014 Cr I     5    3.23 -0.09 0.05 0.17 0.07 0.19 
CS 29513-014 Cr II    2    3.61  0.29 0.06 0.15 0.19 0.08 
CS 29513-014 Mn I     2    2.82 -0.30 0.05 0.17 0.08 0.19 
CS 29513-014 Mn II    0                                   
CS 29513-014 Co I     2    2.62 -0.05 0.12 0.20 0.13 0.22 
CS 29513-014 Ni I     4    3.91  0.01 0.13 0.21 0.14 0.23 
CS 29513-014 Cu I     0                                   
CS 29513-014 Zn I     3    2.59  0.35 0.06 0.17 0.08 0.19 
CS 29513-014 Ga I     0                                   
CS 29513-014 Rb I     1 <  2.51  2.31                     
CS 29513-014 Sr II    2    1.26  0.71 0.02 0.22 0.20 0.19 
CS 29513-014 Y II     4   -0.03  0.08 0.06 0.15 0.19 0.09 
CS 29513-014 Zr II    3    0.63  0.37 0.05 0.15 0.19 0.08 
CS 29513-014 Nb II    1 <  0.89  1.75                     
CS 29513-014 Mo I     1 <  0.98  1.42                     
CS 29513-014 Tc I     1 <  1.19                           
CS 29513-014 Ru I     0                                   
CS 29513-014 Sn I     0                                   
CS 29513-014 Ba II    4    1.24  1.38 0.05 0.18 0.19 0.13 
CS 29513-014 La II    3   -0.38  0.84 0.05 0.15 0.19 0.08 
CS 29513-014 Ce II    5    0.22  0.97 0.05 0.15 0.19 0.08 
CS 29513-014 Pr II    3   -0.76  0.84 0.06 0.15 0.19 0.08 
CS 29513-014 Nd II    5    0.01  0.92 0.05 0.15 0.19 0.08 
CS 29513-014 Sm II    2   -0.79  0.57 0.06 0.15 0.19 0.09 
CS 29513-014 Eu II    4   -1.56  0.24 0.07 0.16 0.20 0.09 
CS 29513-014 Gd II    0                                   
CS 29513-014 Tb II    1 < -0.34  1.68                     
CS 29513-014 Dy II    1   -0.64  0.58 0.07 0.16 0.19 0.09 
CS 29513-014 Ho II    0                                   
CS 29513-014 Er II    2   -0.71  0.69 0.10 0.17 0.21 0.12 
CS 29513-014 Tm II    1 < -0.55  1.67                     
CS 29513-014 Yb II    1   -0.67  0.73 0.11 0.18 0.21 0.13 
CS 29513-014 Hf II    1 < -0.40  1.07                     
CS 29513-014 Ir I     0                                   
CS 29513-014 Pb I     1    1.65  1.93 0.07 0.17 0.09 0.20 
CS 29513-014 Th II    2 < -1.04  1.22                     
CS 29513-015 Fe I    91    4.87 -2.63 0.07 0.21 0.00 0.00 
CS 29513-015 Fe II    7    4.99 -2.51 0.07 0.15 0.00 0.00 
CS 29513-015 Li I     1    2.06       0.06 0.20 0.10 0.21 
CS 29513-015 C (CH)   1    6.18  0.26 0.15 0.25 0.19 0.19 
CS 29513-015 N (NH)   1 <  6.25  0.93                     
CS 29513-015 O I      1    6.34  0.28 0.08 0.21 0.11 0.21 
CS 29513-015 Na I     0                                   
CS 29513-015 Mg I     7    5.21  0.25 0.06 0.22 0.09 0.21 
CS 29513-015 Al I     2    2.94 -0.88 0.09 0.26 0.15 0.26 
CS 29513-015 Si I     1    5.26  0.38 0.16 0.36 0.24 0.32 
CS 29513-015 K I      0                                   
CS 29513-015 Ca I    12    4.11  0.40 0.11 0.22 0.13 0.23 
CS 29513-015 Sc II    4    0.41 -0.23 0.12 0.17 0.23 0.14 
CS 29513-015 Ti I     7    2.63  0.31 0.09 0.21 0.12 0.22 
CS 29513-015 Ti II   19    2.57  0.13 0.08 0.15 0.20 0.12 
CS 29513-015 V I      0                                   
CS 29513-015 V II     2 <  1.76  0.34                     
CS 29513-015 Cr I     5    2.88 -0.13 0.07 0.21 0.10 0.21 
CS 29513-015 Cr II    2    3.17  0.04 0.12 0.18 0.23 0.15 
CS 29513-015 Mn I     3    2.41 -0.39 0.06 0.20 0.10 0.21 
CS 29513-015 Mn II    3    2.50 -0.43 0.16 0.20 0.25 0.18 
CS 29513-015 Co I     3    2.38  0.02 0.15 0.24 0.16 0.25 
CS 29513-015 Ni I    10    3.47 -0.12 0.15 0.26 0.17 0.26 
CS 29513-015 Cu I     0                                   
CS 29513-015 Zn I     2 <  2.47  0.54                     
CS 29513-015 Ga I     0                                   
CS 29513-015 Rb I     0                                   
CS 29513-015 Sr II    2    0.29 -0.07 0.04 0.23 0.24 0.22 
CS 29513-015 Y II     1   -0.70 -0.40 0.29 0.32 0.35 0.30 
CS 29513-015 Zr II    1    0.25  0.18 0.15 0.20 0.25 0.17 
CS 29513-015 Nb II    1 <  1.50  2.55                     
CS 29513-015 Mo I     1 <  1.04  1.79                     
CS 29513-015 Tc I     1 <  1.43                           
CS 29513-015 Ru I     0                                   
CS 29513-015 Sn I     0                                   
CS 29513-015 Ba II    1   -0.79 -0.46 0.05 0.14 0.21 0.09 
CS 29513-015 La II    0                                   
CS 29513-015 Ce II    5 <  0.17  1.10                     
CS 29513-015 Pr II    4 < -0.29  1.50                     
CS 29513-015 Nd II    5 <  0.05  1.14                     
CS 29513-015 Sm II    2 <  0.03  1.58                     
CS 29513-015 Eu II    4 < -1.17  0.82                     
CS 29513-015 Gd II    3 <  0.33  1.77                     
CS 29513-015 Tb II    4 < -0.17  2.04                     
CS 29513-015 Dy II    3 < -0.16  1.25                     
CS 29513-015 Ho II    1 < -0.41  1.62                     
CS 29513-015 Er II    1 < -0.09  1.50                     
CS 29513-015 Tm II    2 < -0.36  2.05                     
CS 29513-015 Yb II    1 < -1.08  0.51                     
CS 29513-015 Hf II    1 <  0.58  2.24                     
CS 29513-015 Ir I     0                                   
CS 29513-015 Pb I     1 <  1.72  2.31                     
CS 29513-015 Th II    2 < -0.24  2.21                     
CS 29513-031 Fe I    45    4.83 -2.67 0.07 0.21 0.00 0.00 
CS 29513-031 Fe II    4    4.91 -2.59 0.08 0.15 0.00 0.00 
CS 29513-031 Li I     1 <  2.19                           
CS 29513-031 C (CH)   1 <  7.08  1.24                     
CS 29513-031 N (NH)   1 <  7.35  2.11                     
CS 29513-031 O I      2    5.90 -0.12 0.09 0.21 0.12 0.22 
CS 29513-031 Na I     1    3.91  0.34 0.10 0.31 0.19 0.30 
CS 29513-031 Mg I     5    5.23  0.30 0.07 0.21 0.10 0.22 
CS 29513-031 Al I     2    3.09 -0.70 0.09 0.22 0.12 0.22 
CS 29513-031 Si I     1    4.97  0.13 0.16 0.33 0.23 0.32 
CS 29513-031 K I      0                                   
CS 29513-031 Ca I     6    4.09  0.41 0.11 0.22 0.14 0.23 
CS 29513-031 Sc II    0                                   
CS 29513-031 Ti I     0                                   
CS 29513-031 Ti II    6    2.48  0.12 0.05 0.13 0.21 0.09 
CS 29513-031 V I      0                                   
CS 29513-031 V II     0                                   
CS 29513-031 Cr I     2    2.80 -0.18 0.05 0.20 0.09 0.20 
CS 29513-031 Cr II    0                                   
CS 29513-031 Mn I     2    2.62 -0.15 0.08 0.20 0.11 0.21 
CS 29513-031 Mn II    0                                   
CS 29513-031 Co I     0                                   
CS 29513-031 Ni I     2    3.77  0.21 0.15 0.26 0.17 0.26 
CS 29513-031 Cu I     0                                   
CS 29513-031 Zn I     2 <  2.77  0.88                     
CS 29513-031 Ga I     0                                   
CS 29513-031 Rb I     0                                   
CS 29513-031 Sr II    2    0.04 -0.24 0.05 0.13 0.20 0.09 
CS 29513-031 Y II     3 < -0.35  0.03                     
CS 29513-031 Zr II    2 <  1.17  1.18                     
CS 29513-031 Nb II    0                                   
CS 29513-031 Mo I     1 <  1.77  2.56                     
CS 29513-031 Tc I     1 <  1.96                           
CS 29513-031 Ru I     0                                   
CS 29513-031 Sn I     0                                   
CS 29513-031 Ba II    1   -0.77 -0.36 0.07 0.14 0.21 0.10 
CS 29513-031 La II    0                                   
CS 29513-031 Ce II    4 <  0.50  1.51                     
CS 29513-031 Pr II    4 <  0.22  2.09                     
CS 29513-031 Nd II    4 <  0.44  1.61                     
CS 29513-031 Sm II    2 <  0.39  2.02                     
CS 29513-031 Eu II    4 < -0.87  1.20                     
CS 29513-031 Gd II    3 <  0.63  2.15                     
CS 29513-031 Tb II    3 <  0.18  2.47                     
CS 29513-031 Dy II    3 <  0.02  1.51                     
CS 29513-031 Ho II    0                                   
CS 29513-031 Er II    1 <  0.25  1.92                     
CS 29513-031 Tm II    1 < -0.17  2.32                     
CS 29513-031 Yb II    0                                   
CS 29513-031 Hf II    2 <  1.00  2.74                     
CS 29513-031 Ir I     0                                   
CS 29513-031 Pb I     1 <  2.19  2.82                     
CS 29513-031 Th II    3 <  0.24  2.77                     
CS 29513-032 Fe I   114    5.65 -1.85 0.05 0.21 0.00 0.00 
CS 29513-032 Fe II   11    5.59 -1.91 0.06 0.14 0.00 0.00 
CS 29513-032 Li I     1    2.34       0.05 0.20 0.08 0.20 
CS 29513-032 C (CH)   1    7.26  0.74 0.15 0.25 0.19 0.19 
CS 29513-032 N (NH)   1    6.67  0.75 0.30 0.36 0.32 0.32 
CS 29513-032 O I      3    6.83 -0.01 0.07 0.20 0.09 0.20 
CS 29513-032 Na I     1    4.25 -0.14 0.10 0.34 0.19 0.28 
CS 29513-032 Mg I     5    6.10  0.35 0.07 0.24 0.11 0.23 
CS 29513-032 Al I     1    3.97 -0.63 0.09 0.33 0.18 0.28 
CS 29513-032 Si I     1    6.22  0.56 0.17 0.25 0.18 0.26 
CS 29513-032 K I      1    3.31  0.13 0.13 0.23 0.14 0.23 
CS 29513-032 Ca I    12    4.88  0.39 0.10 0.23 0.12 0.23 
CS 29513-032 Sc II    4    1.25  0.01 0.05 0.13 0.20 0.08 
CS 29513-032 Ti I    12    3.32  0.22 0.07 0.20 0.09 0.20 
CS 29513-032 Ti II   19    3.36  0.32 0.06 0.14 0.19 0.09 
CS 29513-032 V I      1    2.10  0.02 0.12 0.22 0.13 0.22 
CS 29513-032 V II     2    2.07  0.06 0.21 0.24 0.29 0.22 
CS 29513-032 Cr I     7    3.68 -0.11 0.06 0.21 0.08 0.20 
CS 29513-032 Cr II    3    3.89  0.17 0.08 0.15 0.21 0.10 
CS 29513-032 Mn I     4    3.21 -0.37 0.07 0.20 0.09 0.20 
CS 29513-032 Mn II    0                                   
CS 29513-032 Co I     3    3.10 -0.04 0.12 0.25 0.14 0.24 
CS 29513-032 Ni I     8    4.44  0.07 0.12 0.27 0.15 0.25 
CS 29513-032 Cu I     1    2.33 -0.01 0.12 0.23 0.14 0.23 
CS 29513-032 Zn I     2    2.80  0.09 0.07 0.20 0.10 0.21 
CS 29513-032 Ga I     0                                   
CS 29513-032 Rb I     1 <  2.86  2.19                     
CS 29513-032 Sr II    2    1.23  0.27 0.04 0.21 0.19 0.21 
CS 29513-032 Y II     2    0.22 -0.07 0.12 0.18 0.23 0.14 
CS 29513-032 Zr II    3    1.18  0.51 0.08 0.15 0.21 0.10 
CS 29513-032 Nb II    1 <  1.77  2.22                     
CS 29513-032 Mo I     1 <  1.44  1.41                     
CS 29513-032 Tc I     1 <  1.99                           
CS 29513-032 Ru I     0                                   
CS 29513-032 Sn I     1 <  2.67  2.45                     
CS 29513-032 Ba II    4    1.16  0.89 0.05 0.14 0.19 0.09 
CS 29513-032 La II    3   -0.06  0.76 0.11 0.16 0.22 0.13 
CS 29513-032 Ce II    2    0.46  0.79 0.11 0.17 0.23 0.13 
CS 29513-032 Pr II    1    0.04  1.23 0.09 0.15 0.22 0.11 
CS 29513-032 Nd II    1    0.25  0.74 0.09 0.15 0.22 0.11 
CS 29513-032 Sm II    0                                   
CS 29513-032 Eu II    3   -0.85  0.55 0.11 0.17 0.23 0.13 
CS 29513-032 Gd II    2 <  0.59  1.43                     
CS 29513-032 Tb II    3 <  0.11  1.72                     
CS 29513-032 Dy II    1    0.06  0.87 0.11 0.17 0.22 0.13 
CS 29513-032 Ho II    0                                   
CS 29513-032 Er II    2 <  0.32  1.31                     
CS 29513-032 Tm II    2 < -0.23  1.58                     
CS 29513-032 Yb II    1   -0.25  0.74 0.11 0.19 0.22 0.15 
CS 29513-032 Hf II    2 <  0.70  1.76                     
CS 29513-032 Ir I     1 <  2.33  2.80                     
CS 29513-032 Pb I     1    1.94  1.75 0.06 0.20 0.09 0.20 
CS 29513-032 Th II    0                                   
CS 29514-007 Fe I    41    4.67 -2.83 0.06 0.22 0.00 0.00 
CS 29514-007 Fe II    2    4.69 -2.81 0.07 0.14 0.00 0.00 
CS 29514-007 Li I     1    2.20       0.06 0.20 0.10 0.21 
CS 29514-007 C (CH)   1    6.49  0.88 0.15 0.25 0.19 0.19 
CS 29514-007 N (CN)   1 <  8.70  3.69                     
CS 29514-007 O I      0                                   
CS 29514-007 Na I     0                                   
CS 29514-007 Mg I     6    4.99  0.22 0.09 0.23 0.11 0.22 
CS 29514-007 Al I     2    2.92 -0.70 0.09 0.23 0.12 0.24 
CS 29514-007 Si I     1    4.94  0.26 0.16 0.36 0.23 0.33 
CS 29514-007 K I      0                                   
CS 29514-007 Ca I     9    3.96  0.45 0.11 0.23 0.14 0.23 
CS 29514-007 Sc II    2    0.68  0.34 0.07 0.15 0.21 0.11 
CS 29514-007 Ti I     1    2.80  0.68 0.09 0.21 0.12 0.21 
CS 29514-007 Ti II    9    2.44  0.31 0.05 0.14 0.20 0.09 
CS 29514-007 V I      0                                   
CS 29514-007 V II     2 <  2.18  1.06                     
CS 29514-007 Cr I     3    2.60 -0.21 0.06 0.20 0.10 0.20 
CS 29514-007 Cr II    0                                   
CS 29514-007 Mn I     3    2.31 -0.29 0.10 0.21 0.13 0.22 
CS 29514-007 Mn II    0                                   
CS 29514-007 Co I     1    2.51  0.35 0.16 0.25 0.18 0.25 
CS 29514-007 Ni I     2    3.55  0.16 0.14 0.24 0.16 0.24 
CS 29514-007 Cu I     0                                   
CS 29514-007 Zn I     0                                   
CS 29514-007 Ga I     0                                   
CS 29514-007 Rb I     0                                   
CS 29514-007 Sr II    2   -0.08 -0.13 0.04 0.18 0.21 0.16 
CS 29514-007 Y II     2 < -0.27  0.33                     
CS 29514-007 Zr II    3 <  0.69  0.92                     
CS 29514-007 Nb II    1 <  1.84  3.19                     
CS 29514-007 Mo I     0                                   
CS 29514-007 Tc I     1 <  1.88                           
CS 29514-007 Ru I     0                                   
CS 29514-007 Sn I     0                                   
CS 29514-007 Ba II    1   -0.79 -0.16 0.05 0.14 0.21 0.09 
CS 29514-007 La II    0                                   
CS 29514-007 Ce II    5 <  0.48  1.71                     
CS 29514-007 Pr II    5 <  0.18  2.27                     
CS 29514-007 Nd II    3 <  0.37  1.76                     
CS 29514-007 Sm II    2 <  0.38  2.23                     
CS 29514-007 Eu II    1 < -0.57  1.72                     
CS 29514-007 Gd II    3 <  0.59  2.33                     
CS 29514-007 Tb II    1 <  0.70  3.21                     
CS 29514-007 Dy II    2 < -0.13  1.58                     
CS 29514-007 Ho II    1 <  0.07  2.40                     
CS 29514-007 Er II    1 <  0.34  2.23                     
CS 29514-007 Tm II    2 < -0.06  2.65                     
CS 29514-007 Yb II    0                                   
CS 29514-007 Hf II    2 <  1.00  2.96                     
CS 29514-007 Ir I     0                                   
CS 29514-007 Pb I     1 <  2.05  2.84                     
CS 29514-007 Th II    2 <  0.11  2.86                     
CS 29514-017 Fe I   126    5.15 -2.35 0.05 0.14 0.00 0.00 
CS 29514-017 Fe II   11    5.16 -2.34 0.06 0.15 0.00 0.00 
CS 29514-017 Li I     1    1.52       0.06 0.14 0.08 0.18 
CS 29514-017 C (CH)   1    5.95 -0.13 0.15 0.25 0.19 0.19 
CS 29514-017 N (NH)   1    5.35 -0.13 0.30 0.36 0.32 0.32 
CS 29514-017 O I      3    6.73  0.39 0.13 0.18 0.14 0.21 
CS 29514-017 Na I     0                                   
CS 29514-017 Mg I     7    5.60  0.35 0.06 0.16 0.08 0.18 
CS 29514-017 Al I     1    3.31 -0.79 0.09 0.30 0.24 0.29 
CS 29514-017 Si I     1    5.58  0.42 0.19 0.23 0.20 0.25 
CS 29514-017 K I      1    2.69  0.01 0.13 0.18 0.14 0.21 
CS 29514-017 Ca I    12    4.30  0.31 0.10 0.17 0.12 0.20 
CS 29514-017 Sc II    5    0.68 -0.13 0.06 0.15 0.17 0.08 
CS 29514-017 Ti I    17    2.67  0.07 0.06 0.14 0.08 0.18 
CS 29514-017 Ti II   24    2.78  0.17 0.06 0.15 0.17 0.09 
CS 29514-017 V I      1    1.39 -0.19 0.11 0.17 0.13 0.20 
CS 29514-017 V II     2    1.44 -0.15 0.21 0.26 0.27 0.22 
CS 29514-017 Cr I    12    3.09 -0.20 0.06 0.15 0.08 0.18 
CS 29514-017 Cr II    2    3.49  0.20 0.06 0.15 0.18 0.09 
CS 29514-017 Mn I     4    2.72 -0.36 0.06 0.14 0.08 0.18 
CS 29514-017 Mn II    2    2.69 -0.39 0.15 0.21 0.22 0.18 
CS 29514-017 Co I     4    2.33 -0.31 0.14 0.20 0.15 0.22 
CS 29514-017 Ni I     9    3.80 -0.07 0.13 0.19 0.14 0.21 
CS 29514-017 Cu I     0                                   
CS 29514-017 Zn I     2    2.32  0.11 0.07 0.15 0.09 0.18 
CS 29514-017 Ga I     0                                   
CS 29514-017 Rb I     1 <  2.22  2.05                     
CS 29514-017 Sr II    2    0.44 -0.09 0.04 0.26 0.25 0.25 
CS 29514-017 Y II     2   -0.66 -0.53 0.12 0.19 0.21 0.14 
CS 29514-017 Zr II    3    0.29  0.05 0.09 0.16 0.19 0.11 
CS 29514-017 Nb II    1 <  0.95  1.83                     
CS 29514-017 Mo I     1 <  0.39  0.86                     
CS 29514-017 Tc I     1 <  0.67                           
CS 29514-017 Ru I     0                                   
CS 29514-017 Sn I     0                                   
CS 29514-017 Ba II    4   -0.32 -0.15 0.06 0.15 0.17 0.09 
CS 29514-017 La II    2   -1.26 -0.02 0.15 0.21 0.23 0.16 
CS 29514-017 Ce II    2 < -0.81 -0.05                     
CS 29514-017 Pr II    3 < -0.99  0.63                     
CS 29514-017 Nd II    1   -0.84  0.08 0.14 0.20 0.22 0.16 
CS 29514-017 Sm II    2 < -0.77  0.61                     
CS 29514-017 Eu II    3   -1.75  0.08 0.10 0.17 0.19 0.12 
CS 29514-017 Gd II    2 < -0.37  0.90                     
CS 29514-017 Tb II    3 < -0.97  1.07                     
CS 29514-017 Dy II    1   -1.00  0.24 0.14 0.20 0.22 0.16 
CS 29514-017 Ho II    0                                   
CS 29514-017 Er II    1   -1.02  0.40 0.23 0.27 0.28 0.24 
CS 29514-017 Tm II    1 < -1.33  0.91                     
CS 29514-017 Yb II    1   -1.51 -0.09 0.15 0.20 0.22 0.16 
CS 29514-017 Hf II    1 < -0.06  1.43                     
CS 29514-017 Ir I     0                                   
CS 29514-017 Pb I     1 <  1.16  1.47                     
CS 29514-017 Th II    2 < -0.90  1.38                     
CS 29514-018 Fe I    87    4.66 -2.84 0.08 0.21 0.00 0.00 
CS 29514-018 Fe II    7    4.92 -2.58 0.07 0.15 0.00 0.00 
CS 29514-018 Li I     1    2.00       0.06 0.20 0.10 0.21 
CS 29514-018 C (CH)   1    5.87  0.02 0.15 0.25 0.20 0.19 
CS 29514-018 N (NH)   1 <  6.30  1.05                     
CS 29514-018 O I      1    6.49  0.64 0.07 0.20 0.11 0.21 
CS 29514-018 Na I     0                                   
CS 29514-018 Mg I     7    5.03  0.27 0.07 0.22 0.11 0.21 
CS 29514-018 Al I     2    2.79 -0.82 0.09 0.25 0.16 0.25 
CS 29514-018 Si I     1    4.99  0.32 0.16 0.36 0.26 0.33 
CS 29514-018 K I      1    2.59  0.40 0.16 0.25 0.18 0.26 
CS 29514-018 Ca I    14    3.96  0.46 0.11 0.22 0.14 0.23 
CS 29514-018 Sc II    5    0.54 -0.03 0.10 0.16 0.22 0.12 
CS 29514-018 Ti I     6    2.45  0.34 0.10 0.21 0.13 0.22 
CS 29514-018 Ti II   24    2.61  0.24 0.08 0.15 0.21 0.12 
CS 29514-018 V I      0                                   
CS 29514-018 V II     2 <  1.68  0.33                     
CS 29514-018 Cr I     4    2.65 -0.15 0.08 0.21 0.12 0.22 
CS 29514-018 Cr II    3    3.33  0.27 0.10 0.16 0.22 0.13 
CS 29514-018 Mn I     4    2.31 -0.28 0.09 0.21 0.12 0.22 
CS 29514-018 Mn II    4    2.54 -0.31 0.16 0.21 0.25 0.18 
CS 29514-018 Co I     3    2.20  0.05 0.15 0.24 0.17 0.25 
CS 29514-018 Ni I    10    3.35 -0.03 0.15 0.26 0.18 0.26 
CS 29514-018 Cu I     0                                   
CS 29514-018 Zn I     2 <  2.33  0.61                     
CS 29514-018 Ga I     0                                   
CS 29514-018 Rb I     1 <  2.82  3.14                     
CS 29514-018 Sr II    2   -0.14 -0.43 0.04 0.18 0.22 0.15 
CS 29514-018 Y II     2   -1.03 -0.66 0.21 0.25 0.29 0.23 
CS 29514-018 Zr II    1    0.05  0.05 0.17 0.21 0.27 0.19 
CS 29514-018 Nb II    1 <  1.21  2.33                     
CS 29514-018 Mo I     1 <  1.08  2.04                     
CS 29514-018 Tc I     1 <  1.33                           
CS 29514-018 Ru I     0                                   
CS 29514-018 Sn I     0                                   
CS 29514-018 Ba II    1   -1.91 -1.51 0.16 0.21 0.26 0.18 
CS 29514-018 La II    4 < -0.81  0.67                     
CS 29514-018 Ce II    5 < -0.04  0.96                     
CS 29514-018 Pr II    5 < -0.42  1.44                     
CS 29514-018 Nd II    5 < -0.35  0.81                     
CS 29514-018 Sm II    2 < -0.16  1.46                     
CS 29514-018 Eu II    4 < -1.46  0.60                     
CS 29514-018 Gd II    3 <  0.11  1.62                     
CS 29514-018 Tb II    3 < -0.35  1.93                     
CS 29514-018 Dy II    2 < -0.46  1.02                     
CS 29514-018 Ho II    1 < -0.43  1.67                     
CS 29514-018 Er II    2 < -0.21  1.45                     
CS 29514-018 Tm II    2 < -0.73  1.75                     
CS 29514-018 Yb II    1 < -1.49  0.17                     
CS 29514-018 Hf II    2 <  0.53  2.26                     
CS 29514-018 Ir I     0                                   
CS 29514-018 Pb I     1 <  1.37  2.17                     
CS 29514-018 Th II    2 < -0.46  2.06                     
CS 29514-037 Fe I    86    4.88 -2.62 0.07 0.21 0.00 0.00 
CS 29514-037 Fe II   11    5.03 -2.47 0.08 0.15 0.00 0.00 
CS 29514-037 Li I     1    2.00       0.06 0.20 0.10 0.21 
CS 29514-037 C (CH)   1    6.00  0.06 0.15 0.25 0.19 0.20 
CS 29514-037 N (NH)   1 <  5.60  0.26                     
CS 29514-037 O I      0                                   
CS 29514-037 Na I     0                                   
CS 29514-037 Mg I     5    5.22  0.23 0.06 0.22 0.09 0.21 
CS 29514-037 Al I     2    2.84 -0.99 0.09 0.26 0.15 0.26 
CS 29514-037 Si I     1    5.24  0.35 0.16 0.36 0.24 0.32 
CS 29514-037 K I      0                                   
CS 29514-037 Ca I    13    4.09  0.37 0.11 0.22 0.13 0.23 
CS 29514-037 Sc II    4    0.48 -0.20 0.08 0.15 0.21 0.11 
CS 29514-037 Ti I     5    2.66  0.33 0.08 0.21 0.11 0.21 
CS 29514-037 Ti II   23    2.74  0.27 0.08 0.15 0.20 0.11 
CS 29514-037 V I      1    1.62  0.31 0.16 0.25 0.18 0.26 
CS 29514-037 V II     2    1.46  0.01 0.31 0.33 0.36 0.31 
CS 29514-037 Cr I     6    2.87 -0.16 0.08 0.21 0.10 0.22 
CS 29514-037 Cr II    2    3.48  0.31 0.08 0.15 0.22 0.11 
CS 29514-037 Mn I     4    2.57 -0.24 0.07 0.21 0.10 0.21 
CS 29514-037 Mn II    2    2.65 -0.31 0.18 0.22 0.27 0.20 
CS 29514-037 Co I     4    2.31 -0.06 0.15 0.25 0.17 0.25 
CS 29514-037 Ni I    10    3.57 -0.03 0.15 0.27 0.18 0.27 
CS 29514-037 Cu I     0                                   
CS 29514-037 Zn I     0                                   
CS 29514-037 Ga I     0                                   
CS 29514-037 Rb I     0                                   
CS 29514-037 Sr II    2    0.34 -0.06 0.04 0.23 0.24 0.22 
CS 29514-037 Y II     2   -0.47 -0.21 0.12 0.17 0.23 0.14 
CS 29514-037 Zr II    1    0.00 -0.11 0.22 0.25 0.30 0.23 
CS 29514-037 Nb II    1 <  1.31  2.32                     
CS 29514-037 Mo I     1 <  0.90  1.64                     
CS 29514-037 Tc I     1 <  1.30                           
CS 29514-037 Ru I     0                                   
CS 29514-037 Sn I     0                                   
CS 29514-037 Ba II    1   -1.06 -0.77 0.05 0.14 0.21 0.10 
CS 29514-037 La II    0                                   
CS 29514-037 Ce II    5 < -0.07  0.82                     
CS 29514-037 Pr II    5 < -0.41  1.34                     
CS 29514-037 Nd II    3 < -0.32  0.73                     
CS 29514-037 Sm II    2 < -0.21  1.30                     
CS 29514-037 Eu II    2 < -1.34  0.61                     
CS 29514-037 Gd II    2 <  0.16  1.56                     
CS 29514-037 Tb II    2 < -0.36  1.81                     
CS 29514-037 Dy II    3 < -0.36  1.01                     
CS 29514-037 Ho II    0                                   
CS 29514-037 Er II    3 < -0.35  1.20                     
CS 29514-037 Tm II    2 < -0.67  1.70                     
CS 29514-037 Yb II    1 < -1.25  0.30                     
CS 29514-037 Hf II    2 <  0.49  2.11                     
CS 29514-037 Ir I     0                                   
CS 29514-037 Pb I     1 <  1.55  2.13                     
CS 29514-037 Th II    3 < -0.44  1.97                     
CS 29517-018 Fe I    91    4.72 -2.78 0.07 0.21 0.00 0.00 
CS 29517-018 Fe II    6    4.56 -2.94 0.09 0.15 0.00 0.00 
CS 29517-018 Li I     1    2.00       0.05 0.20 0.09 0.21 
CS 29517-018 C (CH)   1    6.07  0.58 0.15 0.25 0.19 0.20 
CS 29517-018 N (NH)   1 <  5.90  1.01                     
CS 29517-018 O I      3 <  6.65  0.74                     
CS 29517-018 Na I     0                                   
CS 29517-018 Mg I     5    5.31  0.48 0.05 0.21 0.09 0.21 
CS 29517-018 Al I     1    3.10 -0.57 0.09 0.33 0.20 0.31 
CS 29517-018 Si I     0                                   
CS 29517-018 K I      1    2.51  0.26 0.13 0.23 0.15 0.24 
CS 29517-018 Ca I    12    4.00  0.44 0.11 0.22 0.13 0.23 
CS 29517-018 Sc II    6    0.27  0.05 0.10 0.16 0.22 0.13 
CS 29517-018 Ti I     6    2.49  0.31 0.07 0.20 0.10 0.22 
CS 29517-018 Ti II   21    2.32  0.31 0.08 0.14 0.20 0.12 
CS 29517-018 V I      1    1.42  0.27 0.14 0.24 0.16 0.25 
CS 29517-018 V II     2 <  1.61  0.62                     
CS 29517-018 Cr I     6    2.72 -0.15 0.07 0.21 0.10 0.22 
CS 29517-018 Cr II    2    3.11  0.41 0.12 0.17 0.23 0.15 
CS 29517-018 Mn I     4    2.30 -0.35 0.08 0.21 0.11 0.23 
CS 29517-018 Mn II    5    2.16 -0.33 0.17 0.22 0.26 0.20 
CS 29517-018 Co I     8    2.37  0.16 0.15 0.24 0.16 0.25 
CS 29517-018 Ni I    10    3.44 -0.01 0.14 0.29 0.18 0.29 
CS 29517-018 Cu I     0                                   
CS 29517-018 Zn I     1    2.07  0.29 0.12 0.23 0.14 0.24 
CS 29517-018 Ga I     0                                   
CS 29517-018 Rb I     1 <  2.69  2.95                     
CS 29517-018 Sr II    2    0.15  0.22 0.04 0.24 0.24 0.25 
CS 29517-018 Y II     2   -0.81 -0.09 0.15 0.19 0.25 0.17 
CS 29517-018 Zr II    1    0.26  0.62 0.09 0.16 0.22 0.13 
CS 29517-018 Nb II    0                                   
CS 29517-018 Mo I     1 <  0.87  1.77                     
CS 29517-018 Tc I     1 <  1.12                           
CS 29517-018 Ru I     0                                   
CS 29517-018 Sn I     0                                   
CS 29517-018 Ba II    1   -1.10 -0.34 0.05 0.14 0.21 0.10 
CS 29517-018 La II    0                                   
CS 29517-018 Ce II    5 < -0.24  1.12                     
CS 29517-018 Pr II    5 < -0.52  1.70                     
CS 29517-018 Nd II    5 < -0.43  1.09                     
CS 29517-018 Sm II    2 < -0.30  1.68                     
CS 29517-018 Eu II    1 < -1.38  1.04                     
CS 29517-018 Gd II    3 <  0.01  1.88                     
CS 29517-018 Tb II    2 <  0.11  2.75                     
CS 29517-018 Dy II    2 < -0.48  1.36                     
CS 29517-018 Ho II    0                                   
CS 29517-018 Er II    3 < -0.45  1.57                     
CS 29517-018 Tm II    2 < -0.77  2.07                     
CS 29517-018 Yb II    1 < -1.31  0.71                     
CS 29517-018 Hf II    2 <  0.35  2.44                     
CS 29517-018 Ir I     0                                   
CS 29517-018 Pb I     1 <  1.47  2.21                     
CS 29517-018 Th II    3 < -0.41  2.47                     
CS 29517-042 Fe I   116    4.97 -2.53 0.07 0.21 0.00 0.00 
CS 29517-042 Fe II   10    4.96 -2.54 0.08 0.15 0.00 0.00 
CS 29517-042 Li I     1    2.17       0.06 0.20 0.10 0.21 
CS 29517-042 C (CH)   1    6.16  0.27 0.15 0.25 0.19 0.20 
CS 29517-042 N (NH)   1 <  6.50  1.21                     
CS 29517-042 O I      2    6.27  0.11 0.09 0.21 0.12 0.22 
CS 29517-042 Na I     0                                   
CS 29517-042 Mg I     7    5.32  0.25 0.06 0.22 0.09 0.21 
CS 29517-042 Al I     2    3.09 -0.83 0.09 0.30 0.19 0.29 
CS 29517-042 Si I     1    5.54  0.56 0.16 0.36 0.23 0.31 
CS 29517-042 K I      0                                   
CS 29517-042 Ca I    14    4.20  0.39 0.11 0.22 0.13 0.23 
CS 29517-042 Sc II    6    0.60 -0.01 0.09 0.16 0.22 0.13 
CS 29517-042 Ti I     8    2.79  0.36 0.08 0.21 0.11 0.22 
CS 29517-042 Ti II   24    2.68  0.27 0.08 0.15 0.20 0.12 
CS 29517-042 V I      0                                   
CS 29517-042 V II     1    1.55  0.16 0.28 0.31 0.34 0.29 
CS 29517-042 Cr I     5    2.94 -0.17 0.07 0.21 0.10 0.22 
CS 29517-042 Cr II    3    3.32  0.21 0.10 0.16 0.22 0.13 
CS 29517-042 Mn I     4    2.72 -0.19 0.07 0.21 0.11 0.22 
CS 29517-042 Mn II    5    2.75 -0.14 0.16 0.21 0.25 0.19 
CS 29517-042 Co I     8    2.54  0.07 0.17 0.26 0.19 0.26 
CS 29517-042 Ni I    11    3.74  0.05 0.14 0.28 0.18 0.27 
CS 29517-042 Cu I     0                                   
CS 29517-042 Zn I     2    2.28  0.25 0.14 0.24 0.16 0.24 
CS 29517-042 Ga I     0                                   
CS 29517-042 Rb I     1 <  2.90  2.91                     
CS 29517-042 Sr II    2    0.04 -0.29 0.04 0.19 0.23 0.18 
CS 29517-042 Y II     2   -0.69 -0.37 0.21 0.24 0.29 0.22 
CS 29517-042 Zr II    1    0.21  0.17 0.13 0.18 0.24 0.15 
CS 29517-042 Nb II    1 <  1.37  2.45                     
CS 29517-042 Mo I     1 <  0.99  1.64                     
CS 29517-042 Tc I     1 <  1.49                           
CS 29517-042 Ru I     0                                   
CS 29517-042 Sn I     0                                   
CS 29517-042 Ba II    1   -0.86 -0.50 0.05 0.14 0.21 0.10 
CS 29517-042 La II    0                                   
CS 29517-042 Ce II    5 <  0.13  1.09                     
CS 29517-042 Pr II    5 < -0.29  1.53                     
CS 29517-042 Nd II    5 < -0.10  1.02                     
CS 29517-042 Sm II    2 < -0.11  1.47                     
CS 29517-042 Eu II    4 < -1.27  0.75                     
CS 29517-042 Gd II    3 <  0.18  1.65                     
CS 29517-042 Tb II    4 < -0.41  1.83                     
CS 29517-042 Dy II    3 < -0.28  1.16                     
CS 29517-042 Ho II    1 < -0.48  1.58                     
CS 29517-042 Er II    2 < -0.23  1.39                     
CS 29517-042 Tm II    2 < -0.71  1.73                     
CS 29517-042 Yb II    1 < -1.33  0.29                     
CS 29517-042 Hf II    2 <  0.53  2.22                     
CS 29517-042 Ir I     0                                   
CS 29517-042 Pb I     1 <  1.62  2.11                     
CS 29517-042 Th II    3 < -0.41  2.07                     
CS 29529-054 Fe I    77    4.95 -2.55 0.06 0.21 0.00 0.00 
CS 29529-054 Fe II    5    4.75 -2.75 0.07 0.15 0.00 0.00 
CS 29529-054 Li I     1    1.93       0.06 0.20 0.09 0.21 
CS 29529-054 C (CH)   1    6.27  0.58 0.15 0.25 0.19 0.19 
CS 29529-054 N (CN)   1 <  7.25  2.16                     
CS 29529-054 O I      3 <  6.82  0.68                     
CS 29529-054 Na I     0                                   
CS 29529-054 Mg I     3    5.39  0.34 0.05 0.20 0.08 0.21 
CS 29529-054 Al I     1    3.41 -0.49 0.09 0.33 0.20 0.30 
CS 29529-054 Si I     0                                   
CS 29529-054 K I      0                                   
CS 29529-054 Ca I    11    4.19  0.40 0.11 0.22 0.12 0.23 
CS 29529-054 Sc II    3    0.52  0.12 0.06 0.14 0.20 0.10 
CS 29529-054 Ti I     5    2.60  0.20 0.06 0.20 0.09 0.21 
CS 29529-054 Ti II    9    2.36  0.16 0.05 0.14 0.19 0.10 
CS 29529-054 V I      1 <  1.80  0.42                     
CS 29529-054 V II     2 <  1.94  0.76                     
CS 29529-054 Cr I     4    2.95 -0.13 0.05 0.22 0.09 0.22 
CS 29529-054 Cr II    0                                   
CS 29529-054 Mn I     4    2.59 -0.29 0.07 0.23 0.10 0.23 
CS 29529-054 Mn II    0                                   
CS 29529-054 Co I     1    2.56  0.12 0.11 0.22 0.12 0.23 
CS 29529-054 Ni I     1    3.76  0.09 0.11 0.22 0.12 0.22 
CS 29529-054 Cu I     0                                   
CS 29529-054 Zn I     2 <  2.69  0.68                     
CS 29529-054 Ga I     0                                   
CS 29529-054 Rb I     1 <  3.07  3.10                     
CS 29529-054 Sr II    2    0.02 -0.10 0.04 0.24 0.25 0.25 
CS 29529-054 Y II     2   -0.66 -0.13 0.15 0.20 0.25 0.17 
CS 29529-054 Zr II    0                                   
CS 29529-054 Nb II    1 <  1.70  2.99                     
CS 29529-054 Mo I     1 <  1.35  2.02                     
CS 29529-054 Tc I     1 <  1.44                           
CS 29529-054 Ru I     0                                   
CS 29529-054 Sn I     1 <  2.62  3.10                     
CS 29529-054 Ba II    3   -0.59 -0.02 0.07 0.15 0.21 0.11 
CS 29529-054 La II    4 < -0.65  1.00                     
CS 29529-054 Ce II    0                                   
CS 29529-054 Pr II    3 < -0.04  1.99                     
CS 29529-054 Nd II    5 <  0.02  1.35                     
CS 29529-054 Sm II    2 <  0.06  1.85                     
CS 29529-054 Eu II    1   -1.33  0.90 0.17 0.21 0.26 0.19 
CS 29529-054 Gd II    3 <  0.44  2.12                     
CS 29529-054 Tb II    3 < -0.02  2.43                     
CS 29529-054 Dy II    1   -0.39  1.26 0.13 0.18 0.24 0.15 
CS 29529-054 Ho II    0                                   
CS 29529-054 Er II    2 < -0.08  1.75                     
CS 29529-054 Tm II    2 < -0.21  2.44                     
CS 29529-054 Yb II    1   -0.97  0.86 0.21 0.24 0.29 0.22 
CS 29529-054 Hf II    2 <  0.77  2.67                     
CS 29529-054 Ir I     0                                   
CS 29529-054 Pb I     1 <  1.90  2.41                     
CS 29529-054 Th II    2 < -0.38  2.31                     
CS 30312-044 Fe I   107    4.28 -3.22 0.06 0.14 0.00 0.00 
CS 30312-044 Fe II    8    4.31 -3.19 0.06 0.15 0.00 0.00 
CS 30312-044 Li I     1    0.79       0.06 0.14 0.09 0.18 
CS 30312-044 C (CH)   1    5.33  0.10 0.15 0.25 0.19 0.19 
CS 30312-044 N (NH)   1    4.48 -0.15 0.30 0.36 0.32 0.32 
CS 30312-044 O I      0                                   
CS 30312-044 Na I     0                                   
CS 30312-044 Mg I     6    4.92  0.54 0.05 0.15 0.08 0.17 
CS 30312-044 Al I     1    2.67 -0.56 0.09 0.30 0.24 0.30 
CS 30312-044 Si I     0                                   
CS 30312-044 K I      0                                   
CS 30312-044 Ca I    11    3.60  0.48 0.11 0.17 0.12 0.20 
CS 30312-044 Sc II    5   -0.07 -0.03 0.05 0.15 0.17 0.09 
CS 30312-044 Ti I    14    1.90  0.17 0.05 0.14 0.08 0.18 
CS 30312-044 Ti II   22    2.00  0.24 0.05 0.15 0.17 0.09 
CS 30312-044 V I      1    0.60 -0.11 0.11 0.17 0.13 0.20 
CS 30312-044 V II     2    0.72 -0.02 0.20 0.24 0.26 0.21 
CS 30312-044 Cr I     9    2.19 -0.23 0.06 0.15 0.09 0.18 
CS 30312-044 Cr II    1    2.53  0.08 0.08 0.16 0.19 0.10 
CS 30312-044 Mn I     4    1.83 -0.38 0.06 0.16 0.09 0.19 
CS 30312-044 Mn II    0                                   
CS 30312-044 Co I     3    1.67 -0.09 0.13 0.19 0.14 0.22 
CS 30312-044 Ni I     5    3.06  0.06 0.13 0.19 0.14 0.21 
CS 30312-044 Cu I     1 <  0.80 -0.17                     
CS 30312-044 Zn I     2    1.86  0.53 0.06 0.14 0.09 0.18 
CS 30312-044 Ga I     0                                   
CS 30312-044 Rb I     0                                   
CS 30312-044 Sr II    2   -0.50 -0.17 0.04 0.25 0.25 0.26 
CS 30312-044 Y II     4   -1.68 -0.69 0.11 0.18 0.20 0.13 
CS 30312-044 Zr II    3   -0.60  0.01 0.07 0.16 0.18 0.10 
CS 30312-044 Nb II    1 <  0.11  1.84                     
CS 30312-044 Mo I     1 < -0.37  0.97                     
CS 30312-044 Tc I     1 < -0.21                           
CS 30312-044 Ru I     0                                   
CS 30312-044 Sn I     1 <  1.15  2.30                     
CS 30312-044 Ba II    4   -1.39 -0.38 0.06 0.15 0.17 0.09 
CS 30312-044 La II    4   -2.07  0.03 0.09 0.17 0.19 0.11 
CS 30312-044 Ce II    3 < -1.34  0.27                     
CS 30312-044 Pr II    3   -2.04  0.43 0.14 0.19 0.22 0.15 
CS 30312-044 Nd II    3   -1.65  0.13 0.13 0.19 0.21 0.14 
CS 30312-044 Sm II    1 < -1.80  0.43                     
CS 30312-044 Eu II    4   -2.39  0.28 0.08 0.16 0.19 0.10 
CS 30312-044 Gd II    2 < -1.42  0.70                     
CS 30312-044 Tb II    3 < -1.88  1.01                     
CS 30312-044 Dy II    1   -1.81  0.28 0.07 0.16 0.18 0.10 
CS 30312-044 Ho II    0                                   
CS 30312-044 Er II    0                                   
CS 30312-044 Tm II    2 < -2.12  0.97                     
CS 30312-044 Yb II    1   -2.13  0.14 0.13 0.19 0.21 0.15 
CS 30312-044 Hf II    1 < -1.38  0.96                     
CS 30312-044 Ir I     1 < -0.47  1.37                     
CS 30312-044 Pb I     1 <  0.15  1.33                     
CS 30312-044 Th II    0                                   
CS 30312-059 Fe I   117    4.09 -3.41 0.06 0.15 0.00 0.00 
CS 30312-059 Fe II    9    4.24 -3.26 0.07 0.16 0.00 0.00 
CS 30312-059 Li I     1    0.70       0.08 0.15 0.10 0.19 
CS 30312-059 C (CH)   1    5.25  0.08 0.15 0.25 0.19 0.19 
CS 30312-059 N (NH)   1    4.87  0.30 0.30 0.36 0.32 0.32 
CS 30312-059 O I      2    6.70  1.42 0.11 0.17 0.13 0.20 
CS 30312-059 Na I     0                                   
CS 30312-059 Mg I     7    4.73  0.54 0.05 0.15 0.08 0.18 
CS 30312-059 Al I     1    2.30 -0.74 0.09 0.28 0.22 0.29 
CS 30312-059 Si I     1    5.09  0.99 0.15 0.28 0.22 0.25 
CS 30312-059 K I      0                                   
CS 30312-059 Ca I    12    3.41  0.49 0.11 0.17 0.12 0.20 
CS 30312-059 Sc II    6   -0.24 -0.13 0.06 0.15 0.17 0.10 
CS 30312-059 Ti I    17    1.82  0.28 0.07 0.15 0.10 0.18 
CS 30312-059 Ti II   31    1.84  0.16 0.06 0.15 0.17 0.10 
CS 30312-059 V I      1    0.47 -0.05 0.14 0.19 0.16 0.22 
CS 30312-059 V II     2    0.64 -0.03 0.24 0.28 0.29 0.25 
CS 30312-059 Cr I     8    1.97 -0.26 0.07 0.15 0.10 0.19 
CS 30312-059 Cr II    2    2.40  0.02 0.12 0.19 0.21 0.14 
CS 30312-059 Mn I     4    1.47 -0.55 0.11 0.18 0.13 0.22 
CS 30312-059 Mn II    3    1.53 -0.64 0.16 0.21 0.23 0.17 
CS 30312-059 Co I     8    1.60  0.03 0.14 0.21 0.16 0.24 
CS 30312-059 Ni I     9    2.80 -0.01 0.12 0.23 0.17 0.24 
CS 30312-059 Cu I     0                                   
CS 30312-059 Zn I     2    1.64  0.49 0.10 0.16 0.11 0.19 
CS 30312-059 Ga I     0                                   
CS 30312-059 Rb I     1 <  1.94  2.83                     
CS 30312-059 Sr II    2   -0.51 -0.12 0.04 0.26 0.25 0.26 
CS 30312-059 Y II     3   -1.45 -0.40 0.11 0.18 0.20 0.13 
CS 30312-059 Zr II    3   -0.48  0.20 0.08 0.16 0.19 0.11 
CS 30312-059 Nb II    1 <  0.09  1.89                     
CS 30312-059 Mo I     1 < -0.59  0.94                     
CS 30312-059 Tc I     1 < -0.15                           
CS 30312-059 Ru I     0                                   
CS 30312-059 Sn I     1 <  0.94  2.28                     
CS 30312-059 Ba II    3   -1.45 -0.36 0.07 0.15 0.18 0.10 
CS 30312-059 La II    3   -2.14  0.03 0.17 0.22 0.24 0.19 
CS 30312-059 Ce II    5 < -1.76 -0.08                     
CS 30312-059 Pr II    0                                   
CS 30312-059 Nd II    2   -1.66  0.18 0.11 0.18 0.20 0.13 
CS 30312-059 Sm II    2 < -1.78  0.52                     
CS 30312-059 Eu II    4   -2.48  0.26 0.10 0.17 0.19 0.12 
CS 30312-059 Gd II    3 < -1.24  0.95                     
CS 30312-059 Tb II    3 < -2.11  0.85                     
CS 30312-059 Dy II    2   -1.85  0.31 0.17 0.22 0.24 0.18 
CS 30312-059 Ho II    0                                   
CS 30312-059 Er II    2   -1.95  0.39 0.21 0.26 0.27 0.22 
CS 30312-059 Tm II    2 < -2.25  0.91                     
CS 30312-059 Yb II    1   -2.31  0.03 0.12 0.19 0.21 0.14 
CS 30312-059 Hf II    2 < -1.06  1.35                     
CS 30312-059 Ir I     0                                   
CS 30312-059 Pb I     1 <  0.52  1.89                     
CS 30312-059 Th II    3 < -2.10  1.10                     
CS 30312-062 Fe I    40    4.86 -2.64 0.07 0.17 0.00 0.00 
CS 30312-062 Fe II    9    4.85 -2.65 0.07 0.16 0.00 0.00 
CS 30312-062 Li I     1 <  2.00                           
CS 30312-062 C (CH)   1 <  7.50  1.72                     
CS 30312-062 N (CN)   1 <  8.15  2.97                     
CS 30312-062 O I      2    5.80 -0.25 0.06 0.17 0.09 0.19 
CS 30312-062 Na I     0                                   
CS 30312-062 Mg I     5    5.19  0.23 0.08 0.18 0.11 0.21 
CS 30312-062 Al I     2    3.13 -0.68 0.09 0.18 0.11 0.21 
CS 30312-062 Si I     1    5.00  0.13 0.16 0.27 0.21 0.29 
CS 30312-062 K I      0                                   
CS 30312-062 Ca I    11    4.23  0.53 0.11 0.19 0.13 0.22 
CS 30312-062 Sc II    5    0.60  0.10 0.09 0.16 0.20 0.11 
CS 30312-062 Ti I     1    2.66  0.35 0.17 0.23 0.19 0.25 
CS 30312-062 Ti II   14    2.68  0.38 0.06 0.15 0.19 0.09 
CS 30312-062 V I      0                                   
CS 30312-062 V II     2    1.60  0.32 0.22 0.26 0.29 0.23 
CS 30312-062 Cr I     3    2.95 -0.04 0.08 0.17 0.10 0.20 
CS 30312-062 Cr II    2    3.23  0.24 0.07 0.16 0.20 0.09 
CS 30312-062 Mn I     3    2.73 -0.06 0.11 0.19 0.13 0.21 
CS 30312-062 Mn II    3    2.60 -0.18 0.16 0.21 0.24 0.17 
CS 30312-062 Co I     2    2.59  0.24 0.15 0.22 0.17 0.24 
CS 30312-062 Ni I     6    3.76  0.18 0.15 0.22 0.16 0.24 
CS 30312-062 Cu I     0                                   
CS 30312-062 Zn I     0                                   
CS 30312-062 Ga I     0                                   
CS 30312-062 Rb I     1 <  3.16  3.28                     
CS 30312-062 Sr II    2   -0.25 -0.47 0.04 0.18 0.19 0.13 
CS 30312-062 Y II     0                                   
CS 30312-062 Zr II    1 <  0.31  0.38                     
CS 30312-062 Nb II    1 <  1.11  2.30                     
CS 30312-062 Mo I     1 <  1.71  2.47                     
CS 30312-062 Tc I     1 <  1.97                           
CS 30312-062 Ru I     0                                   
CS 30312-062 Sn I     0                                   
CS 30312-062 Ba II    1   -1.22 -0.75 0.07 0.15 0.20 0.09 
CS 30312-062 La II    0                                   
CS 30312-062 Ce II    5 <  0.14  1.21                     
CS 30312-062 Pr II    5 < -0.28  1.65                     
CS 30312-062 Nd II    3 < -0.16  1.07                     
CS 30312-062 Sm II    2 < -0.17  1.52                     
CS 30312-062 Eu II    1 < -1.13  1.00                     
CS 30312-062 Gd II    3 <  0.09  1.67                     
CS 30312-062 Tb II    3 < -0.32  2.03                     
CS 30312-062 Dy II    2 < -0.42  1.13                     
CS 30312-062 Ho II    1 < -0.73  1.44                     
CS 30312-062 Er II    1 < -0.18  1.55                     
CS 30312-062 Tm II    2 < -0.73  1.82                     
CS 30312-062 Yb II    1 < -1.02  0.71                     
CS 30312-062 Hf II    2 <  0.57  2.37                     
CS 30312-062 Ir I     0                                   
CS 30312-062 Pb I     1 <  2.06  2.66                     
CS 30312-062 Th II    3 < -0.30  2.29                     
CS 30312-100 Fe I   113    4.81 -2.69 0.06 0.15 0.00 0.00 
CS 30312-100 Fe II   11    4.82 -2.68 0.07 0.15 0.00 0.00 
CS 30312-100 Li I     1    1.06       0.07 0.15 0.09 0.18 
CS 30312-100 C (CH)   1    6.01  0.26 0.15 0.25 0.19 0.19 
CS 30312-100 N (NH)   1 <  5.35  0.20                     
CS 30312-100 O I      2    6.94  0.94 0.08 0.15 0.10 0.19 
CS 30312-100 Na I     1    3.37 -0.18 0.10 0.30 0.24 0.30 
CS 30312-100 Mg I     8    5.29  0.38 0.06 0.16 0.09 0.18 
CS 30312-100 Al I     1    3.06 -0.70 0.09 0.30 0.24 0.29 
CS 30312-100 Si I     0                                   
CS 30312-100 K I      1    2.42  0.08 0.13 0.18 0.14 0.21 
CS 30312-100 Ca I    13    3.95  0.30 0.11 0.17 0.12 0.20 
CS 30312-100 Sc II    7    0.38 -0.09 0.06 0.15 0.17 0.09 
CS 30312-100 Ti I    19    2.52  0.26 0.06 0.14 0.08 0.18 
CS 30312-100 Ti II   26    2.70  0.42 0.06 0.15 0.17 0.09 
CS 30312-100 V I      1    1.26  0.02 0.11 0.17 0.12 0.20 
CS 30312-100 V II     2    1.44  0.18 0.19 0.24 0.26 0.21 
CS 30312-100 Cr I    12    2.85 -0.10 0.06 0.14 0.08 0.18 
CS 30312-100 Cr II    2    3.30  0.34 0.06 0.15 0.18 0.09 
CS 30312-100 Mn I     4    2.61 -0.13 0.05 0.14 0.08 0.18 
CS 30312-100 Mn II    2    2.52 -0.24 0.15 0.21 0.22 0.17 
CS 30312-100 Co I     6    2.24 -0.06 0.13 0.22 0.16 0.23 
CS 30312-100 Ni I    14    3.73  0.20 0.13 0.19 0.14 0.21 
CS 30312-100 Cu I     1 <  1.29 -0.21                     
CS 30312-100 Zn I     3    2.58  0.71 0.05 0.14 0.08 0.18 
CS 30312-100 Ga I     0                                   
CS 30312-100 Rb I     1 <  2.12  2.29                     
CS 30312-100 Sr II    2   -0.21 -0.41 0.04 0.25 0.24 0.24 
CS 30312-100 Y II     2   -1.32 -0.85 0.13 0.19 0.21 0.14 
CS 30312-100 Zr II    2   -0.32 -0.22 0.10 0.17 0.20 0.12 
CS 30312-100 Nb II    1 <  0.46  1.68                     
CS 30312-100 Mo I     1 < -0.08  0.73                     
CS 30312-100 Tc I     1 <  0.46                           
CS 30312-100 Ru I     0                                   
CS 30312-100 Sn I     0                                   
CS 30312-100 Ba II    3   -1.22 -0.72 0.06 0.15 0.17 0.09 
CS 30312-100 La II    3   -1.83 -0.25 0.21 0.25 0.27 0.22 
CS 30312-100 Ce II    5 < -1.22 -0.12                     
CS 30312-100 Pr II    2 < -1.35  0.61                     
CS 30312-100 Nd II    5 < -1.49 -0.23                     
CS 30312-100 Sm II    2 < -1.16  0.56                     
CS 30312-100 Eu II    2   -2.34 -0.19 0.12 0.19 0.21 0.14 
CS 30312-100 Gd II    2 < -0.84  0.77                     
CS 30312-100 Tb II    3 < -1.36  1.02                     
CS 30312-100 Dy II    1   -1.69 -0.11 0.13 0.19 0.21 0.15 
CS 30312-100 Ho II    0                                   
CS 30312-100 Er II    1 < -1.25  0.51                     
CS 30312-100 Tm II    2 < -1.61  0.97                     
CS 30312-100 Yb II    1   -2.22 -0.46 0.22 0.26 0.28 0.23 
CS 30312-100 Hf II    2 < -0.53  1.30                     
CS 30312-100 Ir I     0                                   
CS 30312-100 Pb I     1 <  1.06  1.71                     
CS 30312-100 Th II    0                                   
CS 30314-067 Fe I    91    4.19 -3.31 0.06 0.15 0.00 0.00 
CS 30314-067 Fe II    8    4.49 -3.01 0.06 0.15 0.00 0.00 
CS 30314-067 Li I     1 < -0.41                           
CS 30314-067 C (CH)   1    5.97  0.55 0.15 0.25 0.19 0.19 
CS 30314-067 N (NH)   1    6.00  1.18 0.30 0.36 0.32 0.32 
CS 30314-067 O I      3    6.49  1.11 0.21 0.25 0.22 0.27 
CS 30314-067 Na I     0                                   
CS 30314-067 Mg I     5    4.85  0.56 0.06 0.16 0.09 0.18 
CS 30314-067 Al I     1    3.02 -0.12 0.08 0.24 0.16 0.19 
CS 30314-067 Si I     1    5.25  1.05 0.16 0.30 0.24 0.30 
CS 30314-067 K I      2    2.00  0.28 0.13 0.18 0.14 0.21 
CS 30314-067 Ca I    10    3.48  0.45 0.11 0.17 0.12 0.20 
CS 30314-067 Sc II    5    0.01 -0.13 0.05 0.14 0.17 0.08 
CS 30314-067 Ti I    18    1.68  0.04 0.05 0.14 0.08 0.17 
CS 30314-067 Ti II   21    2.21  0.27 0.04 0.14 0.17 0.08 
CS 30314-067 V I      0                                   
CS 30314-067 V II     2    0.83 -0.08 0.19 0.23 0.25 0.20 
CS 30314-067 Cr I     9    2.06 -0.27 0.05 0.14 0.08 0.17 
CS 30314-067 Cr II    3    2.80  0.17 0.08 0.16 0.19 0.10 
CS 30314-067 Mn I     3    1.54 -0.58 0.06 0.14 0.08 0.18 
CS 30314-067 Mn II    2    1.45 -0.97 0.14 0.26 0.25 0.24 
CS 30314-067 Co I     5    1.13 -0.56 0.15 0.29 0.23 0.29 
CS 30314-067 Ni I     7    2.97  0.05 0.13 0.18 0.14 0.21 
CS 30314-067 Cu I     1 <  0.27 -0.61                     
CS 30314-067 Zn I     3    1.88  0.62 0.06 0.14 0.08 0.18 
CS 30314-067 Ga I     0                                   
CS 30314-067 Rb I     1 <  1.22  2.01                     
CS 30314-067 Sr II    1   -0.50 -0.36 0.03 0.18 0.17 0.19 
CS 30314-067 Y II     4   -1.63 -0.83 0.09 0.17 0.19 0.11 
CS 30314-067 Zr II    3   -0.52 -0.08 0.05 0.15 0.17 0.08 
CS 30314-067 Nb II    0                                   
CS 30314-067 Mo I     0                                   
CS 30314-067 Tc I     0                                   
CS 30314-067 Ru I     0                                   
CS 30314-067 Sn I     0                                   
CS 30314-067 Ba II    4   -1.38 -0.55 0.05 0.15 0.17 0.09 
CS 30314-067 La II    4   -2.60 -0.69 0.13 0.19 0.21 0.14 
CS 30314-067 Ce II    1   -2.06 -0.63 0.12 0.18 0.21 0.14 
CS 30314-067 Pr II    1 < -2.25  0.04                     
CS 30314-067 Nd II    4   -2.01 -0.42 0.11 0.18 0.20 0.13 
CS 30314-067 Sm II    1   -2.55 -0.50 0.12 0.19 0.21 0.14 
CS 30314-067 Eu II    1   -3.11 -0.62 0.09 0.17 0.19 0.11 
CS 30314-067 Gd II    1 < -1.95 -0.01                     
CS 30314-067 Tb II    2 < -2.42  0.29                     
CS 30314-067 Dy II    1 < -2.73 -0.82                     
CS 30314-067 Ho II    0                                   
CS 30314-067 Er II    2 < -2.40 -0.31                     
CS 30314-067 Tm II    1 < -2.06  0.85                     
CS 30314-067 Yb II    1   -3.05 -0.96 0.16 0.21 0.23 0.17 
CS 30314-067 Hf II    2 < -1.57  0.59                     
CS 30314-067 Ir I     0                                   
CS 30314-067 Pb I     1 <  0.30  1.57                     
CS 30314-067 Th II    0                                   
CS 30339-015 Fe I    62    4.50 -3.00 0.07 0.22 0.00 0.00 
CS 30339-015 Fe II    3    4.64 -2.86 0.07 0.14 0.00 0.00 
CS 30339-015 Li I     1    2.04       0.05 0.20 0.10 0.20 
CS 30339-015 C (CH)   1    5.91  0.34 0.15 0.25 0.19 0.19 
CS 30339-015 N (NH)   1 <  6.00  1.03                     
CS 30339-015 O I      3 <  6.50  0.81                     
CS 30339-015 Na I     0                                   
CS 30339-015 Mg I     7    5.04  0.45 0.06 0.22 0.09 0.21 
CS 30339-015 Al I     2    2.76 -0.69 0.09 0.28 0.16 0.27 
CS 30339-015 Si I     1    5.11  0.60 0.16 0.36 0.23 0.31 
CS 30339-015 K I      1    2.46  0.43 0.17 0.25 0.18 0.26 
CS 30339-015 Ca I    12    3.82  0.48 0.11 0.22 0.13 0.23 
CS 30339-015 Sc II    3    0.12 -0.16 0.10 0.16 0.22 0.12 
CS 30339-015 Ti I     2    2.22  0.27 0.09 0.21 0.12 0.22 
CS 30339-015 Ti II   14    2.22  0.13 0.06 0.13 0.20 0.10 
CS 30339-015 V I      0                                   
CS 30339-015 V II     0                                   
CS 30339-015 Cr I     4    2.36 -0.28 0.05 0.20 0.08 0.21 
CS 30339-015 Cr II    0                                   
CS 30339-015 Mn I     3    2.00 -0.43 0.07 0.20 0.10 0.21 
CS 30339-015 Mn II    4    2.03 -0.54 0.16 0.21 0.25 0.18 
CS 30339-015 Co I     5    2.17  0.18 0.15 0.24 0.17 0.25 
CS 30339-015 Ni I     7    3.15 -0.07 0.15 0.27 0.17 0.27 
CS 30339-015 Cu I     0                                   
CS 30339-015 Zn I     2 <  2.41  0.85                     
CS 30339-015 Ga I     0                                   
CS 30339-015 Rb I     1 <  2.66  3.14                     
CS 30339-015 Sr II    2   -0.25 -0.26 0.04 0.19 0.22 0.17 
CS 30339-015 Y II     5 < -0.69 -0.04                     
CS 30339-015 Zr II    3 <  0.25  0.53                     
CS 30339-015 Nb II    1 <  1.45  2.85                     
CS 30339-015 Mo I     1 <  1.01  2.13                     
CS 30339-015 Tc I     1 <  1.39                           
CS 30339-015 Ru I     0                                   
CS 30339-015 Sn I     0                                   
CS 30339-015 Ba II    1   -1.39 -0.71 0.06 0.14 0.21 0.09 
CS 30339-015 La II    4 < -0.75  1.01                     
CS 30339-015 Ce II    5 < -0.14  1.14                     
CS 30339-015 Pr II    5 < -0.37  1.77                     
CS 30339-015 Nd II    5 < -0.21  1.23                     
CS 30339-015 Sm II    2 < -0.04  1.86                     
CS 30339-015 Eu II    4 < -1.41  0.93                     
CS 30339-015 Gd II    3 <  0.27  2.06                     
CS 30339-015 Tb II    4 < -0.40  2.16                     
CS 30339-015 Dy II    3 < -0.45  1.31                     
CS 30339-015 Ho II    1 < -0.50  1.88                     
CS 30339-015 Er II    2 < -0.35  1.59                     
CS 30339-015 Tm II    2 < -0.64  2.12                     
CS 30339-015 Yb II    1 < -1.26  0.68                     
CS 30339-015 Hf II    2 <  0.61  2.62                     
CS 30339-015 Ir I     0                                   
CS 30339-015 Pb I     1 <  1.45  2.41                     
CS 30339-015 Th II    3 < -0.33  2.47                     
CS 30339-046 Fe I    37    4.79 -2.71 0.07 0.17 0.00 0.00 
CS 30339-046 Fe II    5    4.81 -2.69 0.07 0.18 0.00 0.00 
CS 30339-046 Li I     1 <  2.41                           
CS 30339-046 C (CH)   1 <  8.35  2.62                     
CS 30339-046 N (CN)   1 <  8.25  3.12                     
CS 30339-046 O I      2    5.36 -0.62 0.08 0.18 0.11 0.22 
CS 30339-046 Na I     0                                   
CS 30339-046 Mg I     3    5.23  0.34 0.05 0.17 0.09 0.21 
CS 30339-046 Al I     2    3.00 -0.74 0.10 0.19 0.12 0.22 
CS 30339-046 Si I     1    4.60 -0.20 0.17 0.23 0.18 0.26 
CS 30339-046 K I      0                                   
CS 30339-046 Ca I     1    3.42 -0.21 0.11 0.23 0.17 0.27 
CS 30339-046 Sc II    1    0.34 -0.12 0.05 0.17 0.21 0.08 
CS 30339-046 Ti I     0                                   
CS 30339-046 Ti II    7    2.35  0.09 0.05 0.17 0.21 0.08 
CS 30339-046 V I      0                                   
CS 30339-046 V II     2 <  2.00  0.76                     
CS 30339-046 Cr I     1    2.82 -0.11 0.06 0.17 0.09 0.21 
CS 30339-046 Cr II    1    3.32  0.37 0.07 0.18 0.22 0.10 
CS 30339-046 Mn I     1    2.86  0.14 0.10 0.19 0.12 0.22 
CS 30339-046 Mn II    0                                   
CS 30339-046 Co I     0                                   
CS 30339-046 Ni I     1    3.56  0.05 0.17 0.24 0.19 0.27 
CS 30339-046 Cu I     0                                   
CS 30339-046 Zn I     2 <  3.26  1.41                     
CS 30339-046 Ga I     0                                   
CS 30339-046 Rb I     1 <  3.51  3.70                     
CS 30339-046 Sr II    2   -0.40 -0.57 0.04 0.17 0.21 0.08 
CS 30339-046 Y II     3 < -0.27  0.21                     
CS 30339-046 Zr II    3 <  0.74  0.85                     
CS 30339-046 Nb II    1 <  1.82  3.05                     
CS 30339-046 Mo I     1 <  2.39  3.22                     
CS 30339-046 Tc I     1 <  2.72                           
CS 30339-046 Ru I     0                                   
CS 30339-046 Sn I     0                                   
CS 30339-046 Ba II    2 < -1.07 -0.56                     
CS 30339-046 La II    4 < -0.03  1.56                     
CS 30339-046 Ce II    5 <  0.50  1.61                     
CS 30339-046 Pr II    5 <  0.30  2.27                     
CS 30339-046 Nd II    5 <  0.49  1.76                     
CS 30339-046 Sm II    2 <  0.50  2.23                     
CS 30339-046 Eu II    4 < -0.67  1.50                     
CS 30339-046 Gd II    3 <  0.62  2.24                     
CS 30339-046 Tb II    4 <  0.17  2.56                     
CS 30339-046 Dy II    3 <  0.21  1.80                     
CS 30339-046 Ho II    1 < -0.06  2.15                     
CS 30339-046 Er II    1 <  0.53  2.30                     
CS 30339-046 Tm II    2 < -0.11  2.48                     
CS 30339-046 Yb II    1 < -0.67  1.10                     
CS 30339-046 Hf II    2 <  1.01  2.85                     
CS 30339-046 Ir I     0                                   
CS 30339-046 Pb I     1 <  2.71  3.38                     
CS 30339-046 Th II    2 <  0.22  2.85                     
CS 30339-052 Fe I    81    4.81 -2.69 0.05 0.17 0.00 0.00 
CS 30339-052 Fe II    7    4.83 -2.67 0.06 0.16 0.00 0.00 
CS 30339-052 Li I     1 <  1.38                           
CS 30339-052 C (CH)   1    6.43  0.67 0.15 0.25 0.19 0.19 
CS 30339-052 N (NH)   1 <  6.80  1.64                     
CS 30339-052 O I      3    6.51  0.51 0.09 0.18 0.10 0.21 
CS 30339-052 Na I     0                                   
CS 30339-052 Mg I     4    5.49  0.58 0.05 0.16 0.07 0.20 
CS 30339-052 Al I     2    2.96 -0.80 0.09 0.20 0.13 0.24 
CS 30339-052 Si I     1    5.24  0.42 0.16 0.31 0.26 0.34 
CS 30339-052 K I      0                                   
CS 30339-052 Ca I    11    4.11  0.46 0.11 0.19 0.12 0.22 
CS 30339-052 Sc II    2    0.51  0.02 0.04 0.16 0.19 0.09 
CS 30339-052 Ti I    13    2.82  0.56 0.06 0.17 0.08 0.20 
CS 30339-052 Ti II   18    2.58  0.29 0.05 0.16 0.19 0.08 
CS 30339-052 V I      0                                   
CS 30339-052 V II     1    1.32  0.06 0.20 0.25 0.28 0.21 
CS 30339-052 Cr I     8    3.02  0.07 0.06 0.17 0.08 0.20 
CS 30339-052 Cr II    2    3.07  0.10 0.08 0.17 0.21 0.10 
CS 30339-052 Mn I     4    2.38 -0.36 0.07 0.17 0.09 0.20 
CS 30339-052 Mn II    0                                   
CS 30339-052 Co I     1    2.33  0.03 0.11 0.19 0.12 0.22 
CS 30339-052 Ni I     2    3.50 -0.03 0.11 0.19 0.12 0.22 
CS 30339-052 Cu I     0                                   
CS 30339-052 Zn I     2    2.30  0.43 0.07 0.17 0.09 0.20 
CS 30339-052 Ga I     0                                   
CS 30339-052 Rb I     1 <  2.58  2.75                     
CS 30339-052 Sr II    2    0.81  0.61 0.03 0.26 0.25 0.21 
CS 30339-052 Y II     3   -0.60 -0.14 0.12 0.19 0.23 0.14 
CS 30339-052 Zr II    2    0.30  0.39 0.09 0.18 0.21 0.11 
CS 30339-052 Nb II    0                                   
CS 30339-052 Mo I     1 <  1.07  1.88                     
CS 30339-052 Tc I     0                                   
CS 30339-052 Ru I     0                                   
CS 30339-052 Sn I     0                                   
CS 30339-052 Ba II    2   -1.02 -0.53 0.05 0.16 0.20 0.08 
CS 30339-052 La II    0                                   
CS 30339-052 Ce II    4 < -0.43  0.66                     
CS 30339-052 Pr II    2 < -0.66  1.29                     
CS 30339-052 Nd II    3 < -0.30  0.95                     
CS 30339-052 Sm II    2 < -0.40  1.31                     
CS 30339-052 Eu II    1   -1.60  0.55 0.08 0.17 0.20 0.10 
CS 30339-052 Gd II    3 < -0.02  1.58                     
CS 30339-052 Tb II    3 < -0.49  1.88                     
CS 30339-052 Dy II    2 < -0.60  0.97                     
CS 30339-052 Ho II    0                                   
CS 30339-052 Er II    1 < -0.16  1.59                     
CS 30339-052 Tm II    2 < -0.84  1.73                     
CS 30339-052 Yb II    0                                   
CS 30339-052 Hf II    1 <  0.40  2.22                     
CS 30339-052 Ir I     0                                   
CS 30339-052 Pb I     1 <  1.82  2.47                     
CS 30339-052 Th II    2 < -0.65  1.96                     
CS 30339-069 Fe I    48    4.00 -3.50 0.08 0.22 0.00 0.00 
CS 30339-069 Fe II    1    4.33 -3.17 0.08 0.15 0.00 0.00 
CS 30339-069 Li I     1    1.76       0.08 0.21 0.12 0.21 
CS 30339-069 C (CH)   1 <  6.00  0.74                     
CS 30339-069 N (NH)   1 <  7.15  2.49                     
CS 30339-069 O I      0                                   
CS 30339-069 Na I     0                                   
CS 30339-069 Mg I     5    4.56  0.46 0.07 0.23 0.11 0.23 
CS 30339-069 Al I     2    2.14 -0.82 0.10 0.21 0.13 0.22 
CS 30339-069 Si I     1    4.22  0.21 0.16 0.32 0.22 0.31 
CS 30339-069 K I      0                                   
CS 30339-069 Ca I     6    3.48  0.63 0.12 0.23 0.15 0.23 
CS 30339-069 Sc II    2   -0.21 -0.19 0.08 0.15 0.22 0.11 
CS 30339-069 Ti I     3    2.07  0.62 0.15 0.24 0.18 0.25 
CS 30339-069 Ti II   10    1.92  0.14 0.06 0.14 0.21 0.10 
CS 30339-069 V I      0                                   
CS 30339-069 V II     2 <  1.69  0.93                     
CS 30339-069 Cr I     2    1.95 -0.20 0.05 0.20 0.10 0.21 
CS 30339-069 Cr II    0                                   
CS 30339-069 Mn I     2    1.48 -0.45 0.13 0.23 0.16 0.24 
CS 30339-069 Mn II    0                                   
CS 30339-069 Co I     1 <  2.06  0.57                     
CS 30339-069 Ni I     1    2.78  0.06 0.15 0.24 0.18 0.25 
CS 30339-069 Cu I     0                                   
CS 30339-069 Zn I     2 <  2.43  1.37                     
CS 30339-069 Ga I     0                                   
CS 30339-069 Rb I     0                                   
CS 30339-069 Sr II    2   -0.74 -0.44 0.04 0.14 0.20 0.10 
CS 30339-069 Y II     6 < -0.63  0.33                     
CS 30339-069 Zr II    3 <  0.33  0.92                     
CS 30339-069 Nb II    1 <  1.43  3.14                     
CS 30339-069 Mo I     1 <  1.09  2.71                     
CS 30339-069 Tc I     1 <  1.45                           
CS 30339-069 Ru I     0                                   
CS 30339-069 Sn I     0                                   
CS 30339-069 Ba II    1 < -1.44 -0.45                     
CS 30339-069 La II    4 < -0.63  1.44                     
CS 30339-069 Ce II    5 <  0.16  1.75                     
CS 30339-069 Pr II    4 < -0.46  1.99                     
CS 30339-069 Nd II    4 < -0.08  1.67                     
CS 30339-069 Sm II    2 < -0.07  2.14                     
CS 30339-069 Eu II    4 < -1.31  1.34                     
CS 30339-069 Gd II    3 <  0.22  2.32                     
CS 30339-069 Tb II    4 < -0.41  2.46                     
CS 30339-069 Dy II    3 < -0.32  1.75                     
CS 30339-069 Ho II    2 < -0.50  2.19                     
CS 30339-069 Er II    2 < -0.03  2.22                     
CS 30339-069 Tm II    2 < -0.45  2.62                     
CS 30339-069 Yb II    1 < -0.86  1.39                     
CS 30339-069 Hf II    1 <  0.73  3.05                     
CS 30339-069 Ir I     1 <  2.00  4.12                     
CS 30339-069 Pb I     1 <  1.66  3.12                     
CS 30339-069 Th II    2 < -0.23  2.88                     
CS 30339-073 Fe I    96    3.57 -3.93 0.07 0.15 0.00 0.00 
CS 30339-073 Fe II    5    3.70 -3.80 0.08 0.16 0.00 0.00 
CS 30339-073 Li I     1    0.65       0.07 0.15 0.11 0.19 
CS 30339-073 C (CH)   1    4.70  0.07 0.15 0.25 0.19 0.20 
CS 30339-073 N (NH)   1 <  5.00  0.97                     
CS 30339-073 O I      0                                   
CS 30339-073 Na I     2    2.38  0.07 0.10 0.17 0.13 0.21 
CS 30339-073 Mg I     6    4.12  0.45 0.08 0.16 0.11 0.20 
CS 30339-073 Al I     1    1.71 -0.81 0.09 0.17 0.12 0.21 
CS 30339-073 Si I     1    4.40  0.82 0.16 0.32 0.27 0.33 
CS 30339-073 K I      0                                   
CS 30339-073 Ca I     9    2.78  0.37 0.12 0.18 0.14 0.22 
CS 30339-073 Sc II    4   -0.86 -0.21 0.08 0.16 0.19 0.12 
CS 30339-073 Ti I     7    1.35  0.33 0.09 0.16 0.12 0.20 
CS 30339-073 Ti II   17    1.21  0.06 0.07 0.15 0.18 0.11 
CS 30339-073 V I      0                                   
CS 30339-073 V II     2 <  0.63  0.50                     
CS 30339-073 Cr I     4    1.52 -0.19 0.07 0.15 0.10 0.19 
CS 30339-073 Cr II    0                                   
CS 30339-073 Mn I     4    1.33 -0.17 0.09 0.16 0.12 0.20 
CS 30339-073 Mn II    1    1.39 -0.24 0.16 0.21 0.23 0.18 
CS 30339-073 Co I     4    1.23  0.17 0.13 0.19 0.15 0.22 
CS 30339-073 Ni I     3    2.53  0.24 0.11 0.18 0.14 0.22 
CS 30339-073 Cu I     1 <  0.89  0.63                     
CS 30339-073 Zn I     1 <  1.82  1.19                     
CS 30339-073 Ga I     0                                   
CS 30339-073 Rb I     0                                   
CS 30339-073 Sr II    2   -2.17 -1.24 0.05 0.15 0.18 0.10 
CS 30339-073 Y II     4 < -2.12 -0.53                     
CS 30339-073 Zr II    3 < -0.93  0.29                     
CS 30339-073 Nb II    0                                   
CS 30339-073 Mo I     1 < -0.14  1.91                     
CS 30339-073 Tc I     1 <  0.21                           
CS 30339-073 Ru I     0                                   
CS 30339-073 Sn I     0                                   
CS 30339-073 Ba II    1   -3.30 -1.68 0.08 0.16 0.19 0.11 
CS 30339-073 La II    4 < -2.16  0.54                     
CS 30339-073 Ce II    4 < -1.39  0.83                     
CS 30339-073 Pr II    5 < -1.95  1.13                     
CS 30339-073 Nd II    4 < -1.58  0.80                     
CS 30339-073 Sm II    1 < -1.46  1.38                     
CS 30339-073 Eu II    4 < -2.82  0.46                     
CS 30339-073 Gd II    3 < -1.09  1.64                     
CS 30339-073 Tb II    4 < -1.89  1.61                     
CS 30339-073 Dy II    2 < -1.88  0.82                     
CS 30339-073 Ho II    1 < -2.08  1.24                     
CS 30339-073 Er II    3 < -1.74  1.14                     
CS 30339-073 Tm II    2 < -2.10  1.60                     
CS 30339-073 Yb II    1 < -2.58  0.30                     
CS 30339-073 Hf II    2 < -0.94  2.01                     
CS 30339-073 Ir I     1 <  0.01  2.56                     
CS 30339-073 Pb I     1 <  0.56  2.45                     
CS 30339-073 Th II    1 < -1.83  1.91                     
CS 30492-001 Fe I    93    4.88 -2.62 0.06 0.21 0.00 0.00 
CS 30492-001 Fe II    7    5.15 -2.35 0.07 0.14 0.00 0.00 
CS 30492-001 Li I     1    2.02       0.06 0.20 0.09 0.20 
CS 30492-001 C (CH)   1    6.03 -0.05 0.15 0.25 0.19 0.19 
CS 30492-001 N (NH)   1    6.60  1.12 0.30 0.36 0.32 0.32 
CS 30492-001 O I      3    6.72  0.64 0.10 0.21 0.12 0.22 
CS 30492-001 Na I     1    3.47 -0.15 0.10 0.27 0.17 0.27 
CS 30492-001 Mg I     6    5.45  0.47 0.05 0.22 0.08 0.21 
CS 30492-001 Al I     2    2.96 -0.88 0.09 0.29 0.18 0.28 
CS 30492-001 Si I     1    5.24  0.35 0.16 0.36 0.23 0.31 
CS 30492-001 K I      0                                   
CS 30492-001 Ca I    11    4.16  0.43 0.11 0.22 0.13 0.22 
CS 30492-001 Sc II    3    0.92  0.12 0.05 0.13 0.20 0.09 
CS 30492-001 Ti I     6    2.71  0.38 0.07 0.20 0.09 0.21 
CS 30492-001 Ti II   21    2.89  0.30 0.07 0.14 0.20 0.10 
CS 30492-001 V I      1 <  1.65  0.34                     
CS 30492-001 V II     1    1.86  0.28 0.20 0.24 0.28 0.22 
CS 30492-001 Cr I     4    2.81 -0.22 0.05 0.22 0.09 0.22 
CS 30492-001 Cr II    2    3.49  0.20 0.08 0.15 0.21 0.11 
CS 30492-001 Mn I     4    2.52 -0.30 0.07 0.21 0.09 0.21 
CS 30492-001 Mn II    2    2.61 -0.47 0.16 0.20 0.25 0.18 
CS 30492-001 Co I     2    2.39  0.02 0.12 0.23 0.14 0.23 
CS 30492-001 Ni I     5    3.67  0.06 0.13 0.26 0.16 0.25 
CS 30492-001 Cu I     0                                   
CS 30492-001 Zn I     2    2.16  0.22 0.14 0.23 0.15 0.24 
CS 30492-001 Ga I     0                                   
CS 30492-001 Rb I     1 <  2.73  2.83                     
CS 30492-001 Sr II    2    0.49 -0.03 0.04 0.24 0.25 0.24 
CS 30492-001 Y II     2   -0.57 -0.43 0.13 0.18 0.24 0.15 
CS 30492-001 Zr II    1    0.30  0.07 0.10 0.16 0.22 0.13 
CS 30492-001 Nb II    1 <  1.41  2.30                     
CS 30492-001 Mo I     1 <  1.09  1.83                     
CS 30492-001 Tc I     1 <  1.39                           
CS 30492-001 Ru I     0                                   
CS 30492-001 Sn I     0                                   
CS 30492-001 Ba II    2   -0.62 -0.45 0.07 0.14 0.20 0.10 
CS 30492-001 La II    0                                   
CS 30492-001 Ce II    5 < -0.02  0.75                     
CS 30492-001 Pr II    1 < -0.25  1.38                     
CS 30492-001 Nd II    5 < -0.06  0.87                     
CS 30492-001 Sm II    2 <  0.03  1.42                     
CS 30492-001 Eu II    4 < -1.26  0.57                     
CS 30492-001 Gd II    3 <  0.25  1.53                     
CS 30492-001 Tb II    0                                   
CS 30492-001 Dy II    1 < -0.38  0.87                     
CS 30492-001 Ho II    0                                   
CS 30492-001 Er II    2 < -0.25  1.18                     
CS 30492-001 Tm II    2 < -0.53  1.72                     
CS 30492-001 Yb II    1 < -1.12  0.31                     
CS 30492-001 Hf II    1 <  0.73  2.23                     
CS 30492-001 Ir I     0                                   
CS 30492-001 Pb I     1 <  1.71  2.29                     
CS 30492-001 Th II    2 < -0.33  1.96                     
CS 30492-016 Fe I    84    4.20 -3.30 0.07 0.22 0.00 0.00 
CS 30492-016 Fe II    3    4.10 -3.40 0.10 0.16 0.00 0.00 
CS 30492-016 Li I     1    1.85       0.05 0.20 0.10 0.21 
CS 30492-016 C (CH)   1    5.78  0.75 0.15 0.25 0.19 0.21 
CS 30492-016 N (NH)   1 <  6.10  1.67                     
CS 30492-016 O I      3 <  6.48  1.09                     
CS 30492-016 Na I     0                                   
CS 30492-016 Mg I     6    4.98  0.68 0.07 0.23 0.10 0.22 
CS 30492-016 Al I     2    2.48 -0.67 0.09 0.26 0.15 0.27 
CS 30492-016 Si I     1    5.08  0.87 0.16 0.36 0.23 0.32 
CS 30492-016 K I      0                                   
CS 30492-016 Ca I    13    3.65  0.61 0.11 0.22 0.14 0.24 
CS 30492-016 Sc II    2   -0.11  0.14 0.08 0.15 0.22 0.13 
CS 30492-016 Ti I     3    1.92  0.27 0.10 0.21 0.13 0.23 
CS 30492-016 Ti II   12    1.64  0.09 0.07 0.14 0.21 0.12 
CS 30492-016 V I      0                                   
CS 30492-016 V II     2 <  1.53  1.00                     
CS 30492-016 Cr I     4    1.98 -0.36 0.05 0.20 0.09 0.22 
CS 30492-016 Cr II    0                                   
CS 30492-016 Mn I     3    1.42 -0.71 0.08 0.21 0.12 0.22 
CS 30492-016 Mn II    0                                   
CS 30492-016 Co I     4    1.78  0.09 0.15 0.25 0.17 0.26 
CS 30492-016 Ni I     8    2.83 -0.09 0.15 0.25 0.17 0.26 
CS 30492-016 Cu I     0                                   
CS 30492-016 Zn I     2 <  2.11  0.85                     
CS 30492-016 Ga I     1 <  1.15  1.41                     
CS 30492-016 Rb I     1 <  2.35  3.13                     
CS 30492-016 Sr II    2 < -2.23 -1.70                     
CS 30492-016 Y II     6 < -1.35 -0.16                     
CS 30492-016 Zr II    2 <  0.45  1.27                     
CS 30492-016 Nb II    0                                   
CS 30492-016 Mo I     1 <  0.74  2.16                     
CS 30492-016 Tc I     1 <  1.02                           
CS 30492-016 Ru I     0                                   
CS 30492-016 Sn I     0                                   
CS 30492-016 Ba II    3 < -1.18  0.04                     
CS 30492-016 La II    4 < -0.93  1.37                     
CS 30492-016 Ce II    5 < -0.42  1.40                     
CS 30492-016 Pr II    4 < -0.80  1.88                     
CS 30492-016 Nd II    5 < -0.42  1.56                     
CS 30492-016 Sm II    2 < -0.43  2.01                     
CS 30492-016 Eu II    3 < -1.50  1.38                     
CS 30492-016 Gd II    3 < -0.15  2.18                     
CS 30492-016 Tb II    4 < -0.50  2.60                     
CS 30492-016 Dy II    3 < -0.62  1.68                     
CS 30492-016 Ho II    2 < -0.75  2.17                     
CS 30492-016 Er II    3 < -0.35  2.13                     
CS 30492-016 Tm II    2 < -0.96  2.34                     
CS 30492-016 Yb II    1 < -1.45  1.03                     
CS 30492-016 Hf II    1 <  0.31  2.86                     
CS 30492-016 Ir I     0                                   
CS 30492-016 Pb I     1 <  1.50  2.76                     
CS 30492-016 Th II    2 < -0.63  2.71                     
CS 30492-110 Fe I   114    4.23 -3.27 0.06 0.15 0.00 0.00 
CS 30492-110 Fe II    9    4.34 -3.16 0.06 0.15 0.00 0.00 
CS 30492-110 Li I     1 <  0.38                           
CS 30492-110 C (CH)   1    5.28  0.01 0.15 0.25 0.19 0.19 
CS 30492-110 N (NH)   1 <  5.30  0.63                     
CS 30492-110 O I      3 <  6.43  1.01                     
CS 30492-110 Na I     0                                   
CS 30492-110 Mg I     8    4.86  0.53 0.05 0.16 0.08 0.16 
CS 30492-110 Al I     1    2.69 -0.49 0.09 0.30 0.24 0.29 
CS 30492-110 Si I     0                                   
CS 30492-110 K I      1    2.08  0.32 0.13 0.19 0.15 0.21 
CS 30492-110 Ca I    10    3.52  0.45 0.11 0.17 0.12 0.20 
CS 30492-110 Sc II    6   -0.11 -0.11 0.06 0.15 0.17 0.09 
CS 30492-110 Ti I    15    1.91  0.23 0.05 0.14 0.08 0.18 
CS 30492-110 Ti II   25    1.98  0.18 0.05 0.14 0.17 0.08 
CS 30492-110 V I      1    0.35 -0.31 0.14 0.19 0.15 0.22 
CS 30492-110 V II     2    0.71 -0.06 0.20 0.24 0.26 0.21 
CS 30492-110 Cr I     7    2.05 -0.32 0.06 0.15 0.08 0.18 
CS 30492-110 Cr II    0                                   
CS 30492-110 Mn I     1    1.57 -0.59 0.09 0.16 0.10 0.19 
CS 30492-110 Mn II    1    1.69 -0.58 0.15 0.23 0.24 0.20 
CS 30492-110 Co I     3    1.76  0.04 0.13 0.20 0.15 0.22 
CS 30492-110 Ni I     5    3.03  0.08 0.12 0.19 0.14 0.21 
CS 30492-110 Cu I     0                                   
CS 30492-110 Zn I     2    1.46  0.17 0.11 0.17 0.12 0.20 
CS 30492-110 Ga I     0                                   
CS 30492-110 Rb I     1 <  1.62  2.37                     
CS 30492-110 Sr II    2   -0.38 -0.09 0.04 0.24 0.23 0.24 
CS 30492-110 Y II     2   -1.63 -0.68 0.12 0.18 0.20 0.13 
CS 30492-110 Zr II    3   -0.61 -0.04 0.07 0.16 0.18 0.10 
CS 30492-110 Nb II    1 < -0.06  1.64                     
CS 30492-110 Mo I     1 < -0.16  1.23                     
CS 30492-110 Tc I     1 < -0.25                           
CS 30492-110 Ru I     0                                   
CS 30492-110 Sn I     1 <  1.16  2.36                     
CS 30492-110 Ba II    3   -1.52 -0.55 0.06 0.15 0.17 0.09 
CS 30492-110 La II    3   -2.20 -0.14 0.14 0.20 0.22 0.15 
CS 30492-110 Ce II    5 < -1.66 -0.08                     
CS 30492-110 Pr II    1 < -1.70  0.74                     
CS 30492-110 Nd II    2   -1.65  0.09 0.08 0.16 0.19 0.10 
CS 30492-110 Sm II    1   -1.85  0.35 0.12 0.18 0.20 0.13 
CS 30492-110 Eu II    3   -2.47  0.16 0.07 0.16 0.18 0.09 
CS 30492-110 Gd II    1 < -1.06  1.03                     
CS 30492-110 Tb II    3 < -2.04  0.82                     
CS 30492-110 Dy II    1   -1.99  0.07 0.10 0.17 0.19 0.12 
CS 30492-110 Ho II    0                                   
CS 30492-110 Er II    1   -1.98  0.26 0.12 0.18 0.21 0.14 
CS 30492-110 Tm II    2 < -2.25  0.81                     
CS 30492-110 Yb II    1   -2.36 -0.12 0.13 0.19 0.22 0.15 
CS 30492-110 Hf II    1 < -0.90  1.41                     
CS 30492-110 Ir I     0                                   
CS 30492-110 Pb I     1 <  0.00  1.23                     
CS 30492-110 Th II    2 < -1.96  1.14                     
CS 30493-071 Fe I    93    4.68 -2.82 0.07 0.21 0.00 0.00 
CS 30493-071 Fe II    9    5.04 -2.46 0.07 0.14 0.00 0.00 
CS 30493-071 Li I     1 <  1.29                           
CS 30493-071 C (CH)   1    5.96 -0.01 0.15 0.25 0.19 0.19 
CS 30493-071 N (NH)   1 <  6.40  1.03                     
CS 30493-071 O I      2    6.77  0.90 0.08 0.21 0.11 0.21 
CS 30493-071 Na I     1    3.40 -0.02 0.10 0.28 0.18 0.28 
CS 30493-071 Mg I     7    5.23  0.45 0.05 0.22 0.09 0.21 
CS 30493-071 Al I     2    2.99 -0.64 0.09 0.31 0.20 0.30 
CS 30493-071 Si I     1    5.15  0.46 0.16 0.36 0.23 0.31 
CS 30493-071 K I      0                                   
CS 30493-071 Ca I    14    3.99  0.47 0.11 0.22 0.13 0.22 
CS 30493-071 Sc II    4    0.51 -0.18 0.07 0.15 0.21 0.10 
CS 30493-071 Ti I     7    2.63  0.49 0.07 0.20 0.10 0.21 
CS 30493-071 Ti II   27    2.79  0.30 0.07 0.14 0.20 0.11 
CS 30493-071 V I      1 <  1.50  0.39                     
CS 30493-071 V II     2    1.70  0.23 0.24 0.27 0.31 0.25 
CS 30493-071 Cr I     5    2.72 -0.10 0.07 0.21 0.10 0.22 
CS 30493-071 Cr II    1    3.34  0.16 0.17 0.28 0.30 0.28 
CS 30493-071 Mn I     3    2.07 -0.54 0.06 0.20 0.09 0.21 
CS 30493-071 Mn II    4    2.39 -0.58 0.16 0.21 0.25 0.18 
CS 30493-071 Co I     5    2.26  0.09 0.15 0.25 0.17 0.25 
CS 30493-071 Ni I    11    3.44  0.03 0.14 0.29 0.18 0.27 
CS 30493-071 Cu I     0                                   
CS 30493-071 Zn I     2    2.30  0.56 0.10 0.22 0.13 0.22 
CS 30493-071 Ga I     0                                   
CS 30493-071 Rb I     1 <  2.78  3.08                     
CS 30493-071 Sr II    2    0.70  0.29 0.04 0.24 0.23 0.25 
CS 30493-071 Y II     2   -0.45 -0.21 0.12 0.17 0.23 0.14 
CS 30493-071 Zr II    2    0.49  0.37 0.11 0.16 0.23 0.13 
CS 30493-071 Nb II    1 <  1.28  2.28                     
CS 30493-071 Mo I     1 <  0.90  1.84                     
CS 30493-071 Tc I     1 <  1.19                           
CS 30493-071 Ru I     0                                   
CS 30493-071 Sn I     0                                   
CS 30493-071 Ba II    1   -0.79 -0.51 0.05 0.14 0.20 0.10 
CS 30493-071 La II    1 < -1.03  0.33                     
CS 30493-071 Ce II    5 < -0.23  0.65                     
CS 30493-071 Pr II    5 < -0.59  1.15                     
CS 30493-071 Nd II    5 < -0.35  0.69                     
CS 30493-071 Sm II    2 < -0.23  1.27                     
CS 30493-071 Eu II    4 < -1.51  0.43                     
CS 30493-071 Gd II    3 <  0.05  1.44                     
CS 30493-071 Tb II    3 < -0.57  1.59                     
CS 30493-071 Dy II    3 < -0.44  0.92                     
CS 30493-071 Ho II    2 < -0.77  1.21                     
CS 30493-071 Er II    3 < -0.35  1.19                     
CS 30493-071 Tm II    2 < -0.89  1.47                     
CS 30493-071 Yb II    1 < -1.43  0.11                     
CS 30493-071 Hf II    2 <  0.37  1.98                     
CS 30493-071 Ir I     0                                   
CS 30493-071 Pb I     1 <  1.50  2.28                     
CS 30493-071 Th II    3 < -0.55  1.85                     
CS 30494-003 Fe I   114    4.53 -2.97 0.06 0.15 0.00 0.00 
CS 30494-003 Fe II   11    4.53 -2.97 0.07 0.16 0.00 0.00 
CS 30494-003 Li I     1    0.80       0.09 0.16 0.11 0.19 
CS 30494-003 C (CH)   1    5.59  0.14 0.15 0.25 0.19 0.19 
CS 30494-003 N (NH)   1 <  5.20  0.35                     
CS 30494-003 O I      3 <  6.65  0.93                     
CS 30494-003 Na I     0                                   
CS 30494-003 Mg I     7    5.11  0.48 0.05 0.15 0.08 0.18 
CS 30494-003 Al I     1    2.82 -0.66 0.09 0.29 0.24 0.30 
CS 30494-003 Si I     0                                   
CS 30494-003 K I      1    2.38  0.32 0.13 0.18 0.14 0.21 
CS 30494-003 Ca I    11    3.77  0.41 0.11 0.17 0.12 0.20 
CS 30494-003 Sc II    5    0.12 -0.06 0.05 0.15 0.17 0.09 
CS 30494-003 Ti I    18    2.12  0.14 0.07 0.15 0.09 0.18 
CS 30494-003 Ti II   23    2.17  0.19 0.06 0.15 0.17 0.10 
CS 30494-003 V I      1    0.85 -0.11 0.12 0.18 0.13 0.21 
CS 30494-003 V II     2    1.03  0.08 0.20 0.24 0.26 0.21 
CS 30494-003 Cr I    11    2.48 -0.19 0.07 0.15 0.09 0.18 
CS 30494-003 Cr II    2    2.92  0.25 0.08 0.16 0.19 0.11 
CS 30494-003 Mn I     6    2.13 -0.33 0.07 0.15 0.09 0.19 
CS 30494-003 Mn II    1    2.02 -0.44 0.15 0.21 0.22 0.18 
CS 30494-003 Co I     3    1.97 -0.05 0.13 0.19 0.14 0.22 
CS 30494-003 Ni I     6    3.37  0.12 0.13 0.19 0.14 0.22 
CS 30494-003 Cu I     0                                   
CS 30494-003 Zn I     2    2.01  0.42 0.07 0.15 0.09 0.18 
CS 30494-003 Ga I     0                                   
CS 30494-003 Rb I     1 <  1.83  2.28                     
CS 30494-003 Sr II    2    0.02  0.12 0.04 0.25 0.25 0.26 
CS 30494-003 Y II     3   -1.34 -0.58 0.13 0.19 0.21 0.15 
CS 30494-003 Zr II    3   -0.34  0.05 0.10 0.17 0.20 0.13 
CS 30494-003 Nb II    1 <  0.44  1.95                     
CS 30494-003 Mo I     1 <  0.03  1.12                     
CS 30494-003 Tc I     1 <  0.44                           
CS 30494-003 Ru I     0                                   
CS 30494-003 Sn I     0                                   
CS 30494-003 Ba II    3   -1.44 -0.65 0.06 0.15 0.17 0.09 
CS 30494-003 La II    4 < -1.91 -0.04                     
CS 30494-003 Ce II    5 < -1.30  0.09                     
CS 30494-003 Pr II    1 < -1.70  0.55                     
CS 30494-003 Nd II    5 < -1.24  0.31                     
CS 30494-003 Sm II    0                                   
CS 30494-003 Eu II    3   -2.43  0.02 0.12 0.18 0.20 0.14 
CS 30494-003 Gd II    1 < -0.94  0.96                     
CS 30494-003 Tb II    3 < -1.60  1.07                     
CS 30494-003 Dy II    1   -1.77  0.10 0.20 0.24 0.26 0.21 
CS 30494-003 Ho II    0                                   
CS 30494-003 Er II    1 < -1.43  0.62                     
CS 30494-003 Tm II    2 < -1.85  1.02                     
CS 30494-003 Yb II    1   -2.32 -0.27 0.19 0.24 0.26 0.21 
CS 30494-003 Hf II    1 < -0.74  1.38                     
CS 30494-003 Ir I     0                                   
CS 30494-003 Pb I     1 <  0.76  1.69                     
CS 30494-003 Th II    0                                   
CS 31082-001 Fe I   106    4.41 -3.09 0.06 0.15 0.00 0.00 
CS 31082-001 Fe II    9    4.47 -3.03 0.07 0.16 0.00 0.00 
CS 31082-001 Li I     1    0.77       0.07 0.15 0.09 0.18 
CS 31082-001 C (CH)   1    5.30 -0.10 0.15 0.25 0.19 0.19 
CS 31082-001 N (NH)   1    4.20 -0.60 0.30 0.36 0.32 0.32 
CS 31082-001 O I      0                                   
CS 31082-001 Na I     1    3.30  0.15 0.10 0.30 0.25 0.30 
CS 31082-001 Mg I     8    5.11  0.60 0.06 0.16 0.09 0.18 
CS 31082-001 Al I     1    2.91 -0.45 0.09 0.30 0.24 0.30 
CS 31082-001 Si I     1    5.49  1.07 0.17 0.21 0.18 0.24 
CS 31082-001 K I      0                                   
CS 31082-001 Ca I     9    3.73  0.48 0.11 0.17 0.12 0.20 
CS 31082-001 Sc II    6    0.03 -0.09 0.05 0.15 0.17 0.09 
CS 31082-001 Ti I    17    2.03  0.17 0.06 0.14 0.08 0.18 
CS 31082-001 Ti II   29    2.14  0.21 0.05 0.15 0.17 0.10 
CS 31082-001 V I      1    0.73 -0.11 0.11 0.17 0.13 0.20 
CS 31082-001 V II     2    0.95  0.05 0.19 0.24 0.25 0.20 
CS 31082-001 Cr I     9    2.35 -0.20 0.06 0.14 0.08 0.18 
CS 31082-001 Cr II    1    2.66  0.05 0.09 0.17 0.19 0.12 
CS 31082-001 Mn I     1    1.87 -0.47 0.06 0.14 0.09 0.18 
CS 31082-001 Mn II    3    1.63 -0.78 0.15 0.21 0.22 0.18 
CS 31082-001 Co I     4    1.51 -0.38 0.17 0.28 0.23 0.29 
CS 31082-001 Ni I    12    3.21  0.09 0.14 0.20 0.15 0.22 
CS 31082-001 Cu I     1 <  0.55 -0.55                     
CS 31082-001 Zn I     2    1.79  0.33 0.07 0.15 0.09 0.18 
CS 31082-001 Ga I     0                                   
CS 31082-001 Rb I     0                                   
CS 31082-001 Sr II    2    0.51  0.67 0.02 0.12 0.12 0.16 
CS 31082-001 Y II     7   -0.62  0.20 0.06 0.15 0.17 0.09 
CS 31082-001 Zr II    3    0.19  0.64 0.05 0.15 0.17 0.09 
CS 31082-001 Nb II    0                                   
CS 31082-001 Mo I     1   -0.37  0.84 0.17 0.22 0.18 0.24 
CS 31082-001 Tc I     0                                   
CS 31082-001 Ru I     1   -0.01  1.33 0.17 0.22 0.18 0.24 
CS 31082-001 Sn I     1 <  0.84  1.86                     
CS 31082-001 Ba II    4    0.08  0.92 0.05 0.17 0.18 0.15 
CS 31082-001 La II    4   -0.98  0.95 0.05 0.17 0.18 0.13 
CS 31082-001 Ce II    5   -0.67  0.78 0.05 0.15 0.18 0.09 
CS 31082-001 Pr II    4   -1.00  1.30 0.04 0.15 0.17 0.09 
CS 31082-001 Nd II    5   -0.45  1.16 0.04 0.14 0.17 0.08 
CS 31082-001 Sm II    2   -0.86  1.21 0.04 0.14 0.17 0.08 
CS 31082-001 Eu II    4   -1.13  1.37 0.04 0.16 0.16 0.19 
CS 31082-001 Gd II    2   -0.53  1.42 0.05 0.15 0.18 0.09 
CS 31082-001 Tb II    3   -1.38  1.35 0.09 0.16 0.19 0.11 
CS 31082-001 Dy II    3   -0.33  1.59 0.07 0.19 0.19 0.16 
CS 31082-001 Ho II    2   -1.19  1.35 0.05 0.17 0.18 0.14 
CS 31082-001 Er II    3   -0.61  1.49 0.09 0.17 0.19 0.13 
CS 31082-001 Tm II    2   -1.46  1.47 0.11 0.18 0.20 0.13 
CS 31082-001 Yb II    1   -0.73  1.38 0.10 0.27 0.26 0.28 
CS 31082-001 Hf II    2   -1.11  1.07 0.17 0.22 0.24 0.18 
CS 31082-001 Ir I     2    0.09  1.80 0.14 0.19 0.15 0.22 
CS 31082-001 Pb I     1 <  0.25  1.30                     
CS 31082-001 Th II    2   -1.45  1.52 0.07 0.16 0.18 0.10 
BD-20 6008   Fe I    86    4.50 -3.00 0.05 0.15 0.00 0.00 
BD-20 6008   Fe II    8    4.45 -3.05 0.06 0.15 0.00 0.00 
BD-20 6008   Li I     1 <  0.05                           
BD-20 6008   C (CH)   1    4.95 -0.43 0.15 0.25 0.19 0.19 
BD-20 6008   N (NH)   1    5.63  0.85 0.30 0.36 0.32 0.32 
BD-20 6008   O I      4 <  6.21  0.52                     
BD-20 6008   Na I     0                                   
BD-20 6008   Mg I     7    5.13  0.53 0.06 0.16 0.08 0.18 
BD-20 6008   Al I     1    3.01 -0.44 0.08 0.28 0.20 0.26 
BD-20 6008   Si I     0                                   
BD-20 6008   K I      1    2.35  0.32 0.13 0.18 0.14 0.21 
BD-20 6008   Ca I    11    3.78  0.44 0.10 0.17 0.12 0.20 
BD-20 6008   Sc II    6    0.06 -0.04 0.05 0.15 0.17 0.09 
BD-20 6008   Ti I    18    2.04  0.09 0.05 0.14 0.07 0.17 
BD-20 6008   Ti II   27    2.23  0.33 0.05 0.14 0.17 0.09 
BD-20 6008   V I      1    0.62 -0.31 0.11 0.17 0.12 0.20 
BD-20 6008   V II     2    1.03  0.15 0.19 0.23 0.25 0.20 
BD-20 6008   Cr I    10    2.35 -0.29 0.05 0.14 0.07 0.18 
BD-20 6008   Cr II    2    2.77  0.18 0.07 0.15 0.18 0.09 
BD-20 6008   Mn I     6    1.94 -0.49 0.06 0.15 0.08 0.18 
BD-20 6008   Mn II    0                                   
BD-20 6008   Co I     2    1.88 -0.11 0.11 0.27 0.21 0.28 
BD-20 6008   Ni I     7    3.22 -0.00 0.13 0.18 0.14 0.21 
BD-20 6008   Cu I     1 <  0.81 -0.38                     
BD-20 6008   Zn I     2    1.76  0.20 0.06 0.14 0.08 0.18 
BD-20 6008   Ga I     0                                   
BD-20 6008   Rb I     1 <  1.51  1.99                     
BD-20 6008   Sr II    2   -0.22 -0.04 0.03 0.19 0.17 0.21 
BD-20 6008   Y II     5   -1.21 -0.37 0.07 0.16 0.18 0.10 
BD-20 6008   Zr II    3   -0.41  0.05 0.05 0.15 0.18 0.08 
BD-20 6008   Nb II    1 <  0.05  1.64                     
BD-20 6008   Mo I     1 < -0.58  0.54                     
BD-20 6008   Tc I     0                                   
BD-20 6008   Ru I     0                                   
BD-20 6008   Sn I     0                                   
BD-20 6008   Ba II    3   -1.22 -0.35 0.05 0.15 0.17 0.09 
BD-20 6008   La II    3   -2.10 -0.16 0.08 0.16 0.19 0.10 
BD-20 6008   Ce II    2   -1.65 -0.18 0.07 0.16 0.18 0.10 
BD-20 6008   Pr II    2   -2.11  0.22 0.08 0.16 0.19 0.11 
BD-20 6008   Nd II    1   -1.87 -0.24 0.06 0.15 0.18 0.09 
BD-20 6008   Sm II    2   -2.05  0.04 0.12 0.19 0.21 0.14 
BD-20 6008   Eu II    2   -2.59 -0.06 0.07 0.16 0.18 0.10 
BD-20 6008   Gd II    2 < -1.42  0.56                     
BD-20 6008   Tb II    3 < -2.26  0.49                     
BD-20 6008   Dy II    1   -2.07 -0.12 0.08 0.16 0.19 0.10 
BD-20 6008   Ho II    0                                   
BD-20 6008   Er II    1   -2.06  0.07 0.15 0.21 0.23 0.17 
BD-20 6008   Tm II    2 < -2.28  0.67                     
BD-20 6008   Yb II    1   -2.36 -0.23 0.11 0.18 0.20 0.14 
BD-20 6008   Hf II    1 < -1.29  0.91                     
BD-20 6008   Ir I     0                                   
BD-20 6008   Pb I     1 <  0.46  1.42                     
BD-20 6008   Th II    3 < -2.42  0.57                     
BD-18 5550   Fe I   107    4.30 -3.20 0.06 0.15 0.00 0.00 
BD-18 5550   Fe II   12    4.35 -3.15 0.07 0.16 0.00 0.00 
BD-18 5550   Li I     1    0.70       0.07 0.15 0.09 0.18 
BD-18 5550   C (CH)   1    5.28  0.00 0.15 0.25 0.19 0.19 
BD-18 5550   N (CN)   1 <  5.20  0.52                     
BD-18 5550   O I      3 <  6.50  1.01                     
BD-18 5550   Na I     0                                   
BD-18 5550   Mg I     6    4.89  0.49 0.05 0.15 0.08 0.18 
BD-18 5550   Al I     1    2.57 -0.68 0.09 0.30 0.24 0.30 
BD-18 5550   Si I     0                                   
BD-18 5550   K I      0                                   
BD-18 5550   Ca I    10    3.61  0.47 0.11 0.17 0.12 0.20 
BD-18 5550   Sc II    6   -0.11 -0.11 0.05 0.15 0.17 0.09 
BD-18 5550   Ti I    18    1.87  0.13 0.07 0.15 0.09 0.18 
BD-18 5550   Ti II   26    1.94  0.14 0.05 0.15 0.17 0.09 
BD-18 5550   V I      0                                   
BD-18 5550   V II     2    0.79  0.01 0.20 0.24 0.26 0.21 
BD-18 5550   Cr I    10    2.19 -0.25 0.07 0.15 0.09 0.18 
BD-18 5550   Cr II    2    2.66  0.17 0.08 0.16 0.19 0.11 
BD-18 5550   Mn I     6    1.87 -0.36 0.08 0.16 0.10 0.19 
BD-18 5550   Mn II    0                                   
BD-18 5550   Co I     3    1.74 -0.04 0.13 0.20 0.15 0.22 
BD-18 5550   Ni I     6    3.11  0.09 0.14 0.19 0.15 0.22 
BD-18 5550   Cu I     0                                   
BD-18 5550   Zn I     2    1.71  0.35 0.08 0.15 0.10 0.19 
BD-18 5550   Ga I     0                                   
BD-18 5550   Rb I     1 <  1.23  1.91                     
BD-18 5550   Sr II    2   -1.28 -1.00 0.04 0.24 0.24 0.23 
BD-18 5550   Y II     1   -2.13 -1.19 0.12 0.18 0.21 0.14 
BD-18 5550   Zr II    2   -1.19 -0.62 0.14 0.20 0.22 0.16 
BD-18 5550   Nb II    0                                   
BD-18 5550   Mo I     1 < -0.94  0.38                     
BD-18 5550   Tc I     1 < -0.61                           
BD-18 5550   Ru I     0                                   
BD-18 5550   Sn I     0                                   
BD-18 5550   Ba II    4   -1.84 -0.87 0.07 0.15 0.18 0.10 
BD-18 5550   La II    1   -2.68 -0.63 0.16 0.21 0.23 0.18 
BD-18 5550   Ce II    5 < -2.12 -0.55                     
BD-18 5550   Pr II    1 < -2.18  0.25                     
BD-18 5550   Nd II    1   -2.12 -0.39 0.13 0.19 0.21 0.15 
BD-18 5550   Sm II    2 < -2.20 -0.01                     
BD-18 5550   Eu II    2   -3.09 -0.46 0.11 0.18 0.20 0.14 
BD-18 5550   Gd II    2 < -1.69  0.39                     
BD-18 5550   Tb II    3 < -2.20  0.65                     
BD-18 5550   Dy II    1 < -1.85  0.20                     
BD-18 5550   Ho II    0                                   
BD-18 5550   Er II    1 < -2.08  0.15                     
BD-18 5550   Tm II    0                                   
BD-18 5550   Yb II    1   -2.58 -0.35 0.34 0.37 0.38 0.35 
BD-18 5550   Hf II    1 < -1.37  0.93                     
BD-18 5550   Ir I     1 < -0.61  1.21                     
BD-18 5550   Pb I     1 <  0.01  1.17                     
BD-18 5550   Th II    0                                   
BD-15 5781   Fe I   117    4.58 -2.92 0.06 0.15 0.00 0.00 
BD-15 5781   Fe II    8    4.63 -2.87 0.06 0.15 0.00 0.00 
BD-15 5781   Li I     1 < -0.56                           
BD-15 5781   C (CH)   1    5.17 -0.39 0.15 0.25 0.19 0.19 
BD-15 5781   N (NH)   1    5.46  0.50 0.30 0.36 0.32 0.32 
BD-15 5781   O I      3    6.34  0.57 0.20 0.24 0.21 0.26 
BD-15 5781   Na I     0                                   
BD-15 5781   Mg I     6    5.16  0.48 0.06 0.17 0.09 0.18 
BD-15 5781   Al I     1    2.99 -0.54 0.08 0.28 0.20 0.25 
BD-15 5781   Si I     2    5.16  0.57 0.21 0.25 0.22 0.27 
BD-15 5781   K I      1    2.28  0.17 0.13 0.18 0.14 0.21 
BD-15 5781   Ca I    10    3.82  0.41 0.10 0.17 0.12 0.20 
BD-15 5781   Sc II    7    0.11 -0.17 0.05 0.15 0.17 0.09 
BD-15 5781   Ti I    16    2.10  0.07 0.05 0.14 0.08 0.17 
BD-15 5781   Ti II   27    2.28  0.20 0.05 0.15 0.17 0.08 
BD-15 5781   V I      1    0.68 -0.33 0.11 0.17 0.12 0.20 
BD-15 5781   V II     2    1.04 -0.02 0.19 0.23 0.25 0.20 
BD-15 5781   Cr I     9    2.45 -0.27 0.05 0.14 0.07 0.17 
BD-15 5781   Cr II    3    2.95  0.18 0.07 0.16 0.19 0.09 
BD-15 5781   Mn I     6    2.07 -0.44 0.05 0.15 0.07 0.17 
BD-15 5781   Mn II    0                                   
BD-15 5781   Co I     5    1.71 -0.35 0.13 0.24 0.18 0.25 
BD-15 5781   Ni I     9    3.36  0.07 0.12 0.18 0.13 0.21 
BD-15 5781   Cu I     1    0.44 -0.83 0.15 0.20 0.16 0.22 
BD-15 5781   Zn I     2    1.96  0.33 0.05 0.14 0.08 0.17 
BD-15 5781   Ga I     0                                   
BD-15 5781   Rb I     1 <  1.29  1.69                     
BD-15 5781   Sr II    2   -0.04 -0.04 0.03 0.17 0.15 0.18 
BD-15 5781   Y II     6   -1.21 -0.55 0.07 0.15 0.18 0.10 
BD-15 5781   Zr II    3   -0.31 -0.02 0.05 0.15 0.18 0.08 
BD-15 5781   Nb II    1 < -0.24  1.17                     
BD-15 5781   Mo I     1   -0.95  0.09 0.29 0.32 0.29 0.33 
BD-15 5781   Tc I     0                                   
BD-15 5781   Ru I     0                                   
BD-15 5781   Sn I     1 <  0.55  1.40                     
BD-15 5781   Ba II    3   -1.07 -0.38 0.05 0.15 0.17 0.09 
BD-15 5781   La II    4   -1.96 -0.19 0.07 0.16 0.18 0.09 
BD-15 5781   Ce II    2   -1.50 -0.21 0.10 0.17 0.20 0.11 
BD-15 5781   Pr II    3   -2.03  0.12 0.10 0.17 0.20 0.12 
BD-15 5781   Nd II    5   -1.53 -0.08 0.07 0.16 0.19 0.10 
BD-15 5781   Sm II    2   -1.88  0.03 0.10 0.17 0.20 0.11 
BD-15 5781   Eu II    4   -2.28  0.07 0.07 0.15 0.17 0.10 
BD-15 5781   Gd II    2   -1.65  0.15 0.17 0.22 0.24 0.18 
BD-15 5781   Tb II    0                                   
BD-15 5781   Dy II    4   -1.59  0.18 0.08 0.16 0.19 0.10 
BD-15 5781   Ho II    0                                   
BD-15 5781   Er II    2   -1.85  0.10 0.12 0.18 0.21 0.13 
BD-15 5781   Tm II    1   -2.72  0.05 0.33 0.36 0.37 0.34 
BD-15 5781   Yb II    1   -2.08 -0.13 0.11 0.22 0.22 0.20 
BD-15 5781   Hf II    1 < -1.40  0.62                     
BD-15 5781   Ir I     1 < -0.92  0.62                     
BD-15 5781   Pb I     1 <  0.24  1.12                     
BD-15 5781   Th II    1   -2.73  0.08 0.33 0.36 0.37 0.34 
BD-01 2582   Fe I    94    4.88 -2.62 0.06 0.14 0.00 0.00 
BD-01 2582   Fe II   11    4.85 -2.65 0.07 0.15 0.00 0.00 
BD-01 2582   Li I     1    0.64       0.12 0.18 0.13 0.21 
BD-01 2582   C (CH)   1    6.67  0.88 0.15 0.25 0.19 0.19 
BD-01 2582   N (CN)   1    5.29  0.10 0.20 0.28 0.23 0.23 
BD-01 2582   O I      0                                   
BD-01 2582   Na I     2    3.88  0.26 0.15 0.20 0.16 0.22 
BD-01 2582   Mg I     3    5.52  0.53 0.06 0.16 0.09 0.19 
BD-01 2582   Al I     1    3.20 -0.63 0.09 0.29 0.23 0.28 
BD-01 2582   Si I     2    5.74  0.85 0.18 0.22 0.19 0.25 
BD-01 2582   K I      1    2.64  0.23 0.13 0.18 0.14 0.21 
BD-01 2582   Ca I     7    4.25  0.53 0.10 0.17 0.12 0.20 
BD-01 2582   Sc II    3    0.49 -0.01 0.05 0.15 0.17 0.09 
BD-01 2582   Ti I    15    2.51  0.18 0.05 0.14 0.08 0.18 
BD-01 2582   Ti II   19    2.57  0.27 0.05 0.15 0.17 0.09 
BD-01 2582   V I      0                                   
BD-01 2582   V II     2    1.37  0.09 0.19 0.24 0.25 0.20 
BD-01 2582   Cr I    10    2.82 -0.21 0.06 0.14 0.08 0.18 
BD-01 2582   Cr II    2    3.40  0.41 0.07 0.16 0.18 0.10 
BD-01 2582   Mn I     1    2.31 -0.50 0.06 0.14 0.08 0.18 
BD-01 2582   Mn II    0                                   
BD-01 2582   Co I     2    2.11 -0.26 0.12 0.24 0.19 0.26 
BD-01 2582   Ni I     6    3.61  0.01 0.13 0.18 0.14 0.21 
BD-01 2582   Cu I     1 <  0.86 -0.71                     
BD-01 2582   Zn I     2    2.27  0.33 0.05 0.14 0.08 0.17 
BD-01 2582   Ga I     0                                   
BD-01 2582   Rb I     1 <  1.78  1.88                     
BD-01 2582   Sr II    2    0.60  0.37 0.03 0.19 0.18 0.20 
BD-01 2582   Y II     3   -0.47 -0.04 0.07 0.15 0.18 0.10 
BD-01 2582   Zr II    2    0.38  0.45 0.05 0.15 0.18 0.08 
BD-01 2582   Nb II    1 <  0.32  1.51                     
BD-01 2582   Mo I     1   -0.35  0.39 0.17 0.22 0.18 0.24 
BD-01 2582   Tc I     1 <  0.62                           
BD-01 2582   Ru I     0                                   
BD-01 2582   Sn I     0                                   
BD-01 2582   Ba II    3    0.61  1.08 0.05 0.15 0.17 0.11 
BD-01 2582   La II    3   -0.73  0.82 0.05 0.15 0.17 0.09 
BD-01 2582   Ce II    4   -0.17  0.89 0.05 0.15 0.18 0.09 
BD-01 2582   Pr II    1   -1.14  0.79 0.08 0.16 0.19 0.10 
BD-01 2582   Nd II    4   -0.28  0.95 0.05 0.15 0.17 0.08 
BD-01 2582   Sm II    2   -0.99  0.70 0.06 0.15 0.18 0.09 
BD-01 2582   Eu II    4   -1.74  0.38 0.07 0.15 0.18 0.10 
BD-01 2582   Gd II    1   -1.04  0.54 0.12 0.18 0.21 0.14 
BD-01 2582   Tb II    1 < -1.19  1.16                     
BD-01 2582   Dy II    2   -0.93  0.62 0.08 0.16 0.19 0.11 
BD-01 2582   Ho II    0                                   
BD-01 2582   Er II    2   -1.05  0.68 0.10 0.17 0.20 0.13 
BD-01 2582   Tm II    0                                   
BD-01 2582   Yb II    1   -0.92  0.81 0.11 0.20 0.21 0.16 
BD-01 2582   Hf II    1   -0.81  0.99 0.26 0.29 0.31 0.27 
BD-01 2582   Ir I     1 < -0.11  1.13                     
BD-01 2582   Pb I     1    0.80  1.38 0.07 0.15 0.09 0.18 
BD-01 2582   Th II    0                                   
BD+10 2495   Fe I    81    5.34 -2.16 0.06 0.15 0.00 0.00 
BD+10 2495   Fe II    8    5.36 -2.14 0.06 0.15 0.00 0.00 
BD+10 2495   Li I     1    0.73       0.08 0.15 0.10 0.18 
BD+10 2495   C (CH)   1    6.07 -0.22 0.15 0.25 0.19 0.19 
BD+10 2495   N (CN)   1 <  6.05  0.36                     
BD+10 2495   O I      3    6.74  0.21 0.13 0.18 0.14 0.21 
BD+10 2495   Na I     1    3.89 -0.19 0.13 0.18 0.14 0.21 
BD+10 2495   Mg I     4    5.75  0.31 0.05 0.17 0.09 0.18 
BD+10 2495   Al I     1    3.67 -0.62 0.08 0.27 0.19 0.23 
BD+10 2495   Si I     2    5.78  0.44 0.17 0.22 0.18 0.24 
BD+10 2495   K I      0                                   
BD+10 2495   Ca I     9    4.53  0.35 0.10 0.18 0.12 0.20 
BD+10 2495   Sc II    6    0.93 -0.08 0.04 0.15 0.17 0.08 
BD+10 2495   Ti I    15    2.85  0.06 0.04 0.14 0.07 0.17 
BD+10 2495   Ti II   20    3.07  0.26 0.04 0.15 0.17 0.08 
BD+10 2495   V I      1    1.47 -0.30 0.10 0.17 0.12 0.19 
BD+10 2495   V II     2    1.92  0.13 0.19 0.23 0.25 0.20 
BD+10 2495   Cr I    10    3.24 -0.24 0.05 0.14 0.07 0.17 
BD+10 2495   Cr II    3    3.71  0.22 0.06 0.15 0.18 0.09 
BD+10 2495   Mn I     5    2.78 -0.49 0.05 0.14 0.08 0.17 
BD+10 2495   Mn II    0                                   
BD+10 2495   Co I     1    2.56 -0.27 0.11 0.28 0.22 0.27 
BD+10 2495   Ni I     8    4.01 -0.05 0.12 0.17 0.13 0.20 
BD+10 2495   Cu I     1    1.15 -0.88 0.11 0.17 0.12 0.20 
BD+10 2495   Zn I     1    2.50  0.10 0.04 0.14 0.08 0.17 
BD+10 2495   Ga I     0                                   
BD+10 2495   Rb I     0                                   
BD+10 2495   Sr II    1    0.65 -0.08 0.03 0.15 0.13 0.15 
BD+10 2495   Y II     4   -0.35 -0.41 0.06 0.15 0.18 0.09 
BD+10 2495   Zr II    3    0.50  0.06 0.05 0.15 0.17 0.08 
BD+10 2495   Nb II    1 <  0.55  1.23                     
BD+10 2495   Mo I     1   -0.32 -0.04 0.28 0.31 0.29 0.33 
BD+10 2495   Tc I     1 <  0.14                           
BD+10 2495   Ru I     0                                   
BD+10 2495   Sn I     1 <  1.15  1.24                     
BD+10 2495   Ba II    3   -0.02 -0.05 0.05 0.15 0.17 0.08 
BD+10 2495   La II    4   -1.06 -0.02 0.06 0.15 0.18 0.09 
BD+10 2495   Ce II    4   -0.70 -0.13 0.10 0.17 0.20 0.12 
BD+10 2495   Pr II    0                                   
BD+10 2495   Nd II    5   -0.63  0.10 0.07 0.15 0.18 0.09 
BD+10 2495   Sm II    2   -1.05  0.14 0.07 0.16 0.19 0.10 
BD+10 2495   Eu II    4   -1.34  0.28 0.06 0.16 0.17 0.10 
BD+10 2495   Gd II    2   -0.74  0.34 0.12 0.18 0.21 0.13 
BD+10 2495   Tb II    1 < -1.25  0.59                     
BD+10 2495   Dy II    3   -0.73  0.31 0.07 0.16 0.18 0.09 
BD+10 2495   Ho II    0                                   
BD+10 2495   Er II    2   -0.83  0.39 0.09 0.16 0.19 0.11 
BD+10 2495   Tm II    1   -1.79  0.25 0.22 0.26 0.28 0.23 
BD+10 2495   Yb II    1   -1.02  0.20 0.21 0.25 0.27 0.22 
BD+10 2495   Hf II    0                                   
BD+10 2495   Ir I     1 < -0.19  0.59                     
BD+10 2495   Pb I     1 <  0.66  0.78                     
BD+10 2495   Th II    1   -1.77  0.31 0.15 0.21 0.23 0.16 
BD+19 1185A  Fe I    54    6.25 -1.25 0.05 0.10 0.00 0.00 
BD+19 1185A  Fe II    9    6.25 -1.25 0.06 0.12 0.00 0.00 
BD+19 1185A  Li I     1    1.52       0.07 0.10 0.09 0.13 
BD+19 1185A  C (CH)   1    6.87 -0.31 0.15 0.25 0.19 0.19 
BD+19 1185A  N (CN)   1    6.79  0.21 0.20 0.28 0.23 0.23 
BD+19 1185A  O I      3    7.61  0.17 0.07 0.10 0.09 0.13 
BD+19 1185A  Na I     2    4.81 -0.19 0.11 0.13 0.12 0.15 
BD+19 1185A  Mg I     1    6.68  0.33 0.04 0.11 0.07 0.13 
BD+19 1185A  Al I     1    4.27 -0.93 0.07 0.20 0.16 0.15 
BD+19 1185A  Si I     4    6.52  0.26 0.17 0.18 0.18 0.20 
BD+19 1185A  K I      1    4.04  0.26 0.12 0.18 0.15 0.18 
BD+19 1185A  Ca I     5    5.36  0.27 0.10 0.17 0.13 0.15 
BD+19 1185A  Sc II    4    2.00  0.09 0.05 0.09 0.10 0.08 
BD+19 1185A  Ti I    12    3.86  0.16 0.04 0.11 0.07 0.12 
BD+19 1185A  Ti II   16    3.99  0.29 0.05 0.10 0.11 0.08 
BD+19 1185A  V I      1    2.46 -0.22 0.10 0.17 0.13 0.17 
BD+19 1185A  V II     1    2.85  0.17 0.19 0.22 0.22 0.20 
BD+19 1185A  Cr I     9    4.38 -0.01 0.04 0.10 0.07 0.12 
BD+19 1185A  Cr II    3    4.68  0.29 0.06 0.12 0.12 0.09 
BD+19 1185A  Mn I     4    3.91 -0.27 0.04 0.10 0.07 0.12 
BD+19 1185A  Mn II    0                                   
BD+19 1185A  Co I     2    3.43 -0.32 0.12 0.18 0.14 0.17 
BD+19 1185A  Ni I     8    4.94 -0.03 0.11 0.13 0.12 0.15 
BD+19 1185A  Cu I     0                                   
BD+19 1185A  Zn I     2    3.43  0.12 0.04 0.09 0.06 0.12 
BD+19 1185A  Ga I     0                                   
BD+19 1185A  Rb I     1 <  2.35  1.08                     
BD+19 1185A  Sr II    1    1.49 -0.13 0.02 0.06 0.07 0.10 
BD+19 1185A  Y II     2    0.79 -0.18 0.08 0.12 0.12 0.10 
BD+19 1185A  Zr II    3    1.64  0.31 0.05 0.11 0.12 0.08 
BD+19 1185A  Nb II    1 <  1.58  1.37                     
BD+19 1185A  Mo I     1    0.76  0.13 0.18 0.20 0.19 0.21 
BD+19 1185A  Tc I     1 <  1.71                           
BD+19 1185A  Ru I     0                                   
BD+19 1185A  Sn I     0                                   
BD+19 1185A  Ba II    3    1.03  0.09 0.05 0.10 0.10 0.09 
BD+19 1185A  La II    2    0.01  0.15 0.10 0.14 0.15 0.13 
BD+19 1185A  Ce II    4    0.47  0.14 0.12 0.16 0.17 0.14 
BD+19 1185A  Pr II    0                                   
BD+19 1185A  Nd II    2    0.56  0.38 0.08 0.13 0.14 0.11 
BD+19 1185A  Sm II    1    0.07  0.36 0.11 0.15 0.16 0.13 
BD+19 1185A  Eu II    2   -0.34  0.38 0.05 0.11 0.12 0.08 
BD+19 1185A  Gd II    1 <  0.69  0.87                     
BD+19 1185A  Tb II    0                                   
BD+19 1185A  Dy II    1    0.37  0.52 0.06 0.13 0.12 0.10 
BD+19 1185A  Ho II    0                                   
BD+19 1185A  Er II    2    0.03  0.35 0.24 0.26 0.26 0.25 
BD+19 1185A  Tm II    0                                   
BD+19 1185A  Yb II    1   -0.02  0.31 0.11 0.15 0.15 0.13 
BD+19 1185A  Hf II    1 <  0.53  0.93                     
BD+19 1185A  Ir I     0                                   
BD+19 1185A  Pb I     1    1.07  0.28 0.20 0.21 0.21 0.23 
BD+19 1185A  Th II    0                                   
BD+24 1676   Fe I    85    4.80 -2.70 0.08 0.21 0.00 0.00 
BD+24 1676   Fe II   11    4.96 -2.54 0.08 0.15 0.00 0.00 
BD+24 1676   Li I     1    2.10       0.06 0.20 0.10 0.21 
BD+24 1676   C (CH)   1    6.19  0.31 0.15 0.25 0.20 0.20 
BD+24 1676   N (CN)   1 <  7.85  2.57                     
BD+24 1676   O I      2    6.29  0.30 0.09 0.21 0.12 0.22 
BD+24 1676   Na I     2    3.35 -0.19 0.10 0.24 0.15 0.25 
BD+24 1676   Mg I     7    5.26  0.36 0.06 0.22 0.10 0.21 
BD+24 1676   Al I     2    3.04 -0.71 0.09 0.27 0.18 0.27 
BD+24 1676   Si I     1    5.20  0.39 0.16 0.36 0.25 0.32 
BD+24 1676   K I      1    2.64  0.31 0.17 0.25 0.18 0.26 
BD+24 1676   Ca I    10    4.15  0.51 0.11 0.22 0.14 0.23 
BD+24 1676   Sc II    3    0.72  0.11 0.07 0.14 0.21 0.11 
BD+24 1676   Ti I     6    2.76  0.51 0.08 0.21 0.12 0.22 
BD+24 1676   Ti II   21    2.75  0.34 0.08 0.15 0.21 0.12 
BD+24 1676   V I      0                                   
BD+24 1676   V II     2    1.59  0.21 0.29 0.31 0.35 0.30 
BD+24 1676   Cr I     4    2.81 -0.13 0.06 0.20 0.10 0.21 
BD+24 1676   Cr II    2    3.29  0.20 0.10 0.16 0.23 0.13 
BD+24 1676   Mn I     4    2.38 -0.35 0.10 0.22 0.13 0.23 
BD+24 1676   Mn II    0                                   
BD+24 1676   Co I     3    2.45  0.16 0.13 0.23 0.16 0.24 
BD+24 1676   Ni I     4    3.65  0.13 0.14 0.24 0.16 0.25 
BD+24 1676   Cu I     0                                   
BD+24 1676   Zn I     2    2.16  0.30 0.16 0.25 0.18 0.26 
BD+24 1676   Ga I     0                                   
BD+24 1676   Rb I     0                                   
BD+24 1676   Sr II    2    0.38  0.06 0.04 0.23 0.26 0.23 
BD+24 1676   Y II     1   -0.62 -0.29 0.16 0.21 0.26 0.18 
BD+24 1676   Zr II    2    0.46  0.42 0.16 0.21 0.26 0.18 
BD+24 1676   Nb II    1 <  1.06  2.14                     
BD+24 1676   Mo I     1 <  1.13  1.95                     
BD+24 1676   Tc I     1 <  1.16                           
BD+24 1676   Ru I     0                                   
BD+24 1676   Sn I     0                                   
BD+24 1676   Ba II    1   -0.96 -0.60 0.10 0.16 0.23 0.13 
BD+24 1676   La II    0                                   
BD+24 1676   Ce II    5 < -0.18  0.78                     
BD+24 1676   Pr II    5 < -0.41  1.41                     
BD+24 1676   Nd II    5 < -0.46  0.66                     
BD+24 1676   Sm II    2 < -0.36  1.22                     
BD+24 1676   Eu II    3 < -1.57  0.45                     
BD+24 1676   Gd II    3 < -0.08  1.39                     
BD+24 1676   Tb II    3 < -0.61  1.63                     
BD+24 1676   Dy II    3 < -0.38  1.06                     
BD+24 1676   Ho II    0                                   
BD+24 1676   Er II    3 < -0.54  1.08                     
BD+24 1676   Tm II    2 < -1.01  1.43                     
BD+24 1676   Yb II    1 < -1.55  0.07                     
BD+24 1676   Hf II    2 <  0.29  1.98                     
BD+24 1676   Ir I     0                                   
BD+24 1676   Pb I     1 <  1.49  2.15                     
BD+24 1676   Th II    2 < -0.59  1.89                     
BD+26 3578   Fe I    76    4.90 -2.60 0.07 0.21 0.00 0.00 
BD+26 3578   Fe II   10    5.09 -2.41 0.08 0.15 0.00 0.00 
BD+26 3578   Li I     1    2.07       0.06 0.20 0.10 0.21 
BD+26 3578   C (CH)   1    6.13  0.12 0.15 0.25 0.19 0.20 
BD+26 3578   N (CN)   1 <  7.60  2.19                     
BD+26 3578   O I      3    6.49  0.39 0.09 0.21 0.12 0.22 
BD+26 3578   Na I     0                                   
BD+26 3578   Mg I     6    5.40  0.39 0.05 0.22 0.10 0.21 
BD+26 3578   Al I     2    3.10 -0.75 0.09 0.29 0.20 0.29 
BD+26 3578   Si I     1    5.37  0.46 0.16 0.36 0.24 0.31 
BD+26 3578   K I      0                                   
BD+26 3578   Ca I    11    4.28  0.53 0.11 0.22 0.13 0.23 
BD+26 3578   Sc II    6    0.85  0.11 0.09 0.15 0.21 0.12 
BD+26 3578   Ti I     9    2.82  0.46 0.09 0.21 0.11 0.22 
BD+26 3578   Ti II   17    2.95  0.41 0.07 0.15 0.21 0.11 
BD+26 3578   V I      1    1.48  0.15 0.21 0.28 0.22 0.29 
BD+26 3578   V II     2    1.75  0.23 0.24 0.27 0.31 0.25 
BD+26 3578   Cr I     4    2.89 -0.15 0.08 0.21 0.11 0.22 
BD+26 3578   Cr II    1    3.42  0.19 0.10 0.16 0.22 0.13 
BD+26 3578   Mn I     3    2.18 -0.66 0.07 0.20 0.10 0.21 
BD+26 3578   Mn II    0                                   
BD+26 3578   Co I     1    2.02 -0.37 0.15 0.24 0.17 0.25 
BD+26 3578   Ni I     2    3.58 -0.05 0.12 0.23 0.14 0.24 
BD+26 3578   Cu I     0                                   
BD+26 3578   Zn I     2    2.21  0.25 0.15 0.24 0.17 0.25 
BD+26 3578   Ga I     0                                   
BD+26 3578   Rb I     0                                   
BD+26 3578   Sr II    1    0.59  0.13 0.04 0.24 0.26 0.23 
BD+26 3578   Y II     1   -0.52 -0.32 0.15 0.20 0.25 0.17 
BD+26 3578   Zr II    2    0.48  0.31 0.23 0.26 0.30 0.24 
BD+26 3578   Nb II    1 <  1.19  2.14                     
BD+26 3578   Mo I     1 <  0.80  1.52                     
BD+26 3578   Tc I     1 <  1.05                           
BD+26 3578   Ru I     0                                   
BD+26 3578   Sn I     0                                   
BD+26 3578   Ba II    2   -0.55 -0.32 0.07 0.14 0.21 0.10 
BD+26 3578   La II    0                                   
BD+26 3578   Ce II    5 < -0.24  0.59                     
BD+26 3578   Pr II    4 < -0.50  1.19                     
BD+26 3578   Nd II    5 < -0.39  0.60                     
BD+26 3578   Sm II    2 < -0.34  1.11                     
BD+26 3578   Eu II    1 < -1.37  0.52                     
BD+26 3578   Gd II    3 <  0.06  1.40                     
BD+26 3578   Tb II    4 < -0.56  1.55                     
BD+26 3578   Dy II    2 < -0.52  0.79                     
BD+26 3578   Ho II    1 < -0.81  1.12                     
BD+26 3578   Er II    2 < -0.33  1.16                     
BD+26 3578   Tm II    2 < -0.90  1.41                     
BD+26 3578   Yb II    1 < -1.50 -0.01                     
BD+26 3578   Hf II    2 <  0.37  1.93                     
BD+26 3578   Ir I     0                                   
BD+26 3578   Pb I     1 <  1.46  2.02                     
BD+26 3578   Th II    2 < -0.58  1.77                     
BD+29 2356   Fe I    87    5.77 -1.73 0.05 0.16 0.00 0.00 
BD+29 2356   Fe II    8    5.88 -1.62 0.06 0.15 0.00 0.00 
BD+29 2356   Li I     1 <  0.32                           
BD+29 2356   C (CH)   1    6.58 -0.22 0.15 0.25 0.19 0.19 
BD+29 2356   N (CN)   1    6.71  0.51 0.20 0.28 0.23 0.23 
BD+29 2356   O I      1    7.65  0.69 0.05 0.14 0.09 0.17 
BD+29 2356   Na I     2    4.37 -0.14 0.11 0.17 0.13 0.20 
BD+29 2356   Mg I     3    6.22  0.36 0.04 0.17 0.07 0.18 
BD+29 2356   Al I     0                                   
BD+29 2356   Si I     4    6.24  0.46 0.16 0.21 0.18 0.23 
BD+29 2356   K I      1    3.57  0.27 0.12 0.21 0.14 0.23 
BD+29 2356   Ca I     7    5.03  0.42 0.10 0.25 0.16 0.24 
BD+29 2356   Sc II    5    1.62  0.09 0.04 0.15 0.15 0.09 
BD+29 2356   Ti I    15    3.27  0.05 0.04 0.18 0.07 0.19 
BD+29 2356   Ti II   13    3.71  0.38 0.04 0.15 0.16 0.09 
BD+29 2356   V I      1    1.77 -0.43 0.10 0.28 0.19 0.26 
BD+29 2356   V II     1    2.38  0.07 0.19 0.25 0.25 0.21 
BD+29 2356   Cr I     9    3.76 -0.15 0.04 0.16 0.06 0.18 
BD+29 2356   Cr II    1    4.27  0.25 0.05 0.15 0.18 0.08 
BD+29 2356   Mn I     4    3.25 -0.44 0.04 0.15 0.06 0.17 
BD+29 2356   Mn II    0                                   
BD+29 2356   Co I     1    2.76 -0.50 0.11 0.31 0.21 0.28 
BD+29 2356   Ni I     7    4.50  0.02 0.11 0.17 0.12 0.20 
BD+29 2356   Cu I     1    1.93 -0.53 0.06 0.14 0.09 0.18 
BD+29 2356   Zn I     2    3.10  0.28 0.04 0.14 0.07 0.17 
BD+29 2356   Ga I     0                                   
BD+29 2356   Rb I     1 <  1.68  0.89                     
BD+29 2356   Sr II    1    1.21 -0.04 0.02 0.09 0.08 0.13 
BD+29 2356   Y II     3    0.39 -0.19 0.05 0.15 0.18 0.08 
BD+29 2356   Zr II    2    1.23  0.28 0.04 0.17 0.16 0.10 
BD+29 2356   Nb II    1 <  1.20  1.36                     
BD+29 2356   Mo I     1    0.30  0.15 0.09 0.16 0.11 0.19 
BD+29 2356   Tc I     1 <  0.50                           
BD+29 2356   Ru I     0                                   
BD+29 2356   Sn I     1 <  1.93  1.59                     
BD+29 2356   Ba II    2    0.67  0.11 0.05 0.15 0.15 0.09 
BD+29 2356   La II    4   -0.49  0.04 0.05 0.16 0.16 0.09 
BD+29 2356   Ce II    5   -0.06 -0.01 0.05 0.15 0.18 0.09 
BD+29 2356   Pr II    2   -0.52  0.38 0.05 0.15 0.18 0.08 
BD+29 2356   Nd II    5    0.09  0.30 0.04 0.14 0.17 0.08 
BD+29 2356   Sm II    1   -0.43  0.23 0.04 0.15 0.18 0.08 
BD+29 2356   Eu II    2   -0.73  0.37 0.03 0.18 0.14 0.17 
BD+29 2356   Gd II    2   -0.09  0.46 0.06 0.15 0.19 0.09 
BD+29 2356   Tb II    1   -1.13  0.19 0.08 0.16 0.19 0.10 
BD+29 2356   Dy II    1    0.05  0.57 0.05 0.16 0.17 0.08 
BD+29 2356   Ho II    0                                   
BD+29 2356   Er II    1    0.01  0.71 0.07 0.17 0.17 0.10 
BD+29 2356   Tm II    0                                   
BD+29 2356   Yb II    1   -0.46  0.24 0.21 0.25 0.27 0.22 
BD+29 2356   Hf II    1   -0.53  0.24 0.10 0.17 0.20 0.12 
BD+29 2356   Ir I     1    0.10  0.45 0.09 0.16 0.11 0.19 
BD+29 2356   Pb I     1 <  0.30 -0.01                     
BD+29 2356   Th II    0                                   
BD+44 493    Fe I    61    3.22 -4.28 0.09 0.16 0.00 0.00 
BD+44 493    Fe II    2    3.24 -4.26 0.12 0.18 0.00 0.00 
BD+44 493    Li I     1    0.64       0.12 0.18 0.15 0.23 
BD+44 493    C (CH)   1    5.35  1.18 0.15 0.25 0.20 0.22 
BD+44 493    N (CN)   1 <  5.75  2.18                     
BD+44 493    O I      0                                   
BD+44 493    Na I     0                                   
BD+44 493    Mg I     7    4.21  0.90 0.09 0.16 0.12 0.22 
BD+44 493    Al I     1    1.73 -0.44 0.09 0.16 0.12 0.22 
BD+44 493    Si I     1    3.71  0.48 0.16 0.28 0.24 0.32 
BD+44 493    K I      0                                   
BD+44 493    Ca I     6    2.57  0.52 0.15 0.20 0.17 0.25 
BD+44 493    Sc II    1   -1.06  0.05 0.05 0.15 0.19 0.13 
BD+44 493    Ti I     3    0.90  0.24 0.19 0.23 0.21 0.27 
BD+44 493    Ti II    9    0.68 -0.02 0.08 0.16 0.19 0.15 
BD+44 493    V I      0                                   
BD+44 493    V II     2 <  0.31  0.64                     
BD+44 493    Cr I     2    1.04 -0.31 0.10 0.17 0.14 0.22 
BD+44 493    Cr II    0                                   
BD+44 493    Mn I     2    0.10 -1.05 0.16 0.20 0.18 0.25 
BD+44 493    Mn II    0                                   
BD+44 493    Co I     3    1.00  0.29 0.15 0.20 0.17 0.25 
BD+44 493    Ni I     2    2.08  0.14 0.14 0.19 0.16 0.24 
BD+44 493    Cu I     0                                   
BD+44 493    Zn I     2 <  1.39  1.11                     
BD+44 493    Ga I     1 <  0.35  1.59                     
BD+44 493    Rb I     0                                   
BD+44 493    Sr II    2   -1.96 -0.58 0.05 0.15 0.18 0.13 
BD+44 493    Y II     6 < -2.49 -0.44                     
BD+44 493    Zr II    3 < -1.02  0.66                     
BD+44 493    Nb II    1 <  0.34  3.14                     
BD+44 493    Mo I     1 < -0.47  1.93                     
BD+44 493    Tc I     1 <  0.03                           
BD+44 493    Ru I     0                                   
BD+44 493    Sn I     0                                   
BD+44 493    Ba II    1   -2.98 -0.90 0.10 0.17 0.21 0.16 
BD+44 493    La II    0                                   
BD+44 493    Ce II    5 < -1.66  1.02                     
BD+44 493    Pr II    4 < -2.00  1.54                     
BD+44 493    Nd II    5 < -1.82  1.02                     
BD+44 493    Sm II    2 < -1.60  1.70                     
BD+44 493    Eu II    4 < -2.83  0.91                     
BD+44 493    Gd II    2 < -1.31  1.88                     
BD+44 493    Tb II    3 < -1.82  2.14                     
BD+44 493    Dy II    3 < -2.01  1.15                     
BD+44 493    Ho II    2 < -2.21  1.57                     
BD+44 493    Er II    3 < -1.74  1.60                     
BD+44 493    Tm II    2 < -2.16  2.00                     
BD+44 493    Yb II    1 < -2.40  0.94                     
BD+44 493    Hf II    2 < -1.08  2.33                     
BD+44 493    Ir I     0                                   
BD+44 493    Pb I     1 <  0.38  2.62                     
BD+44 493    Th II    2 < -1.89  2.31                     
BD+80 245    Fe I    66    5.46 -2.04 0.06 0.14 0.00 0.00 
BD+80 245    Fe II   10    5.49 -2.01 0.07 0.15 0.00 0.00 
BD+80 245    Li I     1    1.50       0.06 0.15 0.09 0.18 
BD+80 245    C (CH)   1    6.61  0.18 0.15 0.25 0.19 0.19 
BD+80 245    N (CN)   1 <  6.80  0.97                     
BD+80 245    O I      2    6.85  0.19 0.10 0.17 0.12 0.20 
BD+80 245    Na I     0                                   
BD+80 245    Mg I     4    5.27 -0.29 0.04 0.16 0.08 0.17 
BD+80 245    Al I     1    3.01 -1.40 0.09 0.28 0.22 0.28 
BD+80 245    Si I     0                                   
BD+80 245    K I      0                                   
BD+80 245    Ca I    11    4.10 -0.20 0.11 0.17 0.12 0.20 
BD+80 245    Sc II    5    0.67 -0.48 0.08 0.16 0.18 0.11 
BD+80 245    Ti I    13    2.56 -0.35 0.07 0.15 0.09 0.18 
BD+80 245    Ti II   16    2.72 -0.22 0.06 0.15 0.18 0.09 
BD+80 245    V I      1    1.48 -0.41 0.11 0.17 0.13 0.20 
BD+80 245    V II     2    1.62 -0.31 0.21 0.25 0.27 0.22 
BD+80 245    Cr I    11    3.42 -0.19 0.06 0.14 0.08 0.18 
BD+80 245    Cr II    3    3.83  0.19 0.07 0.16 0.18 0.10 
BD+80 245    Mn I     5    3.07 -0.33 0.06 0.14 0.08 0.18 
BD+80 245    Mn II    0                                   
BD+80 245    Co I     2    2.57 -0.39 0.12 0.21 0.15 0.23 
BD+80 245    Ni I     8    4.12 -0.06 0.13 0.19 0.14 0.21 
BD+80 245    Cu I     0                                   
BD+80 245    Zn I     1    2.14 -0.38 0.09 0.16 0.11 0.19 
BD+80 245    Ga I     0                                   
BD+80 245    Rb I     1 <  2.12  1.64                     
BD+80 245    Sr II    2   -0.06 -0.93 0.04 0.21 0.21 0.20 
BD+80 245    Y II     1   -1.23 -1.43 0.19 0.24 0.26 0.20 
BD+80 245    Zr II    2   -0.10 -0.67 0.23 0.27 0.28 0.24 
BD+80 245    Nb II    1 <  1.14  1.69                     
BD+80 245    Mo I     1 <  0.70  0.86                     
BD+80 245    Tc I     1 <  0.87                           
BD+80 245    Ru I     0                                   
BD+80 245    Sn I     0                                   
BD+80 245    Ba II    1   -1.64 -1.81 0.06 0.15 0.18 0.09 
BD+80 245    La II    0                                   
BD+80 245    Ce II    5 < -0.71 -0.28                     
BD+80 245    Pr II    0                                   
BD+80 245    Nd II    0                                   
BD+80 245    Sm II    2 < -0.65  0.40                     
BD+80 245    Eu II    1 < -1.72 -0.23                     
BD+80 245    Gd II    2 < -0.33  0.61                     
BD+80 245    Tb II    1 < -0.12  1.59                     
BD+80 245    Dy II    1 <  0.24  1.15                     
BD+80 245    Ho II    0                                   
BD+80 245    Er II    1 < -0.62  0.47                     
BD+80 245    Tm II    2 < -1.05  0.86                     
BD+80 245    Yb II    1 < -1.48 -0.39                     
BD+80 245    Hf II    1 < -0.17  0.99                     
BD+80 245    Ir I     1 <  1.35  2.01                     
BD+80 245    Pb I     1 <  0.95  0.95                     
BD+80 245    Th II    0                                   
CD-38 245    Fe I    71    2.91 -4.59 0.08 0.16 0.00 0.00 
CD-38 245    Fe II    3    3.00 -4.50 0.10 0.17 0.00 0.00 
CD-38 245    Li I     1 <  0.01                           
CD-38 245    C (CH)   1 <  3.65 -0.29                     
CD-38 245    N (NH)   1 <  4.90  1.56                     
CD-38 245    O I      4 <  6.36  2.26                     
CD-38 245    Na I     0                                   
CD-38 245    Mg I     7    3.67  0.66 0.09 0.18 0.13 0.22 
CD-38 245    Al I     2    1.23 -0.63 0.09 0.17 0.12 0.21 
CD-38 245    Si I     1    3.45  0.53 0.16 0.32 0.28 0.34 
CD-38 245    K I      0                                   
CD-38 245    Ca I     5    2.23  0.48 0.14 0.19 0.16 0.23 
CD-38 245    Sc II    6   -1.57 -0.22 0.10 0.17 0.20 0.15 
CD-38 245    Ti I     4    0.85  0.49 0.13 0.19 0.16 0.23 
CD-38 245    Ti II   18    0.67  0.22 0.07 0.15 0.19 0.12 
CD-38 245    V I      0                                   
CD-38 245    V II     2 < -0.19  0.38                     
CD-38 245    Cr I     4    0.61 -0.44 0.06 0.15 0.11 0.20 
CD-38 245    Cr II    0                                   
CD-38 245    Mn I     3   -0.06 -0.90 0.09 0.16 0.13 0.21 
CD-38 245    Mn II    1    0.36 -0.57 0.16 0.21 0.24 0.18 
CD-38 245    Co I     7    0.58  0.18 0.15 0.20 0.17 0.24 
CD-38 245    Ni I     7    1.52 -0.11 0.15 0.22 0.18 0.26 
CD-38 245    Cu I     0                                   
CD-38 245    Zn I     2    1.05  1.08 0.16 0.21 0.18 0.24 
CD-38 245    Ga I     0                                   
CD-38 245    Rb I     1 <  1.43  3.50                     
CD-38 245    Sr II    2   -2.35 -0.73 0.04 0.15 0.18 0.13 
CD-38 245    Y II     6 < -3.06 -0.77                     
CD-38 245    Zr II    3 < -1.83  0.09                     
CD-38 245    Nb II    1 < -0.45  2.59                     
CD-38 245    Mo I     1 < -0.96  1.75                     
CD-38 245    Tc I     1 < -0.81                           
CD-38 245    Ru I     0                                   
CD-38 245    Sn I     1 <  0.43  2.95                     
CD-38 245    Ba II    2   -3.41 -1.10 0.10 0.17 0.20 0.14 
CD-38 245    La II    0                                   
CD-38 245    Ce II    5 < -2.39  0.53                     
CD-38 245    Pr II    5 < -2.64  1.14                     
CD-38 245    Nd II    5 < -2.48  0.60                     
CD-38 245    Sm II    2 < -2.32  1.22                     
CD-38 245    Eu II    1 < -3.38  0.60                     
CD-38 245    Gd II    3 < -1.92  1.51                     
CD-38 245    Tb II    3 < -2.64  1.56                     
CD-38 245    Dy II    3 < -2.66  0.74                     
CD-38 245    Ho II    0                                   
CD-38 245    Er II    3 < -2.58  1.00                     
CD-38 245    Tm II    2 < -2.94  1.46                     
CD-38 245    Yb II    1 < -3.37  0.21                     
CD-38 245    Hf II    2 < -1.68  1.97                     
CD-38 245    Ir I     1 < -1.25  1.96                     
CD-38 245    Pb I     1 < -0.21  2.34                     
CD-38 245    Th II    3 < -2.74  1.70                     
CD-36 1052   Fe I    99    5.63 -1.87 0.05 0.17 0.00 0.00 
CD-36 1052   Fe II    8    5.64 -1.86 0.06 0.15 0.00 0.00 
CD-36 1052   Li I     1 <  1.39                           
CD-36 1052   C (CH)   1 <  6.85  0.28                     
CD-36 1052   N (NH)   1 <  7.40  1.43                     
CD-36 1052   O I      3    7.08  0.25 0.03 0.16 0.06 0.18 
CD-36 1052   Na I     0                                   
CD-36 1052   Mg I     7    6.10  0.37 0.05 0.18 0.08 0.19 
CD-36 1052   Al I     1    3.82 -0.76 0.08 0.28 0.21 0.28 
CD-36 1052   Si I     1    6.03  0.39 0.15 0.27 0.21 0.27 
CD-36 1052   K I      1    3.33  0.17 0.13 0.20 0.14 0.22 
CD-36 1052   Ca I    12    4.84  0.37 0.10 0.19 0.12 0.21 
CD-36 1052   Sc II    7    1.41  0.12 0.04 0.15 0.18 0.08 
CD-36 1052   Ti I     7    3.33  0.25 0.06 0.17 0.08 0.19 
CD-36 1052   Ti II   21    3.38  0.29 0.05 0.15 0.18 0.08 
CD-36 1052   V I      1    2.19  0.13 0.11 0.19 0.12 0.21 
CD-36 1052   V II     1    2.35  0.28 0.19 0.24 0.26 0.20 
CD-36 1052   Cr I     7    3.66 -0.11 0.05 0.17 0.07 0.19 
CD-36 1052   Cr II    3    3.98  0.20 0.05 0.14 0.19 0.08 
CD-36 1052   Mn I     5    3.36 -0.20 0.05 0.17 0.07 0.19 
CD-36 1052   Mn II    1    3.61  0.04 0.16 0.21 0.24 0.17 
CD-36 1052   Co I     1    3.07 -0.05 0.11 0.19 0.12 0.21 
CD-36 1052   Ni I     4    4.31 -0.04 0.13 0.20 0.14 0.22 
CD-36 1052   Cu I     0                                   
CD-36 1052   Zn I     2    2.83  0.14 0.05 0.17 0.08 0.19 
CD-36 1052   Ga I     0                                   
CD-36 1052   Rb I     1 <  2.63  1.98                     
CD-36 1052   Sr II    2    1.40  0.39 0.02 0.18 0.15 0.13 
CD-36 1052   Y II     3    0.07 -0.28 0.06 0.15 0.19 0.09 
CD-36 1052   Zr II    3    0.96  0.24 0.05 0.14 0.19 0.08 
CD-36 1052   Nb II    1 <  0.82  1.22                     
CD-36 1052   Mo I     1 <  1.24  1.23                     
CD-36 1052   Tc I     1 <  1.60                           
CD-36 1052   Ru I     0                                   
CD-36 1052   Sn I     1 <  2.51  2.31                     
CD-36 1052   Ba II    2    0.20 -0.12 0.05 0.15 0.18 0.09 
CD-36 1052   La II    3   -0.51  0.25 0.07 0.16 0.20 0.10 
CD-36 1052   Ce II    4 < -0.44 -0.16                     
CD-36 1052   Pr II    0                                   
CD-36 1052   Nd II    1   -0.37  0.07 0.09 0.17 0.20 0.11 
CD-36 1052   Sm II    1 < -0.25  0.65                     
CD-36 1052   Eu II    2   -0.96  0.38 0.07 0.16 0.20 0.09 
CD-36 1052   Gd II    2 < -0.17  0.62                     
CD-36 1052   Tb II    3 < -0.68  0.88                     
CD-36 1052   Dy II    1   -0.34  0.42 0.07 0.16 0.20 0.10 
CD-36 1052   Ho II    0                                   
CD-36 1052   Er II    2 < -0.45  0.49                     
CD-36 1052   Tm II    2 < -0.86  0.90                     
CD-36 1052   Yb II    1   -0.57  0.37 0.21 0.25 0.28 0.22 
CD-36 1052   Hf II    2 <  0.09  1.10                     
CD-36 1052   Ir I     0                                   
CD-36 1052   Pb I     1 <  1.97  1.80                     
CD-36 1052   Th II    0                                   
CD-30 298    Fe I   115    3.73 -3.77 0.07 0.15 0.00 0.00 
CD-30 298    Fe II    8    3.78 -3.72 0.09 0.16 0.00 0.00 
CD-30 298    Li I     1    0.67       0.10 0.16 0.12 0.20 
CD-30 298    C (CH)   1    4.91  0.20 0.15 0.25 0.19 0.20 
CD-30 298    N (NH)   1    4.11  0.00 0.30 0.36 0.32 0.33 
CD-30 298    O I      4 <  6.29  1.37                     
CD-30 298    Na I     1    2.50  0.03 0.10 0.21 0.15 0.24 
CD-30 298    Mg I     9    4.21  0.38 0.08 0.17 0.11 0.20 
CD-30 298    Al I     1    1.80 -0.88 0.09 0.19 0.14 0.23 
CD-30 298    Si I     1    4.53  0.79 0.16 0.32 0.26 0.32 
CD-30 298    K I      0                                   
CD-30 298    Ca I    13    2.90  0.32 0.12 0.18 0.14 0.22 
CD-30 298    Sc II    5   -0.94 -0.37 0.08 0.16 0.19 0.12 
CD-30 298    Ti I     6    1.30  0.12 0.09 0.16 0.12 0.20 
CD-30 298    Ti II   22    1.17 -0.06 0.08 0.16 0.18 0.12 
CD-30 298    V I      0                                   
CD-30 298    V II     1 <  0.54  0.33                     
CD-30 298    Cr I     4    1.51 -0.36 0.05 0.14 0.09 0.19 
CD-30 298    Cr II    1    1.95  0.03 0.17 0.22 0.24 0.20 
CD-30 298    Mn I     4    1.26 -0.40 0.09 0.16 0.11 0.20 
CD-30 298    Mn II    4    1.35 -0.36 0.16 0.21 0.23 0.18 
CD-30 298    Co I     7    1.31  0.09 0.14 0.19 0.16 0.23 
CD-30 298    Ni I    11    2.53  0.08 0.13 0.23 0.18 0.25 
CD-30 298    Cu I     0                                   
CD-30 298    Zn I     2    1.28  0.49 0.16 0.21 0.18 0.24 
CD-30 298    Ga I     1 <  0.42  1.15                     
CD-30 298    Rb I     1 <  1.57  2.82                     
CD-30 298    Sr II    2   -1.81 -0.96 0.04 0.15 0.18 0.12 
CD-30 298    Y II     6 < -2.49 -0.98                     
CD-30 298    Zr II    3 < -1.20 -0.06                     
CD-30 298    Nb II    1 <  0.10  2.36                     
CD-30 298    Mo I     1 < -0.38  1.51                     
CD-30 298    Tc I     1 < -0.22                           
CD-30 298    Ru I     0                                   
CD-30 298    Sn I     1 <  0.93  2.63                     
CD-30 298    Ba II    1   -3.05 -1.51 0.07 0.16 0.19 0.11 
CD-30 298    La II    0                                   
CD-30 298    Ce II    5 < -1.65  0.49                     
CD-30 298    Pr II    5 < -2.20  0.80                     
CD-30 298    Nd II    4 < -1.98  0.32                     
CD-30 298    Sm II    2 < -1.66  1.10                     
CD-30 298    Eu II    4 < -2.93  0.27                     
CD-30 298    Gd II    3 < -1.27  1.38                     
CD-30 298    Tb II    3 < -2.01  1.41                     
CD-30 298    Dy II    2 < -2.13  0.49                     
CD-30 298    Ho II    2 < -2.24  1.00                     
CD-30 298    Er II    3 < -1.95  0.85                     
CD-30 298    Tm II    2 < -2.29  1.33                     
CD-30 298    Yb II    1 < -2.70  0.10                     
CD-30 298    Hf II    2 < -1.24  1.63                     
CD-30 298    Ir I     1 < -0.38  2.01                     
CD-30 298    Pb I     1 <  0.38  2.11                     
CD-30 298    Th II    3 < -1.94  1.72                     
CD-24 1782   Fe I   127    4.45 -3.05 0.06 0.15 0.00 0.00 
CD-24 1782   Fe II    9    4.48 -3.02 0.07 0.16 0.00 0.00 
CD-24 1782   Li I     1    0.75       0.10 0.16 0.12 0.19 
CD-24 1782   C (CH)   1    5.53  0.10 0.15 0.25 0.19 0.19 
CD-24 1782   N (NH)   1 <  4.40 -0.43                     
CD-24 1782   O I      3 <  6.47  0.83                     
CD-24 1782   Na I     0                                   
CD-24 1782   Mg I     8    5.08  0.53 0.06 0.15 0.09 0.18 
CD-24 1782   Al I     1    2.67 -0.73 0.09 0.29 0.23 0.29 
CD-24 1782   Si I     0                                   
CD-24 1782   K I      1    2.47  0.49 0.13 0.18 0.14 0.21 
CD-24 1782   Ca I    11    3.79  0.49 0.11 0.17 0.12 0.20 
CD-24 1782   Sc II    9    0.14  0.01 0.07 0.15 0.17 0.10 
CD-24 1782   Ti I    16    2.16  0.25 0.06 0.14 0.09 0.18 
CD-24 1782   Ti II   28    2.19  0.25 0.06 0.15 0.17 0.10 
CD-24 1782   V I      1    0.82 -0.06 0.12 0.18 0.14 0.21 
CD-24 1782   V II     1    1.04  0.13 0.20 0.24 0.26 0.21 
CD-24 1782   Cr I    12    2.45 -0.15 0.07 0.15 0.09 0.18 
CD-24 1782   Cr II    3    2.83  0.21 0.10 0.17 0.19 0.12 
CD-24 1782   Mn I     6    2.00 -0.39 0.08 0.16 0.10 0.19 
CD-24 1782   Mn II    5    1.95 -0.47 0.15 0.21 0.23 0.17 
CD-24 1782   Co I     9    1.92 -0.03 0.14 0.22 0.17 0.24 
CD-24 1782   Ni I    11    3.34  0.17 0.13 0.20 0.16 0.22 
CD-24 1782   Cu I     0                                   
CD-24 1782   Zn I     3    1.83  0.32 0.11 0.17 0.13 0.20 
CD-24 1782   Ga I     0                                   
CD-24 1782   Rb I     1 <  1.66  2.19                     
CD-24 1782   Sr II    2   -0.30 -0.15 0.04 0.25 0.25 0.25 
CD-24 1782   Y II     3   -1.35 -0.55 0.13 0.19 0.21 0.14 
CD-24 1782   Zr II    3   -0.46 -0.02 0.11 0.17 0.20 0.13 
CD-24 1782   Nb II    1 <  0.32  1.88                     
CD-24 1782   Mo I     1 < -0.42  0.75                     
CD-24 1782   Tc I     1 <  0.13                           
CD-24 1782   Ru I     0                                   
CD-24 1782   Sn I     1 <  1.06  2.04                     
CD-24 1782   Ba II    3   -1.75 -0.91 0.07 0.16 0.18 0.10 
CD-24 1782   La II    3 < -2.22 -0.30                     
CD-24 1782   Ce II    5 < -1.47 -0.03                     
CD-24 1782   Pr II    0                                   
CD-24 1782   Nd II    5 < -1.69 -0.09                     
CD-24 1782   Sm II    2 < -1.52  0.54                     
CD-24 1782   Eu II    1   -2.74 -0.24 0.35 0.38 0.39 0.36 
CD-24 1782   Gd II    2 < -1.07  0.88                     
CD-24 1782   Tb II    3 < -1.89  0.83                     
CD-24 1782   Dy II    2 < -1.83  0.09                     
CD-24 1782   Ho II    0                                   
CD-24 1782   Er II    2 < -1.68  0.42                     
CD-24 1782   Tm II    2 < -2.11  0.81                     
CD-24 1782   Yb II    1   -2.84 -0.74 0.34 0.37 0.38 0.35 
CD-24 1782   Hf II    2 < -0.96  1.21                     
CD-24 1782   Ir I     0                                   
CD-24 1782   Pb I     1 <  0.78  1.79                     
CD-24 1782   Th II    0                                   
G004-036     Fe I    87    5.33 -2.17 0.06 0.21 0.00 0.00 
G004-036     Fe II   10    5.28 -2.22 0.07 0.14 0.00 0.00 
G004-036     Li I     1    1.98       0.06 0.20 0.09 0.20 
G004-036     C (CH)   1    6.52  0.30 0.15 0.25 0.19 0.19 
G004-036     N (CN)   1 <  7.45  1.83                     
G004-036     O I      1    6.69  0.17 0.07 0.20 0.10 0.21 
G004-036     Na I     0                                   
G004-036     Mg I     7    5.32 -0.12 0.07 0.23 0.10 0.21 
G004-036     Al I     1    2.86 -1.42 0.09 0.29 0.18 0.27 
G004-036     Si I     0                                   
G004-036     K I      0                                   
G004-036     Ca I    10    3.98 -0.19 0.11 0.22 0.13 0.22 
G004-036     Sc II    3    0.05 -0.88 0.10 0.16 0.22 0.12 
G004-036     Ti I    15    3.28  0.49 0.07 0.20 0.09 0.21 
G004-036     Ti II   19    3.32  0.59 0.05 0.14 0.20 0.09 
G004-036     V I      1    1.93  0.17 0.11 0.22 0.13 0.22 
G004-036     V II     2    2.05  0.34 0.20 0.24 0.28 0.21 
G004-036     Cr I     9    3.78  0.31 0.05 0.20 0.08 0.20 
G004-036     Cr II    3    4.06  0.64 0.06 0.14 0.21 0.09 
G004-036     Mn I     8    3.72  0.45 0.05 0.22 0.09 0.21 
G004-036     Mn II    0                                   
G004-036     Co I     2    2.55 -0.27 0.12 0.23 0.13 0.23 
G004-036     Ni I     8    4.62  0.57 0.11 0.22 0.13 0.23 
G004-036     Cu I     1 <  1.98 -0.04                     
G004-036     Zn I     3    3.52  1.13 0.04 0.20 0.08 0.20 
G004-036     Ga I     0                                   
G004-036     Rb I     0                                   
G004-036     Sr II    2   -0.68 -1.32 0.05 0.15 0.20 0.11 
G004-036     Y II     1   -1.31 -1.30 0.34 0.36 0.39 0.35 
G004-036     Zr II    0                                   
G004-036     Nb II    0                                   
G004-036     Mo I     1 <  0.93  1.22                     
G004-036     Tc I     1 <  1.10                           
G004-036     Ru I     0                                   
G004-036     Sn I     1 <  2.03  2.13                     
G004-036     Ba II    1   -1.06 -1.02 0.05 0.14 0.20 0.09 
G004-036     La II    0                                   
G004-036     Ce II    4 < -0.40  0.24                     
G004-036     Pr II    1 < -0.15  1.35                     
G004-036     Nd II    0                                   
G004-036     Sm II    2 < -0.33  0.93                     
G004-036     Eu II    1 < -1.32  0.38                     
G004-036     Gd II    2 <  0.15  1.30                     
G004-036     Tb II    3 < -0.67  1.25                     
G004-036     Dy II    1 < -0.78  0.34                     
G004-036     Ho II    0                                   
G004-036     Er II    3 < -0.35  0.95                     
G004-036     Tm II    2 < -1.03  1.09                     
G004-036     Yb II    1 < -1.60 -0.30                     
G004-036     Hf II    2 <  0.19  1.56                     
G004-036     Ir I     1 <  1.31  2.10                     
G004-036     Pb I     1 <  1.45  1.58                     
G004-036     Th II    0                                   
G004-037     Fe I    92    4.77 -2.73 0.08 0.21 0.00 0.00 
G004-037     Fe II    9    4.83 -2.67 0.08 0.15 0.00 0.00 
G004-037     Li I     1    2.11       0.06 0.20 0.10 0.21 
G004-037     C (CH)   1    6.19  0.43 0.15 0.25 0.20 0.20 
G004-037     N (CN)   1 <  7.85  2.69                     
G004-037     O I      2    6.29  0.32 0.09 0.21 0.12 0.22 
G004-037     Na I     0                                   
G004-037     Mg I     6    5.27  0.39 0.06 0.22 0.10 0.22 
G004-037     Al I     2    2.90 -0.82 0.09 0.25 0.16 0.26 
G004-037     Si I     1    5.26  0.48 0.16 0.36 0.24 0.32 
G004-037     K I      0                                   
G004-037     Ca I    12    4.08  0.47 0.11 0.22 0.14 0.23 
G004-037     Sc II    3    0.53  0.05 0.07 0.14 0.21 0.11 
G004-037     Ti I     5    2.65  0.42 0.08 0.21 0.12 0.22 
G004-037     Ti II   15    2.58  0.29 0.07 0.14 0.21 0.11 
G004-037     V I      0                                   
G004-037     V II     0                                   
G004-037     Cr I     4    2.80 -0.11 0.06 0.20 0.10 0.21 
G004-037     Cr II    1    3.20  0.23 0.10 0.16 0.23 0.13 
G004-037     Mn I     4    2.32 -0.38 0.10 0.22 0.13 0.23 
G004-037     Mn II    0                                   
G004-037     Co I     2    2.42  0.16 0.13 0.23 0.15 0.24 
G004-037     Ni I     2    3.54  0.05 0.13 0.23 0.15 0.24 
G004-037     Cu I     0                                   
G004-037     Zn I     2    2.34  0.50 0.13 0.23 0.15 0.24 
G004-037     Ga I     0                                   
G004-037     Rb I     0                                   
G004-037     Sr II    2    0.11 -0.09 0.04 0.21 0.24 0.20 
G004-037     Y II     1   -0.81 -0.35 0.21 0.24 0.29 0.22 
G004-037     Zr II    1    0.45  0.54 0.17 0.21 0.26 0.19 
G004-037     Nb II    1 <  1.38  2.59                     
G004-037     Mo I     1 <  1.05  1.90                     
G004-037     Tc I     1 <  1.23                           
G004-037     Ru I     0                                   
G004-037     Sn I     0                                   
G004-037     Ba II    1   -0.99 -0.50 0.06 0.14 0.21 0.10 
G004-037     La II    0                                   
G004-037     Ce II    5 < -0.04  1.05                     
G004-037     Pr II    0                                   
G004-037     Nd II    5 < -0.37  0.88                     
G004-037     Sm II    2 < -0.24  1.47                     
G004-037     Eu II    4 < -1.34  0.81                     
G004-037     Gd II    3 <  0.14  1.74                     
G004-037     Tb II    4 < -0.43  1.94                     
G004-037     Dy II    3 < -0.47  1.10                     
G004-037     Ho II    1 < -0.62  1.57                     
G004-037     Er II    3 < -0.25  1.50                     
G004-037     Tm II    2 < -0.68  1.89                     
G004-037     Yb II    1   -1.45  0.30 0.15 0.20 0.25 0.18 
G004-037     Hf II    2 <  0.51  2.33                     
G004-037     Ir I     0                                   
G004-037     Pb I     1 <  1.46  2.15                     
G004-037     Th II    2 < -0.45  2.16                     
G009-027     Fe I    57    5.71 -1.79 0.07 0.11 0.00 0.00 
G009-027     Fe II    5    5.69 -1.81 0.07 0.13 0.00 0.00 
G009-027     Li I     1    1.61       0.07 0.10 0.10 0.14 
G009-027     C (CH)   1    6.19 -0.44 0.15 0.25 0.19 0.19 
G009-027     N        0                                   
G009-027     O I      0                                   
G009-027     Na I     1    4.21 -0.24 0.14 0.16 0.16 0.19 
G009-027     Mg I     1    6.17  0.36 0.06 0.09 0.09 0.14 
G009-027     Al I     0                                   
G009-027     Si I     1    6.23  0.51 0.17 0.18 0.18 0.21 
G009-027     K I      0                                   
G009-027     Ca I     8    4.94  0.39 0.11 0.17 0.14 0.18 
G009-027     Sc II    3    1.16 -0.18 0.08 0.13 0.14 0.12 
G009-027     Ti I     4    3.29  0.13 0.06 0.09 0.09 0.14 
G009-027     Ti II   10    3.37  0.23 0.07 0.12 0.12 0.11 
G009-027     V I      1    1.87 -0.27 0.13 0.15 0.14 0.18 
G009-027     V II     2    2.39  0.27 0.26 0.28 0.28 0.27 
G009-027     Cr I     9    3.77 -0.08 0.06 0.10 0.09 0.14 
G009-027     Cr II    1    4.37  0.54 0.07 0.13 0.15 0.10 
G009-027     Mn I     2    3.10 -0.54 0.07 0.13 0.10 0.16 
G009-027     Mn II    0                                   
G009-027     Co I     1    2.73 -0.47 0.17 0.22 0.19 0.23 
G009-027     Ni I     4    4.44  0.01 0.12 0.14 0.14 0.17 
G009-027     Cu I     0                                   
G009-027     Zn I     2    2.68 -0.09 0.09 0.11 0.11 0.15 
G009-027     Ga I     0                                   
G009-027     Rb I     0                                   
G009-027     Sr II    1    0.84 -0.22 0.12 0.13 0.14 0.17 
G009-027     Y II     1    0.01 -0.39 0.11 0.16 0.17 0.14 
G009-027     Zr II    2    0.78  0.01 0.17 0.20 0.21 0.18 
G009-027     Nb II    0                                   
G009-027     Mo I     0                                   
G009-027     Tc I     0                                   
G009-027     Ru I     0                                   
G009-027     Sn I     0                                   
G009-027     Ba II    3    0.12 -0.25 0.07 0.11 0.12 0.11 
G009-027     La II    2   -0.56  0.15 0.24 0.27 0.27 0.25 
G009-027     Ce II    0                                   
G009-027     Pr II    0                                   
G009-027     Nd II    1 <  0.23  0.62                     
G009-027     Sm II    0                                   
G009-027     Eu II    1   -1.01  0.28 0.08 0.14 0.15 0.10 
G009-027     Gd II    0                                   
G009-027     Tb II    0                                   
G009-027     Dy II    1 <  0.17  0.88                     
G009-027     Ho II    0                                   
G009-027     Er II    0                                   
G009-027     Tm II    0                                   
G009-027     Yb II    0                                   
G009-027     Hf II    0                                   
G009-027     Ir I     0                                   
G009-027     Pb I     1 <  1.42  1.17                     
G009-027     Th II    0                                   
G010-054     Fe I    57    5.21 -2.29 0.06 0.11 0.00 0.00 
G010-054     Fe II    2    5.20 -2.30 0.08 0.24 0.00 0.00 
G010-054     Li I     1    1.25       0.10 0.13 0.12 0.23 
G010-054     C (CH)   1    5.85 -0.28 0.15 0.25 0.19 0.20 
G010-054     N        0                                   
G010-054     O I      0                                   
G010-054     Na I     0                                   
G010-054     Mg I     2    5.43  0.13 0.05 0.17 0.12 0.20 
G010-054     Al I     0                                   
G010-054     Si I     0                                   
G010-054     K I      0                                   
G010-054     Ca I     7    4.37  0.32 0.11 0.16 0.13 0.24 
G010-054     Sc II    1    0.92  0.07 0.17 0.28 0.27 0.19 
G010-054     Ti I     5    2.86  0.21 0.06 0.10 0.09 0.22 
G010-054     Ti II    7    2.97  0.31 0.07 0.20 0.17 0.14 
G010-054     V I      1    1.50 -0.14 0.14 0.16 0.16 0.25 
G010-054     V II     0                                   
G010-054     Cr I     7    3.26 -0.08 0.06 0.10 0.09 0.21 
G010-054     Cr II    0                                   
G010-054     Mn I     2    2.41 -0.72 0.16 0.24 0.20 0.23 
G010-054     Mn II    0                                   
G010-054     Co I     1    2.62 -0.08 0.17 0.23 0.20 0.26 
G010-054     Ni I     3    3.89 -0.04 0.16 0.18 0.18 0.26 
G010-054     Cu I     1 <  1.68 -0.22                     
G010-054     Zn I     2    2.42  0.16 0.13 0.15 0.15 0.24 
G010-054     Ga I     0                                   
G010-054     Rb I     0                                   
G010-054     Sr II    2    0.61  0.03 0.11 0.14 0.14 0.25 
G010-054     Y II     0                                   
G010-054     Zr II    1 <  1.01  0.73                     
G010-054     Nb II    0                                   
G010-054     Mo I     0                                   
G010-054     Tc I     1 <  1.48                           
G010-054     Ru I     0                                   
G010-054     Sn I     0                                   
G010-054     Ba II    1   -0.47 -0.35 0.06 0.19 0.16 0.18 
G010-054     La II    0                                   
G010-054     Ce II    4 <  0.42  1.14                     
G010-054     Pr II    2 < -0.09  1.49                     
G010-054     Nd II    5 <  0.60  1.48                     
G010-054     Sm II    2 <  0.22  1.56                     
G010-054     Eu II    1 < -0.52  1.26                     
G010-054     Gd II    3 <  0.50  1.73                     
G010-054     Tb II    2 <  0.62  2.62                     
G010-054     Dy II    3 <  0.97  2.17                     
G010-054     Ho II    0                                   
G010-054     Er II    0                                   
G010-054     Tm II    1 <  1.00  3.20                     
G010-054     Yb II    0                                   
G010-054     Hf II    1 <  1.10  2.55                     
G010-054     Ir I     0                                   
G010-054     Pb I     1 <  2.20  2.45                     
G010-054     Th II    0                                   
G015-010     Fe I   104    4.97 -2.53 0.06 0.10 0.00 0.00 
G015-010     Fe II    8    4.96 -2.54 0.09 0.15 0.00 0.00 
G015-010     Li I     1    0.60       0.14 0.16 0.15 0.20 
G015-010     C (CH)   1    6.09  0.20 0.15 0.25 0.19 0.20 
G015-010     N (NH)   1    4.63 -0.66 0.30 0.36 0.32 0.33 
G015-010     O I      1    7.30  1.14 0.11 0.13 0.13 0.18 
G015-010     Na I     0                                   
G015-010     Mg I     5    5.49  0.42 0.07 0.12 0.09 0.16 
G015-010     Al I     1    3.47 -0.45 0.07 0.22 0.18 0.16 
G015-010     Si I     0                                   
G015-010     K I      0                                   
G015-010     Ca I    10    4.18  0.37 0.10 0.14 0.12 0.19 
G015-010     Sc II    4    0.55 -0.06 0.08 0.14 0.13 0.14 
G015-010     Ti I    18    2.58  0.16 0.06 0.09 0.08 0.15 
G015-010     Ti II   24    2.70  0.29 0.08 0.14 0.14 0.12 
G015-010     V I      1    1.28 -0.12 0.11 0.13 0.12 0.18 
G015-010     V II     0                                   
G015-010     Cr I    10    3.05 -0.06 0.05 0.09 0.08 0.15 
G015-010     Cr II    2    3.43  0.33 0.11 0.17 0.17 0.14 
G015-010     Mn I     4    2.46 -0.44 0.06 0.09 0.08 0.15 
G015-010     Mn II    3    2.52 -0.37 0.16 0.20 0.20 0.19 
G015-010     Co I     5    2.26 -0.20 0.13 0.18 0.15 0.21 
G015-010     Ni I    12    3.69 -0.00 0.14 0.16 0.15 0.20 
G015-010     Cu I     1 <  1.13 -0.53                     
G015-010     Zn I     2    2.21  0.18 0.11 0.13 0.12 0.18 
G015-010     Ga I     0                                   
G015-010     Rb I     1 <  1.96  1.97                     
G015-010     Sr II    2    0.17 -0.15 0.04 0.09 0.10 0.17 
G015-010     Y II     1   -0.62 -0.29 0.11 0.17 0.17 0.14 
G015-010     Zr II    3    0.17  0.13 0.08 0.15 0.16 0.12 
G015-010     Nb II    1 <  0.98  2.06                     
G015-010     Mo I     1   -0.10  0.55 0.26 0.27 0.27 0.30 
G015-010     Tc I     1 <  0.55                           
G015-010     Ru I     0                                   
G015-010     Sn I     1 <  1.19  1.65                     
G015-010     Ba II    2   -0.76 -0.40 0.06 0.12 0.12 0.12 
G015-010     La II    1   -1.34  0.10 0.08 0.15 0.16 0.12 
G015-010     Ce II    5 < -0.50  0.46                     
G015-010     Pr II    1 < -0.55  1.27                     
G015-010     Nd II    1   -0.91  0.21 0.15 0.20 0.20 0.17 
G015-010     Sm II    2 < -0.60  0.98                     
G015-010     Eu II    2   -1.69  0.33 0.14 0.19 0.20 0.17 
G015-010     Gd II    2 < -0.35  1.12                     
G015-010     Tb II    3 < -0.95  1.29                     
G015-010     Dy II    1   -0.82  0.62 0.14 0.19 0.19 0.16 
G015-010     Ho II    0                                   
G015-010     Er II    3 < -0.74  0.88                     
G015-010     Tm II    2 < -1.01  1.43                     
G015-010     Yb II    1   -1.33  0.29 0.14 0.19 0.19 0.17 
G015-010     Hf II    2 <  0.15  1.84                     
G015-010     Ir I     1 <  0.62  1.77                     
G015-010     Pb I     1 <  0.88  1.37                     
G015-010     Th II    2 < -0.78  1.70                     
G016-025     Fe I    87    5.42 -2.08 0.07 0.11 0.00 0.00 
G016-025     Fe II    7    5.43 -2.07 0.09 0.16 0.00 0.00 
G016-025     Li I     1 <  0.76                           
G016-025     C (CH)   1    5.99 -0.37 0.15 0.25 0.19 0.20 
G016-025     N        0                                   
G016-025     O I      0                                   
G016-025     Na I     0                                   
G016-025     Mg I     4    5.65  0.13 0.09 0.13 0.11 0.16 
G016-025     Al I     1    3.33 -1.04 0.12 0.23 0.19 0.18 
G016-025     Si I     0                                   
G016-025     K I      0                                   
G016-025     Ca I     9    4.47  0.20 0.11 0.16 0.13 0.19 
G016-025     Sc II    3    0.88 -0.20 0.09 0.14 0.14 0.13 
G016-025     Ti I     9    2.90  0.02 0.06 0.10 0.09 0.15 
G016-025     Ti II   10    3.01  0.13 0.07 0.14 0.13 0.13 
G016-025     V I      1    1.59 -0.26 0.14 0.16 0.16 0.20 
G016-025     V II     0                                   
G016-025     Cr I     9    3.44 -0.12 0.06 0.10 0.09 0.15 
G016-025     Cr II    1    3.99  0.42 0.07 0.15 0.16 0.12 
G016-025     Mn I     5    2.96 -0.40 0.06 0.11 0.10 0.14 
G016-025     Mn II    0                                   
G016-025     Co I     0                                   
G016-025     Ni I     5    4.19  0.04 0.13 0.14 0.14 0.19 
G016-025     Cu I     0                                   
G016-025     Zn I     2    2.66  0.18 0.08 0.11 0.11 0.16 
G016-025     Ga I     0                                   
G016-025     Rb I     0                                   
G016-025     Sr II    2    0.57 -0.23 0.12 0.14 0.15 0.20 
G016-025     Y II     2 < -0.13 -0.27                     
G016-025     Zr II    1 <  1.61  1.10                     
G016-025     Nb II    0                                   
G016-025     Mo I     0                                   
G016-025     Tc I     0                                   
G016-025     Ru I     0                                   
G016-025     Sn I     0                                   
G016-025     Ba II    1    0.14  0.03 0.06 0.13 0.12 0.18 
G016-025     La II    0                                   
G016-025     Ce II    3 <  0.51  1.00                     
G016-025     Pr II    1 <  0.19  1.54                     
G016-025     Nd II    4 <  0.28  0.93                     
G016-025     Sm II    2 <  0.08  1.19                     
G016-025     Eu II    1 < -1.15  0.40                     
G016-025     Gd II    2 <  0.30  1.30                     
G016-025     Tb II    2 <  0.34  2.11                     
G016-025     Dy II    1 <  1.16  2.13                     
G016-025     Ho II    0                                   
G016-025     Er II    0                                   
G016-025     Tm II    1 <  0.63  2.60                     
G016-025     Yb II    0                                   
G016-025     Hf II    1 <  0.96  2.18                     
G016-025     Ir I     0                                   
G016-025     Pb I     1 <  2.18  2.22                     
G016-025     Th II    1 <  0.57  2.58                     
G025-022     Fe I    77    5.17 -2.33 0.07 0.10 0.00 0.00 
G025-022     Fe II    8    5.17 -2.33 0.09 0.14 0.00 0.00 
G025-022     Li I     1    1.59       0.07 0.10 0.10 0.15 
G025-022     C (CH)   1    5.85 -0.25 0.15 0.25 0.21 0.23 
G025-022     N        0                                   
G025-022     O I      0                                   
G025-022     Na I     0                                   
G025-022     Mg I     4    5.62  0.36 0.10 0.15 0.13 0.17 
G025-022     Al I     0                                   
G025-022     Si I     0                                   
G025-022     K I      0                                   
G025-022     Ca I    11    4.38  0.38 0.11 0.15 0.14 0.18 
G025-022     Sc II    3    0.69 -0.13 0.09 0.13 0.14 0.14 
G025-022     Ti I     7    2.82  0.20 0.07 0.10 0.10 0.15 
G025-022     Ti II   13    2.94  0.32 0.09 0.13 0.14 0.13 
G025-022     V I      1    1.51 -0.09 0.17 0.18 0.18 0.21 
G025-022     V II     0                                   
G025-022     Cr I    10    3.22 -0.08 0.07 0.10 0.10 0.15 
G025-022     Cr II    0                                   
G025-022     Mn I     6    2.66 -0.43 0.10 0.13 0.12 0.16 
G025-022     Mn II    0                                   
G025-022     Co I     1    2.61 -0.05 0.17 0.21 0.20 0.24 
G025-022     Ni I     4    4.03  0.15 0.14 0.16 0.15 0.19 
G025-022     Cu I     0                                   
G025-022     Zn I     2    2.31  0.08 0.13 0.15 0.15 0.19 
G025-022     Ga I     0                                   
G025-022     Rb I     0                                   
G025-022     Sr II    2    0.54 -0.00 0.12 0.15 0.16 0.20 
G025-022     Y II     3 < -0.48 -0.36                     
G025-022     Zr II    1 <  0.87  0.62                     
G025-022     Nb II    0                                   
G025-022     Mo I     0                                   
G025-022     Tc I     0                                   
G025-022     Ru I     0                                   
G025-022     Sn I     0                                   
G025-022     Ba II    2   -0.44 -0.30 0.07 0.12 0.13 0.13 
G025-022     La II    2 < -0.58  0.65                     
G025-022     Ce II    4 <  0.11  0.86                     
G025-022     Pr II    3 < -0.29  1.32                     
G025-022     Nd II    4 <  0.11  1.02                     
G025-022     Sm II    2 < -0.13  1.24                     
G025-022     Eu II    1 < -1.12  0.69                     
G025-022     Gd II    3 <  0.45  1.71                     
G025-022     Tb II    2 <  0.19  2.22                     
G025-022     Dy II    2 <  0.09  1.32                     
G025-022     Ho II    0                                   
G025-022     Er II    0                                   
G025-022     Tm II    1 <  0.80  3.03                     
G025-022     Yb II    0                                   
G025-022     Hf II    1 <  0.70  2.18                     
G025-022     Ir I     0                                   
G025-022     Pb I     1 <  1.46  1.75                     
G025-022     Th II    0                                   
G025-024     Fe I    91    5.39 -2.11 0.08 0.21 0.00 0.00 
G025-024     Fe II    7    5.22 -2.28 0.08 0.15 0.00 0.00 
G025-024     Li I     1    2.09       0.06 0.20 0.10 0.21 
G025-024     C (CH)   1    6.40  0.26 0.15 0.25 0.20 0.20 
G025-024     N        0                                   
G025-024     O I      3 <  6.73  0.15                     
G025-024     Na I     0                                   
G025-024     Mg I     4    5.74  0.25 0.10 0.25 0.14 0.24 
G025-024     Al I     1    3.28 -1.06 0.18 0.37 0.26 0.33 
G025-024     Si I     1    5.79  0.39 0.22 0.29 0.23 0.30 
G025-024     K I      1    2.99  0.07 0.13 0.23 0.16 0.24 
G025-024     Ca I    11    4.50  0.27 0.11 0.23 0.14 0.24 
G025-024     Sc II    3    0.69 -0.18 0.09 0.15 0.22 0.12 
G025-024     Ti I     6    2.96  0.12 0.08 0.20 0.11 0.21 
G025-024     Ti II    9    2.80  0.13 0.07 0.15 0.21 0.12 
G025-024     V I      1    1.63 -0.19 0.19 0.27 0.21 0.28 
G025-024     V II     0                                   
G025-024     Cr I     5    3.39 -0.14 0.06 0.20 0.10 0.21 
G025-024     Cr II    1    3.65  0.29 0.09 0.16 0.22 0.13 
G025-024     Mn I     5    2.97 -0.35 0.08 0.23 0.12 0.22 
G025-024     Mn II    0                                   
G025-024     Co I     1    2.59 -0.29 0.17 0.26 0.19 0.27 
G025-024     Ni I     3    4.04 -0.07 0.13 0.23 0.15 0.24 
G025-024     Cu I     0                                   
G025-024     Zn I     2    2.34 -0.11 0.13 0.23 0.16 0.24 
G025-024     Ga I     0                                   
G025-024     Rb I     1 <  2.61  2.20                     
G025-024     Sr II    1    0.62  0.03 0.13 0.23 0.23 0.25 
G025-024     Y II     0                                   
G025-024     Zr II    0                                   
G025-024     Nb II    0                                   
G025-024     Mo I     0                                   
G025-024     Tc I     1 <  1.42                           
G025-024     Ru I     0                                   
G025-024     Sn I     0                                   
G025-024     Ba II    2   -0.20 -0.10 0.07 0.15 0.20 0.12 
G025-024     La II    4 < -0.41  0.77                     
G025-024     Ce II    5 <  0.16  0.86                     
G025-024     Pr II    4 < -0.28  1.28                     
G025-024     Nd II    5 <  0.08  0.94                     
G025-024     Sm II    2 <  0.06  1.38                     
G025-024     Eu II    3 < -1.06  0.70                     
G025-024     Gd II    3 <  0.46  1.67                     
G025-024     Tb II    2 <  0.27  2.25                     
G025-024     Dy II    2 <  0.21  1.39                     
G025-024     Ho II    1 <  1.13  2.93                     
G025-024     Er II    0                                   
G025-024     Tm II    1 <  1.39  3.57                     
G025-024     Yb II    0                                   
G025-024     Hf II    1 <  0.81  2.24                     
G025-024     Ir I     0                                   
G025-024     Pb I     1 <  2.06  2.13                     
G025-024     Th II    2 <  0.03  2.25                     
G026-001     Fe I    66    5.42 -2.08 0.06 0.20 0.00 0.00 
G026-001     Fe II    9    5.56 -1.94 0.06 0.14 0.00 0.00 
G026-001     Li I     1    2.03       0.06 0.20 0.09 0.20 
G026-001     C (CH)   1    6.42 -0.08 0.15 0.25 0.19 0.19 
G026-001     N (CN)   1 <  7.40  1.50                     
G026-001     O I      1    7.30  0.69 0.04 0.19 0.08 0.20 
G026-001     Na I     1    4.36  0.20 0.15 0.24 0.17 0.25 
G026-001     Mg I     3    5.92  0.39 0.06 0.22 0.09 0.22 
G026-001     Al I     1    3.58 -0.79 0.09 0.33 0.20 0.29 
G026-001     Si I     1    5.81  0.38 0.19 0.27 0.20 0.27 
G026-001     K I      0                                   
G026-001     Ca I    10    4.74  0.48 0.10 0.23 0.12 0.23 
G026-001     Sc II    6    1.24  0.03 0.07 0.14 0.20 0.09 
G026-001     Ti I     9    3.21  0.33 0.06 0.20 0.09 0.20 
G026-001     Ti II   25    3.42  0.41 0.06 0.14 0.20 0.09 
G026-001     V I      0                                   
G026-001     V II     1    2.25  0.26 0.20 0.24 0.28 0.21 
G026-001     Cr I     5    3.45 -0.12 0.06 0.20 0.08 0.20 
G026-001     Cr II    3    3.94  0.24 0.07 0.14 0.21 0.09 
G026-001     Mn I     4    3.02 -0.33 0.06 0.23 0.10 0.22 
G026-001     Mn II    0                                   
G026-001     Co I     2    2.86 -0.05 0.12 0.23 0.13 0.23 
G026-001     Ni I     4    4.28  0.14 0.13 0.23 0.14 0.23 
G026-001     Cu I     0                                   
G026-001     Zn I     2    2.75  0.27 0.06 0.20 0.09 0.20 
G026-001     Ga I     0                                   
G026-001     Rb I     1 <  2.34  1.90                     
G026-001     Sr II    2    1.22  0.29 0.04 0.20 0.19 0.22 
G026-001     Y II     2    0.03 -0.24 0.10 0.16 0.22 0.12 
G026-001     Zr II    3    1.08  0.44 0.07 0.14 0.21 0.09 
G026-001     Nb II    1 <  1.31  1.79                     
G026-001     Mo I     1 <  1.15  1.35                     
G026-001     Tc I     1 <  1.04                           
G026-001     Ru I     0                                   
G026-001     Sn I     1 <  2.93  2.94                     
G026-001     Ba II    3    0.02 -0.22 0.07 0.15 0.20 0.10 
G026-001     La II    1 < -0.58  0.26                     
G026-001     Ce II    4 < -0.02  0.34                     
G026-001     Pr II    1 <  0.30  1.52                     
G026-001     Nd II    0                                   
G026-001     Sm II    2 < -0.29  0.69                     
G026-001     Eu II    2   -1.17  0.25 0.11 0.17 0.22 0.12 
G026-001     Gd II    2 < -0.12  0.75                     
G026-001     Tb II    2 <  0.35  1.99                     
G026-001     Dy II    1 <  0.45  1.29                     
G026-001     Ho II    0                                   
G026-001     Er II    2 < -0.11  0.91                     
G026-001     Tm II    2 < -0.75  1.09                     
G026-001     Yb II    1   -0.98  0.04 0.14 0.19 0.24 0.15 
G026-001     Hf II    2 <  0.60  1.69                     
G026-001     Ir I     0                                   
G026-001     Pb I     1 <  1.70  1.74                     
G026-001     Th II    0                                   
G064-012     Fe I    39    3.92 -3.58 0.09 0.21 0.00 0.00 
G064-012     Fe II    2    4.11 -3.39 0.10 0.16 0.00 0.00 
G064-012     Li I     1    2.08       0.06 0.20 0.11 0.22 
G064-012     C (CH)   1 <  5.95  0.91                     
G064-012     N (NH)   1 <  6.60  2.16                     
G064-012     O I      3 <  5.76  0.65                     
G064-012     Na I     1    2.60 -0.06 0.11 0.22 0.14 0.24 
G064-012     Mg I     6    4.52  0.50 0.09 0.23 0.13 0.24 
G064-012     Al I     2    2.28 -0.59 0.10 0.21 0.13 0.23 
G064-012     Si I     1    4.32  0.39 0.16 0.32 0.24 0.32 
G064-012     K I      0                                   
G064-012     Ca I     9    3.38  0.62 0.14 0.24 0.17 0.25 
G064-012     Sc II    1   -0.48 -0.24 0.07 0.14 0.22 0.12 
G064-012     Ti I     4    2.07  0.70 0.17 0.26 0.20 0.27 
G064-012     Ti II    9    1.67  0.11 0.08 0.15 0.22 0.13 
G064-012     V I      0                                   
G064-012     V II     1 <  1.36  0.82                     
G064-012     Cr I     3    1.85 -0.20 0.09 0.21 0.13 0.23 
G064-012     Cr II    0                                   
G064-012     Mn I     1    1.20 -0.65 0.20 0.27 0.22 0.29 
G064-012     Mn II    1    1.57 -0.47 0.16 0.25 0.28 0.24 
G064-012     Co I     2    1.75  0.34 0.23 0.30 0.25 0.31 
G064-012     Ni I     4    2.77  0.14 0.18 0.26 0.20 0.28 
G064-012     Cu I     0                                   
G064-012     Zn I     2 <  1.97  0.99                     
G064-012     Ga I     0                                   
G064-012     Rb I     1 <  2.48  3.54                     
G064-012     Sr II    2   -0.61 -0.10 0.05 0.14 0.21 0.12 
G064-012     Y II     6 < -1.05  0.13                     
G064-012     Zr II    3 <  0.05  0.86                     
G064-012     Nb II    1 <  1.34  3.27                     
G064-012     Mo I     1 <  0.91  2.61                     
G064-012     Tc I     1 <  1.26                           
G064-012     Ru I     0                                   
G064-012     Sn I     0                                   
G064-012     Ba II    1   -1.67 -0.46 0.10 0.16 0.23 0.14 
G064-012     La II    0                                   
G064-012     Ce II    5 < -0.05  1.76                     
G064-012     Pr II    5 < -0.55  2.12                     
G064-012     Nd II    5 < -0.41  1.56                     
G064-012     Sm II    2 < -0.25  2.18                     
G064-012     Eu II    4 < -1.42  1.45                     
G064-012     Gd II    3 <  0.04  2.36                     
G064-012     Tb II    4 < -0.29  2.80                     
G064-012     Dy II    3 < -0.47  1.82                     
G064-012     Ho II    1 < -0.76  2.15                     
G064-012     Er II    3 < -0.36  2.11                     
G064-012     Tm II    2 < -0.60  2.69                     
G064-012     Yb II    1 < -1.17  1.30                     
G064-012     Hf II    2 <  0.41  2.95                     
G064-012     Ir I     0                                   
G064-012     Pb I     1 <  1.46  3.00                     
G064-012     Th II    3 < -0.66  2.67                     
G071-055     Fe I   102    5.44 -2.06 0.06 0.21 0.00 0.00 
G071-055     Fe II   11    5.68 -1.82 0.07 0.14 0.00 0.00 
G071-055     Li I     1    2.14       0.05 0.20 0.08 0.20 
G071-055     C (CH)   1    6.19 -0.44 0.15 0.25 0.19 0.19 
G071-055     N (CN)   1 <  7.15  1.12                     
G071-055     O I      3    7.34  0.71 0.06 0.20 0.09 0.20 
G071-055     Na I     0                                   
G071-055     Mg I     4    5.88  0.33 0.05 0.23 0.10 0.22 
G071-055     Al I     1    3.54 -0.85 0.09 0.33 0.19 0.28 
G071-055     Si I     2    5.88  0.43 0.19 0.27 0.21 0.27 
G071-055     K I      0                                   
G071-055     Ca I    12    4.70  0.42 0.10 0.24 0.13 0.23 
G071-055     Sc II    6    1.28 -0.05 0.05 0.14 0.20 0.09 
G071-055     Ti I    15    3.09  0.20 0.06 0.20 0.09 0.20 
G071-055     Ti II   25    3.40  0.27 0.05 0.14 0.20 0.09 
G071-055     V I      1    1.85 -0.02 0.11 0.22 0.13 0.22 
G071-055     V II     2    2.22  0.11 0.19 0.23 0.28 0.20 
G071-055     Cr I    11    3.44 -0.14 0.06 0.20 0.09 0.20 
G071-055     Cr II    3    4.07  0.25 0.06 0.14 0.21 0.10 
G071-055     Mn I     6    3.06 -0.32 0.05 0.21 0.08 0.20 
G071-055     Mn II    0                                   
G071-055     Co I     2    2.80 -0.14 0.12 0.27 0.16 0.26 
G071-055     Ni I    11    4.29  0.12 0.12 0.23 0.14 0.23 
G071-055     Cu I     1 <  1.50 -0.63                     
G071-055     Zn I     3    2.76  0.26 0.07 0.20 0.10 0.21 
G071-055     Ga I     0                                   
G071-055     Rb I     0                                   
G071-055     Sr II    2    1.00 -0.05 0.04 0.19 0.18 0.20 
G071-055     Y II     4    0.07 -0.32 0.10 0.16 0.22 0.12 
G071-055     Zr II    3    0.75 -0.01 0.06 0.14 0.21 0.10 
G071-055     Nb II    1 <  0.96  1.32                     
G071-055     Mo I     1 <  0.45  0.63                     
G071-055     Tc I     0                                   
G071-055     Ru I     0                                   
G071-055     Sn I     1 <  1.83  1.82                     
G071-055     Ba II    3    0.33 -0.03 0.06 0.13 0.19 0.09 
G071-055     La II    4   -0.61  0.11 0.11 0.17 0.23 0.14 
G071-055     Ce II    1   -0.27 -0.03 0.32 0.34 0.38 0.33 
G071-055     Pr II    0                                   
G071-055     Nd II    3   -0.28  0.11 0.17 0.21 0.26 0.18 
G071-055     Sm II    0                                   
G071-055     Eu II    4   -1.02  0.27 0.08 0.15 0.21 0.11 
G071-055     Gd II    1   -0.17  0.58 0.19 0.23 0.28 0.21 
G071-055     Tb II    0                                   
G071-055     Dy II    2   -0.15  0.57 0.09 0.16 0.22 0.12 
G071-055     Ho II    0                                   
G071-055     Er II    2   -0.76  0.14 0.27 0.30 0.33 0.28 
G071-055     Tm II    2 < -0.84  0.88                     
G071-055     Yb II    1   -0.92 -0.02 0.12 0.18 0.23 0.14 
G071-055     Hf II    2 < -0.06  0.91                     
G071-055     Ir I     1 <  1.31  1.99                     
G071-055     Pb I     1 <  1.51  1.53                     
G071-055     Th II    0                                   
G075-056     Fe I    72    5.15 -2.35 0.09 0.21 0.00 0.00 
G075-056     Fe II    9    5.20 -2.30 0.09 0.15 0.00 0.00 
G075-056     Li I     1    2.23       0.07 0.20 0.12 0.22 
G075-056     C (CH)   1    6.40  0.29 0.15 0.25 0.20 0.20 
G075-056     N        0                                   
G075-056     O I      0                                   
G075-056     Na I     0                                   
G075-056     Mg I     6    5.59  0.34 0.11 0.24 0.15 0.24 
G075-056     Al I     2    3.13 -0.97 0.19 0.33 0.26 0.33 
G075-056     Si I     0                                   
G075-056     K I      0                                   
G075-056     Ca I    13    4.47  0.48 0.12 0.23 0.15 0.24 
G075-056     Sc II    2    0.92  0.07 0.11 0.17 0.23 0.15 
G075-056     Ti I     7    3.07  0.47 0.13 0.23 0.16 0.24 
G075-056     Ti II   13    3.02  0.37 0.10 0.16 0.23 0.14 
G075-056     V I      0                                   
G075-056     V II     2 <  2.19  0.56                     
G075-056     Cr I     4    3.18 -0.11 0.11 0.22 0.14 0.23 
G075-056     Cr II    1    3.62  0.28 0.09 0.15 0.22 0.13 
G075-056     Mn I     3    2.65 -0.43 0.17 0.26 0.20 0.27 
G075-056     Mn II    0                                   
G075-056     Co I     1    2.60 -0.04 0.21 0.29 0.23 0.29 
G075-056     Ni I     1    3.91  0.04 0.12 0.22 0.15 0.23 
G075-056     Cu I     0                                   
G075-056     Zn I     2 <  2.39  0.18                     
G075-056     Ga I     0                                   
G075-056     Rb I     0                                   
G075-056     Sr II    2    0.67  0.11 0.13 0.27 0.29 0.28 
G075-056     Y II     0                                   
G075-056     Zr II    2    0.82  0.55 0.27 0.30 0.34 0.28 
G075-056     Nb II    0                                   
G075-056     Mo I     0                                   
G075-056     Tc I     1 <  1.80                           
G075-056     Ru I     0                                   
G075-056     Sn I     0                                   
G075-056     Ba II    2   -0.53 -0.40 0.08 0.15 0.22 0.12 
G075-056     La II    0                                   
G075-056     Ce II    5 <  0.31  1.03                     
G075-056     Pr II    5 < -0.11  1.47                     
G075-056     Nd II    5 <  0.19  1.07                     
G075-056     Sm II    2 <  0.22  1.56                     
G075-056     Eu II    2 < -0.93  0.85                     
G075-056     Gd II    3 <  0.46  1.69                     
G075-056     Tb II    2 <  0.34  2.34                     
G075-056     Dy II    2 <  0.01  1.21                     
G075-056     Ho II    1 < -0.07  1.75                     
G075-056     Er II    0                                   
G075-056     Tm II    1 <  0.96  3.16                     
G075-056     Yb II    0                                   
G075-056     Hf II    1 <  0.94  2.39                     
G075-056     Ir I     0                                   
G075-056     Pb I     1 <  2.17  2.48                     
G075-056     Th II    2 <  0.24  2.48                     
G088-023     Fe I    84    5.56 -1.94 0.07 0.11 0.00 0.00 
G088-023     Fe II    8    5.56 -1.94 0.08 0.14 0.00 0.00 
G088-023     Li I     1    1.92       0.07 0.10 0.10 0.14 
G088-023     C (CH)   1    6.43 -0.05 0.15 0.25 0.19 0.20 
G088-023     N        0                                   
G088-023     O I      0                                   
G088-023     Na I     0                                   
G088-023     Mg I     5    5.95  0.30 0.08 0.13 0.11 0.15 
G088-023     Al I     0                                   
G088-023     Si I     1    6.18  0.61 0.18 0.19 0.19 0.22 
G088-023     K I      0                                   
G088-023     Ca I    12    4.73  0.34 0.11 0.16 0.14 0.18 
G088-023     Sc II    3    1.04 -0.17 0.09 0.15 0.15 0.12 
G088-023     Ti I    10    3.17  0.17 0.07 0.10 0.10 0.14 
G088-023     Ti II   17    3.28  0.28 0.08 0.13 0.14 0.11 
G088-023     V I      1    1.84 -0.15 0.15 0.17 0.17 0.20 
G088-023     V II     1    2.20  0.21 0.28 0.30 0.31 0.29 
G088-023     Cr I    10    3.53 -0.17 0.07 0.10 0.10 0.14 
G088-023     Cr II    2    3.97  0.27 0.07 0.14 0.15 0.11 
G088-023     Mn I     7    3.11 -0.38 0.08 0.11 0.11 0.15 
G088-023     Mn II    0                                   
G088-023     Co I     1    2.88 -0.17 0.17 0.21 0.19 0.23 
G088-023     Ni I     5    4.32  0.05 0.13 0.15 0.15 0.18 
G088-023     Cu I     1 <  1.91 -0.34                     
G088-023     Zn I     2    2.73  0.12 0.08 0.11 0.11 0.15 
G088-023     Ga I     0                                   
G088-023     Rb I     0                                   
G088-023     Sr II    2    1.04  0.11 0.11 0.14 0.14 0.18 
G088-023     Y II     0                                   
G088-023     Zr II    3    0.93  0.29 0.29 0.31 0.32 0.30 
G088-023     Nb II    0                                   
G088-023     Mo I     0                                   
G088-023     Tc I     1 <  1.59                           
G088-023     Ru I     0                                   
G088-023     Sn I     0                                   
G088-023     Ba II    2    0.11 -0.13 0.09 0.13 0.13 0.13 
G088-023     La II    0                                   
G088-023     Ce II    5 < -0.03  0.33                     
G088-023     Pr II    0                                   
G088-023     Nd II    0                                   
G088-023     Sm II    2 < -0.17  0.81                     
G088-023     Eu II    1   -0.83  0.59 0.22 0.25 0.25 0.23 
G088-023     Gd II    2 <  0.50  1.37                     
G088-023     Tb II    2 <  0.35  1.99                     
G088-023     Dy II    1 <  0.47  1.31                     
G088-023     Ho II    0                                   
G088-023     Er II    0                                   
G088-023     Tm II    0                                   
G088-023     Yb II    0                                   
G088-023     Hf II    1 <  0.95  2.04                     
G088-023     Ir I     0                                   
G088-023     Pb I     1 <  1.96  1.86                     
G088-023     Th II    0                                   
G090-003     Fe I    93    5.10 -2.40 0.06 0.21 0.00 0.00 
G090-003     Fe II   12    5.26 -2.24 0.07 0.14 0.00 0.00 
G090-003     Li I     1    2.20       0.05 0.20 0.08 0.20 
G090-003     C (CH)   1    5.94 -0.25 0.15 0.25 0.19 0.19 
G090-003     N (CN)   1 <  7.25  1.66                     
G090-003     O I      1    6.63  0.34 0.11 0.22 0.13 0.23 
G090-003     Na I     1    4.25  0.41 0.13 0.23 0.15 0.23 
G090-003     Mg I     4    5.51  0.30 0.05 0.21 0.08 0.21 
G090-003     Al I     1    3.84 -0.21 0.09 0.33 0.19 0.28 
G090-003     Si I     1    5.61  0.50 0.21 0.28 0.22 0.29 
G090-003     K I      1    2.90  0.27 0.13 0.23 0.15 0.23 
G090-003     Ca I    12    4.35  0.40 0.11 0.22 0.12 0.23 
G090-003     Sc II    6    0.91 -0.01 0.08 0.15 0.21 0.10 
G090-003     Ti I    11    2.85  0.29 0.08 0.21 0.10 0.21 
G090-003     Ti II   21    3.03  0.32 0.07 0.14 0.20 0.10 
G090-003     V I      1    1.55  0.02 0.13 0.23 0.15 0.24 
G090-003     V II     2    1.80  0.11 0.21 0.25 0.29 0.23 
G090-003     Cr I    10    3.07 -0.18 0.09 0.21 0.11 0.22 
G090-003     Cr II    2    3.55  0.15 0.07 0.15 0.21 0.10 
G090-003     Mn I     6    2.62 -0.42 0.09 0.22 0.11 0.22 
G090-003     Mn II    0                                   
G090-003     Co I     3    2.63  0.04 0.13 0.24 0.15 0.24 
G090-003     Ni I     5    3.93  0.10 0.14 0.25 0.16 0.25 
G090-003     Cu I     0                                   
G090-003     Zn I     2    2.53  0.37 0.07 0.20 0.10 0.21 
G090-003     Ga I     0                                   
G090-003     Rb I     0                                   
G090-003     Sr II    2    0.68  0.04 0.04 0.24 0.23 0.24 
G090-003     Y II     1   -0.39 -0.36 0.11 0.17 0.22 0.13 
G090-003     Zr II    3    0.54  0.19 0.11 0.17 0.22 0.13 
G090-003     Nb II    1 <  0.96  1.74                     
G090-003     Mo I     1 <  0.61  1.13                     
G090-003     Tc I     1 <  0.67                           
G090-003     Ru I     0                                   
G090-003     Sn I     0                                   
G090-003     Ba II    2   -0.27 -0.21 0.05 0.14 0.20 0.10 
G090-003     La II    0                                   
G090-003     Ce II    1   -0.57  0.09 0.21 0.25 0.29 0.22 
G090-003     Pr II    1 < -0.40  1.12                     
G090-003     Nd II    0                                   
G090-003     Sm II    2 < -0.69  0.59                     
G090-003     Eu II    3   -1.77 -0.05 0.21 0.25 0.29 0.23 
G090-003     Gd II    3 < -0.29  0.88                     
G090-003     Tb II    3 < -0.74  1.20                     
G090-003     Dy II    1   -0.95  0.19 0.21 0.24 0.28 0.22 
G090-003     Ho II    0                                   
G090-003     Er II    1 < -0.45  0.87                     
G090-003     Tm II    2 < -1.11  1.03                     
G090-003     Yb II    1   -1.25  0.07 0.22 0.26 0.30 0.24 
G090-003     Hf II    2 < -0.06  1.33                     
G090-003     Ir I     1 <  1.35  2.37                     
G090-003     Pb I     1 <  1.22  1.58                     
G090-003     Th II    0                                   
G090-025     Fe I    89    5.47 -2.03 0.06 0.10 0.00 0.00 
G090-025     Fe II    7    5.46 -2.04 0.07 0.10 0.00 0.00 
G090-025     Li I     1    1.10       0.08 0.11 0.10 0.13 
G090-025     C (CH)   1    6.43  0.04 0.15 0.25 0.19 0.19 
G090-025     N (CN)   1    6.15  0.36 0.20 0.28 0.23 0.23 
G090-025     O I      2    7.15  0.49 0.13 0.15 0.15 0.17 
G090-025     Na I     0                                   
G090-025     Mg I     1    5.95  0.38 0.05 0.08 0.08 0.11 
G090-025     Al I     0                                   
G090-025     Si I     1    5.79  0.31 0.18 0.19 0.19 0.20 
G090-025     K I      1    3.09  0.09 0.12 0.15 0.14 0.16 
G090-025     Ca I     9    4.69  0.38 0.10 0.16 0.13 0.17 
G090-025     Sc II    5    1.05 -0.06 0.07 0.10 0.12 0.10 
G090-025     Ti I    14    3.09  0.17 0.04 0.09 0.07 0.11 
G090-025     Ti II   18    3.15  0.23 0.06 0.09 0.11 0.09 
G090-025     V I      1    1.86 -0.04 0.10 0.14 0.12 0.16 
G090-025     V II     2    1.98  0.09 0.20 0.21 0.23 0.21 
G090-025     Cr I    10    3.53 -0.08 0.05 0.09 0.08 0.11 
G090-025     Cr II    3    3.89  0.29 0.08 0.11 0.13 0.11 
G090-025     Mn I     4    3.02 -0.38 0.04 0.09 0.07 0.11 
G090-025     Mn II    0                                   
G090-025     Co I     2    2.70 -0.26 0.12 0.17 0.14 0.18 
G090-025     Ni I     8    4.17 -0.02 0.12 0.14 0.13 0.15 
G090-025     Cu I     0                                   
G090-025     Zn I     2    2.68  0.15 0.06 0.09 0.09 0.11 
G090-025     Ga I     0                                   
G090-025     Rb I     0                                   
G090-025     Sr II    2    0.88  0.05 0.03 0.06 0.07 0.10 
G090-025     Y II     2   -0.13 -0.31 0.11 0.13 0.14 0.13 
G090-025     Zr II    3    0.79  0.24 0.08 0.11 0.13 0.10 
G090-025     Nb II    1 <  1.18  1.76                     
G090-025     Mo I     1    0.15  0.30 0.23 0.24 0.24 0.25 
G090-025     Tc I     1 <  0.92                           
G090-025     Ru I     0                                   
G090-025     Sn I     0                                   
G090-025     Ba II    2    0.04 -0.10 0.06 0.09 0.12 0.09 
G090-025     La II    2   -0.98 -0.04 0.17 0.19 0.20 0.19 
G090-025     Ce II    1   -0.53 -0.07 0.19 0.21 0.22 0.21 
G090-025     Pr II    0                                   
G090-025     Nd II    0                                   
G090-025     Sm II    2 < -0.48  0.60                     
G090-025     Eu II    2   -1.44  0.07 0.10 0.13 0.15 0.12 
G090-025     Gd II    1 <  0.04  1.01                     
G090-025     Tb II    0                                   
G090-025     Dy II    0                                   
G090-025     Ho II    0                                   
G090-025     Er II    0                                   
G090-025     Tm II    0                                   
G090-025     Yb II    1   -1.17 -0.05 0.24 0.25 0.26 0.25 
G090-025     Hf II    1 <  0.09  1.28                     
G090-025     Ir I     0                                   
G090-025     Pb I     1 <  1.64  1.63                     
G090-025     Th II    0                                   
G107-050     Fe I    76    5.44 -2.06 0.08 0.21 0.00 0.00 
G107-050     Fe II    9    5.61 -1.89 0.08 0.15 0.00 0.00 
G107-050     Li I     1    2.20       0.07 0.20 0.10 0.21 
G107-050     C (CH)   1    6.73  0.20 0.15 0.25 0.20 0.20 
G107-050     N        0                                   
G107-050     O I      0                                   
G107-050     Na I     0                                   
G107-050     Mg I     3    6.00  0.46 0.09 0.26 0.16 0.25 
G107-050     Al I     0                                   
G107-050     Si I     0                                   
G107-050     K I      0                                   
G107-050     Ca I    10    4.78  0.50 0.12 0.23 0.14 0.23 
G107-050     Sc II    4    1.28  0.02 0.08 0.15 0.21 0.11 
G107-050     Ti I     4    3.32  0.43 0.07 0.20 0.10 0.21 
G107-050     Ti II   15    3.40  0.34 0.08 0.15 0.21 0.11 
G107-050     V I      0                                   
G107-050     V II     0                                   
G107-050     Cr I     6    3.44 -0.14 0.08 0.22 0.11 0.22 
G107-050     Cr II    2    3.78  0.03 0.08 0.15 0.22 0.12 
G107-050     Mn I     5    3.11 -0.26 0.10 0.23 0.13 0.23 
G107-050     Mn II    0                                   
G107-050     Co I     1    2.65 -0.28 0.20 0.27 0.21 0.28 
G107-050     Ni I     2    4.26  0.10 0.13 0.23 0.15 0.24 
G107-050     Cu I     0                                   
G107-050     Zn I     1    2.84  0.34 0.08 0.21 0.11 0.21 
G107-050     Ga I     0                                   
G107-050     Rb I     0                                   
G107-050     Sr II    2    1.35  0.37 0.12 0.23 0.23 0.24 
G107-050     Y II     1    0.61  0.29 0.11 0.17 0.23 0.14 
G107-050     Zr II    2    1.25  0.56 0.19 0.23 0.28 0.20 
G107-050     Nb II    0                                   
G107-050     Mo I     0                                   
G107-050     Tc I     1 <  2.00                           
G107-050     Ru I     0                                   
G107-050     Sn I     0                                   
G107-050     Ba II    2   -0.08 -0.37 0.07 0.15 0.21 0.11 
G107-050     La II    0                                   
G107-050     Ce II    2 <  0.40  0.71                     
G107-050     Pr II    0                                   
G107-050     Nd II    0                                   
G107-050     Sm II    0                                   
G107-050     Eu II    1 < -0.81  0.56                     
G107-050     Gd II    2 <  0.75  1.57                     
G107-050     Tb II    2 <  0.37  1.96                     
G107-050     Dy II    1 <  0.89  1.68                     
G107-050     Ho II    0                                   
G107-050     Er II    0                                   
G107-050     Tm II    1 <  1.30  3.09                     
G107-050     Yb II    0                                   
G107-050     Hf II    1 <  1.23  2.27                     
G107-050     Ir I     0                                   
G107-050     Pb I     1 <  2.43  2.45                     
G107-050     Th II    0                                   
G115-049     Fe I    72    4.89 -2.61 0.07 0.10 0.00 0.00 
G115-049     Fe II    6    4.90 -2.60 0.10 0.16 0.00 0.00 
G115-049     Li I     1    1.77       0.06 0.10 0.10 0.16 
G115-049     C (CH)   1    5.84  0.02 0.15 0.25 0.19 0.21 
G115-049     N        0                                   
G115-049     O I      0                                   
G115-049     Na I     0                                   
G115-049     Mg I     4    5.65  0.67 0.09 0.13 0.12 0.18 
G115-049     Al I     1    3.12 -0.72 0.18 0.23 0.21 0.23 
G115-049     Si I     0                                   
G115-049     K I      0                                   
G115-049     Ca I    12    4.18  0.46 0.12 0.14 0.14 0.19 
G115-049     Sc II    1    0.45 -0.10 0.15 0.20 0.20 0.18 
G115-049     Ti I     5    2.54  0.20 0.08 0.10 0.10 0.17 
G115-049     Ti II   12    2.64  0.29 0.08 0.14 0.14 0.14 
G115-049     V I      1    1.30 -0.02 0.19 0.20 0.21 0.24 
G115-049     V II     0                                   
G115-049     Cr I     5    2.80 -0.22 0.08 0.11 0.11 0.17 
G115-049     Cr II    0                                   
G115-049     Mn I     3    2.12 -0.69 0.16 0.21 0.19 0.24 
G115-049     Mn II    0                                   
G115-049     Co I     1    2.46  0.08 0.17 0.20 0.19 0.24 
G115-049     Ni I     2    3.70  0.10 0.14 0.16 0.16 0.21 
G115-049     Cu I     0                                   
G115-049     Zn I     2    2.38  0.44 0.11 0.13 0.13 0.19 
G115-049     Ga I     0                                   
G115-049     Rb I     0                                   
G115-049     Sr II    2    0.27  0.01 0.12 0.16 0.17 0.22 
G115-049     Y II     0                                   
G115-049     Zr II    1    0.50  0.52 0.39 0.41 0.42 0.41 
G115-049     Nb II    0                                   
G115-049     Mo I     0                                   
G115-049     Tc I     1 <  1.03                           
G115-049     Ru I     0                                   
G115-049     Sn I     0                                   
G115-049     Ba II    2   -0.87 -0.45 0.08 0.15 0.15 0.13 
G115-049     La II    0                                   
G115-049     Ce II    4 < -0.15  0.87                     
G115-049     Pr II    3 < -0.43  1.45                     
G115-049     Nd II    4 < -0.01  1.17                     
G115-049     Sm II    2 < -0.18  1.46                     
G115-049     Eu II    2 < -1.30  0.78                     
G115-049     Gd II    2 <  0.38  1.91                     
G115-049     Tb II    1 <  0.01  2.31                     
G115-049     Dy II    0                                   
G115-049     Ho II    0                                   
G115-049     Er II    0                                   
G115-049     Tm II    0                                   
G115-049     Yb II    0                                   
G115-049     Hf II    1 <  0.79  2.54                     
G115-049     Ir I     0                                   
G115-049     Pb I     1 <  1.71  2.28                     
G115-049     Th II    2 < -0.20  2.34                     
G122-069     Fe I    34    4.72 -2.78 0.09 0.22 0.00 0.00 
G122-069     Fe II    1    5.00 -2.50 0.09 0.15 0.00 0.00 
G122-069     Li I     1 <  1.35                           
G122-069     C (CH)   1 <  6.60  0.67                     
G122-069     N        0                                   
G122-069     O I      0                                   
G122-069     Na I     0                                   
G122-069     Mg I     3    5.17  0.35 0.08 0.21 0.13 0.22 
G122-069     Al I     2    2.79 -0.88 0.19 0.30 0.23 0.31 
G122-069     Si I     0                                   
G122-069     K I      0                                   
G122-069     Ca I     7    3.95  0.40 0.13 0.23 0.16 0.24 
G122-069     Sc II    1    0.25 -0.40 0.11 0.17 0.23 0.14 
G122-069     Ti I     0                                   
G122-069     Ti II    6    2.11 -0.34 0.07 0.14 0.22 0.11 
G122-069     V I      0                                   
G122-069     V II     0                                   
G122-069     Cr I     3    2.55 -0.31 0.09 0.21 0.13 0.22 
G122-069     Cr II    0                                   
G122-069     Mn I     3    2.30 -0.34 0.19 0.27 0.21 0.28 
G122-069     Mn II    0                                   
G122-069     Co I     1    2.47  0.26 0.20 0.28 0.22 0.29 
G122-069     Ni I     1    3.50  0.06 0.13 0.23 0.16 0.24 
G122-069     Cu I     0                                   
G122-069     Zn I     2 <  2.45  0.67                     
G122-069     Ga I     0                                   
G122-069     Rb I     0                                   
G122-069     Sr II    2   -0.47 -0.84 0.13 0.22 0.26 0.21 
G122-069     Y II     1 <  0.06  0.35                     
G122-069     Zr II    1 <  0.51  0.43                     
G122-069     Nb II    0                                   
G122-069     Mo I     0                                   
G122-069     Tc I     0                                   
G122-069     Ru I     0                                   
G122-069     Sn I     0                                   
G122-069     Ba II    1   -1.10 -0.78 0.06 0.14 0.22 0.11 
G122-069     La II    0                                   
G122-069     Ce II    4 <  0.26  1.18                     
G122-069     Pr II    2 <  0.10  1.88                     
G122-069     Nd II    4 <  0.19  1.27                     
G122-069     Sm II    2 <  0.28  1.82                     
G122-069     Eu II    2 < -0.87  1.11                     
G122-069     Gd II    3 <  0.47  1.90                     
G122-069     Tb II    2 <  0.41  2.61                     
G122-069     Dy II    2 <  0.15  1.55                     
G122-069     Ho II    0                                   
G122-069     Er II    0                                   
G122-069     Tm II    1 <  1.05  3.45                     
G122-069     Yb II    0                                   
G122-069     Hf II    2 <  1.06  2.71                     
G122-069     Ir I     0                                   
G122-069     Pb I     1 <  2.09  2.83                     
G122-069     Th II    2 <  0.34  2.78                     
G126-062     Fe I    74    5.70 -1.80 0.06 0.21 0.00 0.00 
G126-062     Fe II    8    5.80 -1.70 0.07 0.14 0.00 0.00 
G126-062     Li I     1    2.08       0.06 0.20 0.09 0.20 
G126-062     C (CH)   1    6.54 -0.19 0.15 0.25 0.19 0.19 
G126-062     N (CN)   1 <  7.30  1.17                     
G126-062     O I      3    7.24  0.36 0.05 0.20 0.08 0.20 
G126-062     Na I     1    4.22 -0.22 0.10 0.34 0.19 0.28 
G126-062     Mg I     4    6.12  0.33 0.05 0.24 0.10 0.22 
G126-062     Al I     1    3.80 -0.85 0.09 0.33 0.19 0.29 
G126-062     Si I     0                                   
G126-062     K I      2    3.58  0.35 0.12 0.23 0.14 0.23 
G126-062     Ca I    10    5.07  0.54 0.10 0.25 0.14 0.25 
G126-062     Sc II    6    1.52  0.07 0.06 0.14 0.20 0.09 
G126-062     Ti I    13    3.46  0.31 0.06 0.20 0.09 0.20 
G126-062     Ti II   21    3.63  0.38 0.05 0.14 0.20 0.09 
G126-062     V I      1    2.20  0.07 0.11 0.22 0.13 0.22 
G126-062     V II     2    2.44  0.21 0.19 0.23 0.28 0.20 
G126-062     Cr I    11    3.76 -0.07 0.06 0.21 0.09 0.21 
G126-062     Cr II    3    4.15  0.21 0.06 0.14 0.21 0.09 
G126-062     Mn I     7    3.28 -0.35 0.06 0.21 0.08 0.21 
G126-062     Mn II    0                                   
G126-062     Co I     2    3.00 -0.19 0.13 0.23 0.14 0.24 
G126-062     Ni I     7    4.46  0.04 0.13 0.23 0.14 0.23 
G126-062     Cu I     0                                   
G126-062     Zn I     3    2.85  0.09 0.09 0.21 0.11 0.21 
G126-062     Ga I     0                                   
G126-062     Rb I     0                                   
G126-062     Sr II    2    1.27  0.09 0.04 0.19 0.18 0.21 
G126-062     Y II     4    0.27 -0.24 0.10 0.16 0.22 0.12 
G126-062     Zr II    3    1.13  0.24 0.07 0.14 0.21 0.10 
G126-062     Nb II    1 <  1.28  1.52                     
G126-062     Mo I     1 <  0.88  0.80                     
G126-062     Tc I     1 <  1.20                           
G126-062     Ru I     0                                   
G126-062     Sn I     0                                   
G126-062     Ba II    1    0.37 -0.11 0.09 0.15 0.22 0.11 
G126-062     La II    3   -0.44  0.16 0.16 0.20 0.25 0.17 
G126-062     Ce II    0                                   
G126-062     Pr II    0                                   
G126-062     Nd II    1   -0.39 -0.11 0.18 0.22 0.27 0.19 
G126-062     Sm II    2 < -0.21  0.53                     
G126-062     Eu II    3   -0.82  0.35 0.10 0.16 0.22 0.12 
G126-062     Gd II    2 <  0.04  0.67                     
G126-062     Tb II    0                                   
G126-062     Dy II    1   -0.37  0.23 0.23 0.26 0.31 0.24 
G126-062     Ho II    0                                   
G126-062     Er II    1 < -0.28  0.50                     
G126-062     Tm II    0                                   
G126-062     Yb II    1   -0.68  0.10 0.18 0.22 0.27 0.19 
G126-062     Hf II    1 <  0.39  1.24                     
G126-062     Ir I     0                                   
G126-062     Pb I     1 <  1.37  1.13                     
G126-062     Th II    0                                   
G137-086     Fe I    78    5.60 -1.90 0.08 0.21 0.00 0.00 
G137-086     Fe II    8    5.74 -1.76 0.07 0.14 0.00 0.00 
G137-086     Li I     1    2.08       0.07 0.20 0.11 0.21 
G137-086     C (CH)   1    6.40 -0.28 0.15 0.25 0.20 0.19 
G137-086     N        0                                   
G137-086     O I      0                                   
G137-086     Na I     0                                   
G137-086     Mg I     4    5.93  0.23 0.09 0.25 0.14 0.23 
G137-086     Al I     0                                   
G137-086     Si I     0                                   
G137-086     K I      0                                   
G137-086     Ca I    11    4.81  0.37 0.11 0.24 0.14 0.23 
G137-086     Sc II    3    1.20 -0.19 0.10 0.16 0.23 0.12 
G137-086     Ti I     8    3.25  0.20 0.09 0.21 0.13 0.22 
G137-086     Ti II   14    3.37  0.18 0.08 0.15 0.21 0.11 
G137-086     V I      1    1.88 -0.15 0.18 0.26 0.20 0.26 
G137-086     V II     2    2.27  0.10 0.26 0.29 0.33 0.27 
G137-086     Cr I     6    3.56 -0.18 0.08 0.21 0.11 0.21 
G137-086     Cr II    2    4.13  0.25 0.06 0.14 0.21 0.10 
G137-086     Mn I     6    3.17 -0.36 0.11 0.23 0.13 0.23 
G137-086     Mn II    0                                   
G137-086     Co I     1    2.97 -0.12 0.17 0.27 0.19 0.27 
G137-086     Ni I     5    4.40  0.08 0.15 0.24 0.17 0.25 
G137-086     Cu I     1 <  2.14 -0.15                     
G137-086     Zn I     2    2.80  0.14 0.09 0.21 0.12 0.21 
G137-086     Ga I     0                                   
G137-086     Rb I     0                                   
G137-086     Sr II    2    1.15  0.04 0.12 0.24 0.23 0.24 
G137-086     Y II     0                                   
G137-086     Zr II    3    1.01  0.19 0.19 0.23 0.28 0.21 
G137-086     Nb II    0                                   
G137-086     Mo I     0                                   
G137-086     Tc I     1 <  1.61                           
G137-086     Ru I     0                                   
G137-086     Sn I     0                                   
G137-086     Ba II    4    0.00 -0.42 0.08 0.15 0.21 0.11 
G137-086     La II    1 < -0.34  0.32                     
G137-086     Ce II    3 <  0.23  0.41                     
G137-086     Pr II    1 <  0.46  1.50                     
G137-086     Nd II    3 <  0.47  0.81                     
G137-086     Sm II    2 <  0.03  0.83                     
G137-086     Eu II    1 < -0.92  0.32                     
G137-086     Gd II    1 <  0.74  1.43                     
G137-086     Tb II    2 <  0.37  1.83                     
G137-086     Dy II    1 <  1.07  1.73                     
G137-086     Ho II    0                                   
G137-086     Er II    0                                   
G137-086     Tm II    1 <  0.57  2.23                     
G137-086     Yb II    0                                   
G137-086     Hf II    1 <  0.77  1.68                     
G137-086     Ir I     0                                   
G137-086     Pb I     1 <  1.78  1.64                     
G137-086     Th II    1 <  0.76  2.46                     
G146-056     Fe I    49    5.92 -1.58 0.06 0.11 0.00 0.00 
G146-056     Fe II    5    5.93 -1.57 0.07 0.12 0.00 0.00 
G146-056     Li I     1    1.22       0.14 0.16 0.16 0.18 
G146-056     C (CH)   1    6.61 -0.25 0.15 0.25 0.19 0.19 
G146-056     N        0                                   
G146-056     O I      0                                   
G146-056     Na I     2    4.43 -0.23 0.13 0.15 0.15 0.17 
G146-056     Mg I     2    6.29  0.27 0.05 0.11 0.09 0.12 
G146-056     Al I     0                                   
G146-056     Si I     1    6.22  0.29 0.17 0.18 0.19 0.20 
G146-056     K I      0                                   
G146-056     Ca I     9    5.09  0.33 0.11 0.17 0.14 0.16 
G146-056     Sc II    4    1.42 -0.16 0.09 0.12 0.13 0.12 
G146-056     Ti I    11    3.56  0.19 0.05 0.11 0.08 0.12 
G146-056     Ti II   11    3.60  0.22 0.07 0.10 0.12 0.11 
G146-056     V I      1    2.35 -0.00 0.12 0.18 0.15 0.17 
G146-056     V II     0                                   
G146-056     Cr I     8    4.05 -0.01 0.06 0.11 0.09 0.13 
G146-056     Cr II    1    4.36  0.29 0.06 0.11 0.13 0.10 
G146-056     Mn I     4    3.37 -0.48 0.05 0.11 0.08 0.12 
G146-056     Mn II    0                                   
G146-056     Co I     1    2.82 -0.59 0.17 0.21 0.19 0.21 
G146-056     Ni I     6    4.73  0.09 0.11 0.14 0.13 0.16 
G146-056     Cu I     1    1.91 -0.70 0.11 0.13 0.14 0.16 
G146-056     Zn I     2    2.91 -0.07 0.06 0.09 0.10 0.13 
G146-056     Ga I     0                                   
G146-056     Rb I     0                                   
G146-056     Sr II    1    1.27 -0.03 0.02 0.06 0.08 0.10 
G146-056     Y II     1    0.40 -0.24 0.08 0.12 0.15 0.12 
G146-056     Zr II    1    1.47  0.46 0.13 0.17 0.17 0.16 
G146-056     Nb II    0                                   
G146-056     Mo I     0                                   
G146-056     Tc I     0                                   
G146-056     Ru I     0                                   
G146-056     Sn I     0                                   
G146-056     Ba II    2    0.60 -0.01 0.06 0.09 0.11 0.10 
G146-056     La II    0                                   
G146-056     Ce II    0                                   
G146-056     Pr II    0                                   
G146-056     Nd II    0                                   
G146-056     Sm II    1 <  0.36  0.97                     
G146-056     Eu II    2 < -0.51  0.54                     
G146-056     Gd II    2 <  0.83  1.33                     
G146-056     Tb II    1 <  0.55  1.82                     
G146-056     Dy II    1 <  0.84  1.31                     
G146-056     Ho II    0                                   
G146-056     Er II    0                                   
G146-056     Tm II    0                                   
G146-056     Yb II    0                                   
G146-056     Hf II    1 <  1.53  2.25                     
G146-056     Ir I     0                                   
G146-056     Pb I     1 <  2.95  2.49                     
G146-056     Th II    0                                   
G146-076     Fe I    94    5.42 -2.08 0.05 0.15 0.00 0.00 
G146-076     Fe II   11    5.37 -2.13 0.07 0.15 0.00 0.00 
G146-076     Li I     1    0.96       0.08 0.15 0.10 0.19 
G146-076     C (CH)   1    6.19 -0.11 0.15 0.25 0.19 0.19 
G146-076     N (CN)   1 <  5.80  0.10                     
G146-076     O I      1    6.79  0.18 0.09 0.16 0.11 0.19 
G146-076     Na I     1    3.81 -0.35 0.18 0.22 0.19 0.25 
G146-076     Mg I     4    5.83  0.31 0.05 0.17 0.09 0.19 
G146-076     Al I     1    3.77 -0.60 0.08 0.27 0.19 0.24 
G146-076     Si I     2    5.96  0.52 0.17 0.22 0.18 0.24 
G146-076     K I      0                                   
G146-076     Ca I     8    4.66  0.39 0.10 0.18 0.12 0.21 
G146-076     Sc II    5    0.95 -0.07 0.04 0.14 0.17 0.08 
G146-076     Ti I    14    2.93  0.06 0.04 0.14 0.07 0.17 
G146-076     Ti II   21    3.05  0.23 0.05 0.15 0.17 0.08 
G146-076     V I      1    1.69 -0.16 0.10 0.17 0.12 0.20 
G146-076     V II     2    1.90  0.10 0.19 0.23 0.25 0.20 
G146-076     Cr I    10    3.40 -0.16 0.05 0.14 0.07 0.17 
G146-076     Cr II    3    3.71  0.20 0.06 0.15 0.18 0.09 
G146-076     Mn I     4    2.84 -0.51 0.04 0.14 0.07 0.17 
G146-076     Mn II    0                                   
G146-076     Co I     3    2.49 -0.43 0.13 0.22 0.16 0.23 
G146-076     Ni I     7    4.08 -0.07 0.11 0.17 0.13 0.20 
G146-076     Cu I     1    0.91 -1.20 0.17 0.21 0.18 0.24 
G146-076     Zn I     2    2.52  0.03 0.04 0.14 0.07 0.17 
G146-076     Ga I     0                                   
G146-076     Rb I     1 <  1.78  1.34                     
G146-076     Sr II    1    0.70 -0.04 0.04 0.21 0.19 0.20 
G146-076     Y II     3   -0.42 -0.50 0.08 0.16 0.18 0.10 
G146-076     Zr II    3    0.44 -0.01 0.05 0.15 0.17 0.08 
G146-076     Nb II    1 <  0.49  1.16                     
G146-076     Mo I     1 <  0.00  0.20                     
G146-076     Tc I     1 <  0.39                           
G146-076     Ru I     0                                   
G146-076     Sn I     1 <  1.66  1.67                     
G146-076     Ba II    2   -0.07 -0.12 0.05 0.14 0.16 0.09 
G146-076     La II    4   -1.15 -0.11 0.07 0.16 0.18 0.10 
G146-076     Ce II    4   -0.72 -0.17 0.11 0.18 0.20 0.13 
G146-076     Pr II    1   -1.59 -0.18 0.19 0.24 0.26 0.20 
G146-076     Nd II    5   -0.65  0.07 0.09 0.16 0.19 0.11 
G146-076     Sm II    2   -1.11  0.06 0.09 0.16 0.19 0.11 
G146-076     Eu II    3   -1.43  0.18 0.05 0.15 0.17 0.09 
G146-076     Gd II    1   -0.63  0.43 0.14 0.20 0.22 0.16 
G146-076     Tb II    0                                   
G146-076     Dy II    2   -0.68  0.35 0.09 0.17 0.19 0.11 
G146-076     Ho II    0                                   
G146-076     Er II    2   -0.97  0.25 0.12 0.18 0.21 0.14 
G146-076     Tm II    1   -1.83  0.20 0.27 0.31 0.32 0.28 
G146-076     Yb II    1   -1.16  0.05 0.11 0.18 0.20 0.13 
G146-076     Hf II    0                                   
G146-076     Ir I     1 <  0.25  0.95                     
G146-076     Pb I     1 <  0.94  0.98                     
G146-076     Th II    1 < -1.60  0.47                     
G153-064     Fe I    63    6.42 -1.08 0.05 0.10 0.00 0.00 
G153-064     Fe II    9    6.41 -1.09 0.06 0.13 0.00 0.00 
G153-064     Li I     1    1.15       0.14 0.15 0.15 0.18 
G153-064     C (CH)   1    7.25 -0.09 0.15 0.25 0.19 0.19 
G153-064     N (CN)   1    7.09  0.35 0.20 0.28 0.23 0.23 
G153-064     O I      3    7.88  0.27 0.04 0.08 0.07 0.12 
G153-064     Na I     2    5.22  0.06 0.10 0.14 0.12 0.15 
G153-064     Mg I     1    6.99  0.47 0.04 0.13 0.08 0.13 
G153-064     Al I     0                                   
G153-064     Si I     3    6.78  0.35 0.16 0.17 0.17 0.19 
G153-064     K I      2    4.20  0.25 0.12 0.18 0.14 0.17 
G153-064     Ca I     7    5.55  0.29 0.10 0.17 0.13 0.15 
G153-064     Sc II    5    2.18  0.13 0.04 0.10 0.10 0.08 
G153-064     Ti I    12    4.07  0.20 0.04 0.11 0.07 0.12 
G153-064     Ti II   16    4.25  0.40 0.04 0.11 0.10 0.08 
G153-064     V I      1    2.78 -0.07 0.10 0.17 0.13 0.16 
G153-064     V II     2    3.11  0.27 0.19 0.22 0.22 0.20 
G153-064     Cr I    10    4.50 -0.07 0.04 0.10 0.07 0.12 
G153-064     Cr II    3    4.85  0.30 0.05 0.12 0.12 0.08 
G153-064     Mn I     5    4.03 -0.32 0.04 0.10 0.07 0.12 
G153-064     Mn II    0                                   
G153-064     Co I     3    3.72 -0.19 0.12 0.18 0.14 0.17 
G153-064     Ni I     7    5.20  0.06 0.11 0.13 0.12 0.15 
G153-064     Cu I     0                                   
G153-064     Zn I     2    3.74  0.25 0.04 0.10 0.06 0.12 
G153-064     Ga I     0                                   
G153-064     Rb I     0                                   
G153-064     Sr II    1    1.94  0.16 0.02 0.06 0.07 0.10 
G153-064     Y II     2    1.12 -0.00 0.07 0.12 0.12 0.09 
G153-064     Zr II    3    1.96  0.47 0.05 0.12 0.12 0.08 
G153-064     Nb II    0                                   
G153-064     Mo I     1    1.15  0.35 0.10 0.12 0.12 0.15 
G153-064     Tc I     1 <  1.09                           
G153-064     Ru I     0                                   
G153-064     Sn I     1 <  2.42  1.43                     
G153-064     Ba II    3    1.24  0.16 0.05 0.10 0.10 0.09 
G153-064     La II    4    0.11  0.10 0.07 0.14 0.14 0.11 
G153-064     Ce II    3    0.54  0.05 0.12 0.17 0.18 0.15 
G153-064     Pr II    0                                   
G153-064     Nd II    3    0.65  0.33 0.07 0.14 0.15 0.11 
G153-064     Sm II    0                                   
G153-064     Eu II    2   -0.38  0.20 0.06 0.13 0.14 0.10 
G153-064     Gd II    1    0.37  0.39 0.16 0.20 0.21 0.18 
G153-064     Tb II    0                                   
G153-064     Dy II    0                                   
G153-064     Ho II    0                                   
G153-064     Er II    1    0.12  0.29 0.19 0.22 0.23 0.21 
G153-064     Tm II    0                                   
G153-064     Yb II    1    0.09  0.26 0.13 0.18 0.18 0.16 
G153-064     Hf II    1 <  0.40  0.64                     
G153-064     Ir I     1 <  1.38  1.08                     
G153-064     Pb I     1 <  1.20  0.24                     
G153-064     Th II    0                                   
G161-073     Fe I    94    6.08 -1.42 0.06 0.22 0.00 0.00 
G161-073     Fe II   10    6.43 -1.07 0.06 0.15 0.00 0.00 
G161-073     Li I     1    2.14       0.05 0.20 0.09 0.20 
G161-073     C (CH)   1    6.78 -0.63 0.15 0.25 0.19 0.19 
G161-073     N (CN)   1 <  7.45  0.64                     
G161-073     O I      3    7.90  0.64 0.04 0.19 0.08 0.20 
G161-073     Na I     2    4.68 -0.14 0.12 0.22 0.14 0.23 
G161-073     Mg I     3    6.30  0.12 0.05 0.23 0.08 0.20 
G161-073     Al I     1    4.06 -0.97 0.08 0.33 0.18 0.26 
G161-073     Si I     3    6.29  0.21 0.19 0.27 0.21 0.27 
G161-073     K I      2    3.76  0.16 0.12 0.25 0.14 0.23 
G161-073     Ca I     8    5.27  0.36 0.10 0.29 0.16 0.25 
G161-073     Sc II    6    1.96 -0.12 0.05 0.13 0.19 0.08 
G161-073     Ti I    11    3.62  0.10 0.05 0.20 0.08 0.20 
G161-073     Ti II   20    4.07  0.18 0.05 0.14 0.19 0.08 
G161-073     V I      1    2.30 -0.21 0.11 0.22 0.13 0.22 
G161-073     V II     2    2.87  0.01 0.19 0.23 0.27 0.20 
G161-073     Cr I     9    4.10 -0.12 0.05 0.20 0.08 0.20 
G161-073     Cr II    3    4.80  0.23 0.05 0.14 0.20 0.08 
G161-073     Mn I     4    3.69 -0.31 0.06 0.22 0.08 0.20 
G161-073     Mn II    0                                   
G161-073     Co I     3    3.12 -0.44 0.13 0.26 0.14 0.23 
G161-073     Ni I     7    4.79 -0.01 0.11 0.22 0.13 0.22 
G161-073     Cu I     0                                   
G161-073     Zn I     2    3.22  0.08 0.04 0.19 0.09 0.20 
G161-073     Ga I     0                                   
G161-073     Rb I     0                                   
G161-073     Sr II    2    1.55 -0.25 0.03 0.14 0.11 0.14 
G161-073     Y II     3    0.73 -0.42 0.07 0.14 0.22 0.11 
G161-073     Zr II    3    1.57  0.05 0.05 0.14 0.21 0.09 
G161-073     Nb II    1 <  1.82  1.43                     
G161-073     Mo I     1 <  0.99  0.53                     
G161-073     Tc I     1 <  1.10                           
G161-073     Ru I     0                                   
G161-073     Sn I     0                                   
G161-073     Ba II    3    1.05 -0.06 0.05 0.13 0.19 0.08 
G161-073     La II    3   -0.10 -0.14 0.08 0.15 0.22 0.12 
G161-073     Ce II    2    0.41 -0.10 0.15 0.19 0.25 0.17 
G161-073     Pr II    0                                   
G161-073     Nd II    3    0.35 -0.00 0.10 0.16 0.23 0.13 
G161-073     Sm II    0                                   
G161-073     Eu II    2   -0.52  0.03 0.05 0.13 0.21 0.09 
G161-073     Gd II    1    0.31  0.31 0.18 0.22 0.27 0.20 
G161-073     Tb II    0                                   
G161-073     Dy II    0                                   
G161-073     Ho II    0                                   
G161-073     Er II    2 <  0.18  0.33                     
G161-073     Tm II    2 < -0.61  0.36                     
G161-073     Yb II    0                                   
G161-073     Hf II    2 <  0.67  0.89                     
G161-073     Ir I     0                                   
G161-073     Pb I     1 <  1.46  0.84                     
G161-073     Th II    1 <  0.53  1.54                     
G166-047     Fe I    68    5.04 -2.46 0.09 0.21 0.00 0.00 
G166-047     Fe II    6    5.22 -2.28 0.09 0.15 0.00 0.00 
G166-047     Li I     1    2.12       0.07 0.20 0.11 0.21 
G166-047     C (CH)   1    6.35  0.22 0.15 0.25 0.20 0.20 
G166-047     N        0                                   
G166-047     O I      0                                   
G166-047     Na I     1    3.53 -0.25 0.11 0.32 0.22 0.30 
G166-047     Mg I     7    5.57  0.43 0.12 0.25 0.15 0.24 
G166-047     Al I     0                                   
G166-047     Si I     0                                   
G166-047     K I      0                                   
G166-047     Ca I    11    4.31  0.44 0.12 0.23 0.15 0.24 
G166-047     Sc II    1    0.79 -0.08 0.12 0.18 0.24 0.15 
G166-047     Ti I     3    2.93  0.45 0.14 0.24 0.17 0.25 
G166-047     Ti II   12    2.90  0.23 0.08 0.15 0.22 0.13 
G166-047     V I      0                                   
G166-047     V II     0                                   
G166-047     Cr I     4    3.07 -0.11 0.10 0.21 0.13 0.22 
G166-047     Cr II    0                                   
G166-047     Mn I     3    2.61 -0.36 0.17 0.26 0.19 0.27 
G166-047     Mn II    0                                   
G166-047     Co I     1    2.45 -0.08 0.23 0.30 0.24 0.30 
G166-047     Ni I     2    3.91  0.15 0.14 0.24 0.17 0.25 
G166-047     Cu I     0                                   
G166-047     Zn I     2 <  2.62  0.52                     
G166-047     Ga I     0                                   
G166-047     Rb I     0                                   
G166-047     Sr II    2    0.61  0.02 0.13 0.27 0.28 0.27 
G166-047     Y II     3 < -0.18 -0.11                     
G166-047     Zr II    3 <  0.79  0.49                     
G166-047     Nb II    0                                   
G166-047     Mo I     0                                   
G166-047     Tc I     1 <  1.79                           
G166-047     Ru I     0                                   
G166-047     Sn I     0                                   
G166-047     Ba II    3   -0.37 -0.27 0.08 0.15 0.22 0.12 
G166-047     La II    4 < -0.13  1.05                     
G166-047     Ce II    3 <  0.34  1.04                     
G166-047     Pr II    4 <  0.13  1.69                     
G166-047     Nd II    4 <  0.63  1.49                     
G166-047     Sm II    2 <  0.22  1.54                     
G166-047     Eu II    2 < -0.80  0.96                     
G166-047     Gd II    3 <  0.76  1.97                     
G166-047     Tb II    2 <  0.32  2.30                     
G166-047     Dy II    1 <  1.04  2.22                     
G166-047     Ho II    1 <  0.14  1.94                     
G166-047     Er II    0                                   
G166-047     Tm II    1 <  0.90  3.08                     
G166-047     Yb II    0                                   
G166-047     Hf II    1 <  1.07  2.50                     
G166-047     Ir I     0                                   
G166-047     Pb I     1 <  2.08  2.50                     
G166-047     Th II    2 <  0.30  2.52                     
G170-047     Fe I    98    4.57 -2.93 0.06 0.15 0.00 0.00 
G170-047     Fe II    9    4.60 -2.90 0.07 0.16 0.00 0.00 
G170-047     Li I     1    0.86       0.09 0.16 0.11 0.19 
G170-047     C (CH)   1    5.49 -0.04 0.15 0.25 0.19 0.19 
G170-047     N (CN)   1 <  5.80  0.87                     
G170-047     O I      0                                   
G170-047     Na I     0                                   
G170-047     Mg I     7    5.13  0.46 0.06 0.15 0.09 0.18 
G170-047     Al I     1    2.73 -0.79 0.09 0.29 0.24 0.30 
G170-047     Si I     0                                   
G170-047     K I      0                                   
G170-047     Ca I    11    3.82  0.42 0.11 0.17 0.12 0.20 
G170-047     Sc II    6    0.11 -0.15 0.06 0.15 0.18 0.10 
G170-047     Ti I    14    2.14  0.12 0.07 0.15 0.09 0.18 
G170-047     Ti II   22    2.18  0.13 0.06 0.15 0.17 0.09 
G170-047     V I      1    0.84 -0.16 0.12 0.18 0.13 0.21 
G170-047     V II     2    1.01 -0.03 0.20 0.25 0.26 0.22 
G170-047     Cr I    11    2.42 -0.28 0.07 0.15 0.09 0.19 
G170-047     Cr II    3    2.95  0.21 0.09 0.17 0.19 0.12 
G170-047     Mn I     7    2.04 -0.46 0.08 0.16 0.10 0.19 
G170-047     Mn II    0                                   
G170-047     Co I     3    1.90 -0.15 0.13 0.19 0.14 0.22 
G170-047     Ni I     6    3.27 -0.02 0.15 0.20 0.16 0.23 
G170-047     Cu I     0                                   
G170-047     Zn I     2    1.83  0.20 0.09 0.16 0.11 0.19 
G170-047     Ga I     0                                   
G170-047     Rb I     0                                   
G170-047     Sr II    2   -0.43 -0.40 0.04 0.25 0.25 0.25 
G170-047     Y II     2   -1.43 -0.74 0.14 0.20 0.22 0.16 
G170-047     Zr II    3   -0.61 -0.29 0.12 0.18 0.20 0.14 
G170-047     Nb II    1 < -0.03  1.41                     
G170-047     Mo I     1 < -0.53  0.52                     
G170-047     Tc I     1 < -0.07                           
G170-047     Ru I     0                                   
G170-047     Sn I     0                                   
G170-047     Ba II    3   -1.42 -0.70 0.08 0.16 0.18 0.11 
G170-047     La II    1   -2.12 -0.32 0.19 0.23 0.25 0.20 
G170-047     Ce II    0                                   
G170-047     Pr II    0                                   
G170-047     Nd II    1   -2.00 -0.52 0.25 0.28 0.30 0.26 
G170-047     Sm II    2 < -1.87  0.07                     
G170-047     Eu II    2   -2.48 -0.10 0.13 0.19 0.22 0.15 
G170-047     Gd II    0                                   
G170-047     Tb II    0                                   
G170-047     Dy II    1   -1.94 -0.14 0.16 0.21 0.23 0.18 
G170-047     Ho II    0                                   
G170-047     Er II    0                                   
G170-047     Tm II    0                                   
G170-047     Yb II    1   -2.21 -0.23 0.25 0.28 0.30 0.26 
G170-047     Hf II    2 < -1.06  0.99                     
G170-047     Ir I     1 < -0.49  1.06                     
G170-047     Pb I     1 <  0.34  1.23                     
G170-047     Th II    0                                   
G180-058     Fe I    87    4.90 -2.60 0.06 0.10 0.00 0.00 
G180-058     Fe II    7    4.88 -2.62 0.09 0.14 0.00 0.00 
G180-058     Li I     1 <  0.70                           
G180-058     C (CH)   1    6.21  0.40 0.15 0.25 0.19 0.20 
G180-058     N (CN)   1 <  5.70  0.49                     
G180-058     O I      2 <  7.15  1.06                     
G180-058     Na I     0                                   
G180-058     Mg I     1    5.30  0.30 0.04 0.14 0.10 0.18 
G180-058     Al I     1    3.42 -0.43 0.07 0.21 0.18 0.16 
G180-058     Si I     0                                   
G180-058     K I      1    2.51  0.08 0.12 0.15 0.14 0.19 
G180-058     Ca I     9    4.08  0.35 0.11 0.14 0.12 0.19 
G180-058     Sc II    3    0.67  0.14 0.07 0.12 0.12 0.13 
G180-058     Ti I    17    2.58  0.23 0.06 0.09 0.08 0.15 
G180-058     Ti II   11    2.66  0.33 0.06 0.12 0.12 0.12 
G180-058     V I      1    1.47  0.14 0.11 0.13 0.12 0.17 
G180-058     V II     1    1.62  0.31 0.22 0.25 0.25 0.24 
G180-058     Cr I    10    3.01 -0.02 0.05 0.09 0.08 0.15 
G180-058     Cr II    1    3.34  0.32 0.14 0.17 0.18 0.17 
G180-058     Mn I     3    2.42 -0.40 0.07 0.10 0.09 0.15 
G180-058     Mn II    0                                   
G180-058     Co I     2    2.32 -0.07 0.12 0.18 0.15 0.21 
G180-058     Ni I     4    3.62  0.01 0.14 0.16 0.16 0.20 
G180-058     Cu I     0                                   
G180-058     Zn I     1    2.15  0.19 0.13 0.14 0.14 0.18 
G180-058     Ga I     0                                   
G180-058     Rb I     1 <  1.86  1.94                     
G180-058     Sr II    2    0.14 -0.11 0.04 0.10 0.11 0.18 
G180-058     Y II     1   -0.67 -0.26 0.12 0.16 0.17 0.15 
G180-058     Zr II    2    0.32  0.36 0.10 0.15 0.16 0.14 
G180-058     Nb II    0                                   
G180-058     Mo I     1 < -0.03  0.69                     
G180-058     Tc I     1 <  0.42                           
G180-058     Ru I     0                                   
G180-058     Sn I     0                                   
G180-058     Ba II    3   -0.93 -0.49 0.09 0.13 0.14 0.14 
G180-058     La II    1 < -1.09  0.43                     
G180-058     Ce II    5 < -0.48  0.56                     
G180-058     Pr II    2 < -0.45  1.45                     
G180-058     Nd II    0                                   
G180-058     Sm II    2 < -0.49  1.17                     
G180-058     Eu II    1 < -1.43  0.67                     
G180-058     Gd II    2 < -0.12  1.43                     
G180-058     Tb II    3 < -0.88  1.44                     
G180-058     Dy II    2 < -0.60  0.92                     
G180-058     Ho II    0                                   
G180-058     Er II    3 < -0.53  1.17                     
G180-058     Tm II    2 < -0.93  1.59                     
G180-058     Yb II    1 < -1.08  0.62                     
G180-058     Hf II    2 <  0.06  1.83                     
G180-058     Ir I     1 <  0.75  1.97                     
G180-058     Pb I     1 <  0.66  1.22                     
G180-058     Th II    0                                   
G186-026     Fe I    46    4.43 -3.07 0.07 0.21 0.00 0.00 
G186-026     Fe II    5    4.60 -2.90 0.08 0.15 0.00 0.00 
G186-026     Li I     1 <  1.60                           
G186-026     C (CH)   1    5.91  0.38 0.15 0.25 0.19 0.20 
G186-026     N (CN)   1 <  8.00  3.07                     
G186-026     O I      0                                   
G186-026     Na I     0                                   
G186-026     Mg I     6    4.77  0.24 0.07 0.22 0.10 0.22 
G186-026     Al I     2    2.63 -0.75 0.09 0.23 0.12 0.24 
G186-026     Si I     1    4.67  0.23 0.16 0.36 0.24 0.34 
G186-026     K I      0                                   
G186-026     Ca I    10    3.75  0.48 0.11 0.22 0.14 0.23 
G186-026     Sc II    1   -0.11 -0.36 0.05 0.14 0.21 0.10 
G186-026     Ti I     0                                   
G186-026     Ti II    9    2.13  0.07 0.05 0.13 0.20 0.10 
G186-026     V I      0                                   
G186-026     V II     2 <  1.67  0.64                     
G186-026     Cr I     3    2.41 -0.16 0.05 0.20 0.09 0.21 
G186-026     Cr II    0                                   
G186-026     Mn I     3    1.73 -0.63 0.10 0.22 0.13 0.23 
G186-026     Mn II    0                                   
G186-026     Co I     2    2.01  0.09 0.16 0.25 0.18 0.26 
G186-026     Ni I     1    2.97 -0.18 0.15 0.24 0.17 0.25 
G186-026     Cu I     0                                   
G186-026     Zn I     0                                   
G186-026     Ga I     1 <  1.36  1.39                     
G186-026     Rb I     0                                   
G186-026     Sr II    2    0.06  0.09 0.04 0.22 0.23 0.22 
G186-026     Y II     5 < -0.47  0.22                     
G186-026     Zr II    3 <  0.30  0.62                     
G186-026     Nb II    1 <  1.44  2.88                     
G186-026     Mo I     1 <  1.37  2.56                     
G186-026     Tc I     1 <  1.13                           
G186-026     Ru I     0                                   
G186-026     Sn I     0                                   
G186-026     Ba II    3   -0.68  0.04 0.08 0.15 0.22 0.12 
G186-026     La II    3 < -0.68  1.12                     
G186-026     Ce II    5 < -0.14  1.18                     
G186-026     Pr II    5 < -0.43  1.75                     
G186-026     Nd II    5 < -0.27  1.21                     
G186-026     Sm II    2 < -0.29  1.65                     
G186-026     Eu II    4 < -1.26  1.12                     
G186-026     Gd II    3 <  0.14  1.97                     
G186-026     Tb II    4 < -0.36  2.24                     
G186-026     Dy II    3 < -0.42  1.38                     
G186-026     Ho II    2 < -0.59  1.83                     
G186-026     Er II    3 < -0.09  1.89                     
G186-026     Tm II    2 < -0.56  2.24                     
G186-026     Yb II    1 < -0.88  1.10                     
G186-026     Hf II    2 <  0.57  2.62                     
G186-026     Ir I     1 <  1.68  3.37                     
G186-026     Pb I     1 <  1.62  2.65                     
G186-026     Th II    2 < -0.30  2.54                     
G188-022     Fe I   112    6.00 -1.50 0.06 0.21 0.00 0.00 
G188-022     Fe II   11    6.06 -1.44 0.07 0.14 0.00 0.00 
G188-022     Li I     1    2.21       0.05 0.20 0.09 0.20 
G188-022     C (CH)   1    6.92 -0.10 0.15 0.25 0.19 0.19 
G188-022     N (CN)   1    6.67  0.25 0.20 0.28 0.23 0.23 
G188-022     O I      2    7.62  0.43 0.04 0.19 0.08 0.20 
G188-022     Na I     2    4.72 -0.02 0.11 0.22 0.13 0.23 
G188-022     Mg I     3    6.46  0.36 0.04 0.23 0.08 0.20 
G188-022     Al I     1    4.63 -0.32 0.08 0.34 0.19 0.27 
G188-022     Si I     3    6.46  0.45 0.17 0.26 0.18 0.26 
G188-022     K I      1    3.88  0.35 0.12 0.25 0.14 0.24 
G188-022     Ca I    12    5.26  0.42 0.10 0.27 0.15 0.24 
G188-022     Sc II    6    1.76  0.04 0.05 0.14 0.19 0.08 
G188-022     Ti I    15    3.67  0.22 0.05 0.20 0.08 0.20 
G188-022     Ti II   24    3.88  0.36 0.05 0.13 0.19 0.08 
G188-022     V I      1    2.45  0.02 0.11 0.22 0.13 0.22 
G188-022     V II     2    2.65  0.15 0.19 0.23 0.27 0.20 
G188-022     Cr I    10    4.01 -0.13 0.06 0.20 0.09 0.20 
G188-022     Cr II    3    4.38  0.18 0.06 0.14 0.21 0.09 
G188-022     Mn I     4    3.50 -0.44 0.07 0.20 0.09 0.20 
G188-022     Mn II    0                                   
G188-022     Co I     3    3.38 -0.11 0.13 0.26 0.15 0.24 
G188-022     Ni I    10    4.79  0.07 0.11 0.22 0.13 0.22 
G188-022     Cu I     1    2.21 -0.48 0.12 0.22 0.14 0.23 
G188-022     Zn I     3    3.22  0.16 0.06 0.20 0.09 0.20 
G188-022     Ga I     0                                   
G188-022     Rb I     1 <  2.40  1.38                     
G188-022     Sr II    1    1.72  0.29 0.03 0.13 0.11 0.14 
G188-022     Y II     5    0.72 -0.06 0.07 0.15 0.21 0.10 
G188-022     Zr II    3    1.59  0.45 0.05 0.14 0.20 0.08 
G188-022     Nb II    1 <  1.51  1.49                     
G188-022     Mo I     1 <  0.99  0.61                     
G188-022     Tc I     1 <  1.38                           
G188-022     Ru I     0                                   
G188-022     Sn I     1 <  2.11  1.54                     
G188-022     Ba II    3    1.04  0.29 0.05 0.13 0.19 0.08 
G188-022     La II    4   -0.22  0.12 0.11 0.16 0.23 0.13 
G188-022     Ce II    4    0.28  0.13 0.15 0.20 0.25 0.17 
G188-022     Pr II    0                                   
G188-022     Nd II    1   -0.14 -0.12 0.13 0.18 0.24 0.15 
G188-022     Sm II    0                                   
G188-022     Eu II    2   -0.80  0.12 0.07 0.14 0.21 0.10 
G188-022     Gd II    1 <  0.16  0.53                     
G188-022     Tb II    4 < -0.19  0.95                     
G188-022     Dy II    1 < -0.08  0.26                     
G188-022     Ho II    0                                   
G188-022     Er II    1 <  0.39  0.91                     
G188-022     Tm II    1 <  0.32  1.66                     
G188-022     Yb II    0                                   
G188-022     Hf II    2 <  0.41  1.00                     
G188-022     Ir I     0                                   
G188-022     Pb I     1 <  1.83  1.29                     
G188-022     Th II    0                                   
G188-030     Fe I    90    5.45 -2.05 0.06 0.10 0.00 0.00 
G188-030     Fe II   10    5.43 -2.07 0.07 0.11 0.00 0.00 
G188-030     Li I     1 <  0.95                           
G188-030     C (CH)   1    6.07 -0.29 0.15 0.25 0.19 0.19 
G188-030     N (CN)   1    6.06  0.30 0.20 0.28 0.23 0.23 
G188-030     O I      0                                   
G188-030     Na I     0                                   
G188-030     Mg I     1    5.83  0.28 0.05 0.09 0.08 0.12 
G188-030     Al I     0                                   
G188-030     Si I     1    5.75  0.29 0.18 0.20 0.20 0.21 
G188-030     K I      0                                   
G188-030     Ca I     8    4.55  0.26 0.10 0.16 0.13 0.17 
G188-030     Sc II    4    1.00 -0.08 0.09 0.12 0.13 0.12 
G188-030     Ti I    13    3.07  0.16 0.04 0.09 0.07 0.12 
G188-030     Ti II   16    3.15  0.27 0.07 0.10 0.12 0.10 
G188-030     V I      0                                   
G188-030     V II     1    1.92  0.06 0.22 0.23 0.24 0.23 
G188-030     Cr I     9    3.60  0.00 0.05 0.10 0.08 0.12 
G188-030     Cr II    3    4.00  0.43 0.08 0.12 0.14 0.11 
G188-030     Mn I     5    3.05 -0.34 0.06 0.10 0.08 0.12 
G188-030     Mn II    0                                   
G188-030     Co I     2    2.76 -0.19 0.12 0.18 0.14 0.18 
G188-030     Ni I     8    4.15 -0.03 0.12 0.14 0.13 0.16 
G188-030     Cu I     0                                   
G188-030     Zn I     2    2.63  0.11 0.07 0.10 0.10 0.13 
G188-030     Ga I     0                                   
G188-030     Rb I     0                                   
G188-030     Sr II    2    0.74 -0.06 0.03 0.06 0.07 0.11 
G188-030     Y II     2   -0.12 -0.26 0.11 0.14 0.15 0.13 
G188-030     Zr II    3    0.85  0.34 0.07 0.11 0.13 0.10 
G188-030     Nb II    0                                   
G188-030     Mo I     1    0.31  0.48 0.17 0.18 0.18 0.20 
G188-030     Tc I     0                                   
G188-030     Ru I     0                                   
G188-030     Sn I     0                                   
G188-030     Ba II    2    0.12  0.01 0.07 0.10 0.11 0.12 
G188-030     La II    2   -0.89  0.08 0.17 0.19 0.20 0.18 
G188-030     Ce II    1 <  0.01  0.50                     
G188-030     Pr II    0                                   
G188-030     Nd II    1   -0.36  0.29 0.10 0.13 0.15 0.12 
G188-030     Sm II    2 < -0.39  0.72                     
G188-030     Eu II    2 < -1.37  0.18                     
G188-030     Gd II    1 <  0.04  1.04                     
G188-030     Tb II    3 < -0.68  1.09                     
G188-030     Dy II    0                                   
G188-030     Ho II    0                                   
G188-030     Er II    1 < -0.20  0.95                     
G188-030     Tm II    1 < -1.17  0.80                     
G188-030     Yb II    1   -0.91  0.24 0.18 0.20 0.21 0.20 
G188-030     Hf II    2 <  0.03  1.25                     
G188-030     Ir I     0                                   
G188-030     Pb I     1 <  0.55  0.56                     
G188-030     Th II    0                                   
G190-010     Fe I    65    5.55 -1.95 0.06 0.10 0.00 0.00 
G190-010     Fe II    7    5.56 -1.94 0.07 0.14 0.00 0.00 
G190-010     Li I     1    1.23       0.07 0.10 0.10 0.14 
G190-010     C (CH)   1    6.36 -0.13 0.15 0.25 0.19 0.19 
G190-010     N (CN)   1    6.29  0.40 0.20 0.28 0.23 0.23 
G190-010     O I      2    7.51  0.76 0.09 0.11 0.11 0.15 
G190-010     Na I     0                                   
G190-010     Mg I     1    6.07  0.42 0.05 0.08 0.08 0.13 
G190-010     Al I     1    3.74 -0.76 0.07 0.21 0.17 0.15 
G190-010     Si I     1    5.86  0.30 0.18 0.19 0.19 0.22 
G190-010     K I      0                                   
G190-010     Ca I     6    4.71  0.32 0.10 0.17 0.13 0.18 
G190-010     Sc II    3    1.19 -0.01 0.07 0.12 0.12 0.11 
G190-010     Ti I    10    3.22  0.22 0.04 0.09 0.07 0.13 
G190-010     Ti II   15    3.33  0.32 0.07 0.13 0.14 0.10 
G190-010     V I      0                                   
G190-010     V II     1    2.15  0.16 0.21 0.24 0.25 0.22 
G190-010     Cr I     9    3.66 -0.03 0.05 0.09 0.08 0.14 
G190-010     Cr II    2    3.97  0.27 0.11 0.16 0.17 0.13 
G190-010     Mn I     3    3.06 -0.42 0.04 0.09 0.07 0.13 
G190-010     Mn II    0                                   
G190-010     Co I     2    2.57 -0.47 0.12 0.17 0.14 0.19 
G190-010     Ni I     4    4.27  0.00 0.11 0.13 0.13 0.17 
G190-010     Cu I     0                                   
G190-010     Zn I     2    2.79  0.18 0.06 0.09 0.09 0.14 
G190-010     Ga I     0                                   
G190-010     Rb I     0                                   
G190-010     Sr II    2    0.93  0.00 0.04 0.08 0.08 0.14 
G190-010     Y II     1    0.22 -0.05 0.10 0.16 0.16 0.14 
G190-010     Zr II    3    1.03  0.40 0.07 0.14 0.15 0.10 
G190-010     Nb II    1 <  1.45  1.93                     
G190-010     Mo I     1    0.29  0.36 0.26 0.27 0.27 0.29 
G190-010     Tc I     1 <  0.87                           
G190-010     Ru I     0                                   
G190-010     Sn I     0                                   
G190-010     Ba II    1    0.21 -0.03 0.08 0.15 0.15 0.11 
G190-010     La II    1   -0.77  0.07 0.16 0.21 0.21 0.18 
G190-010     Ce II    1 <  0.40  0.76                     
G190-010     Pr II    0                                   
G190-010     Nd II    1   -0.34  0.18 0.09 0.15 0.16 0.12 
G190-010     Sm II    0                                   
G190-010     Eu II    2   -1.27  0.15 0.09 0.16 0.16 0.12 
G190-010     Gd II    0                                   
G190-010     Tb II    0                                   
G190-010     Dy II    0                                   
G190-010     Ho II    0                                   
G190-010     Er II    0                                   
G190-010     Tm II    2 < -0.85  0.99                     
G190-010     Yb II    1   -0.65  0.37 0.19 0.23 0.23 0.20 
G190-010     Hf II    2 <  0.16  1.25                     
G190-010     Ir I     0                                   
G190-010     Pb I     1 <  0.91  0.82                     
G190-010     Th II    0                                   
G190-015     Fe I    88    4.38 -3.12 0.06 0.10 0.00 0.00 
G190-015     Fe II    3    4.37 -3.13 0.09 0.19 0.00 0.00 
G190-015     Li I     1 <  0.65                           
G190-015     C (CH)   1    5.75  0.45 0.15 0.25 0.19 0.20 
G190-015     N (CN)   1 <  5.80  1.10                     
G190-015     O I      3 <  7.03  1.46                     
G190-015     Na I     0                                   
G190-015     Mg I     4    4.89  0.42 0.05 0.10 0.08 0.19 
G190-015     Al I     1    3.09 -0.24 0.08 0.25 0.20 0.15 
G190-015     Si I     0                                   
G190-015     K I      1    2.06  0.15 0.15 0.16 0.16 0.22 
G190-015     Ca I    11    3.59  0.37 0.11 0.13 0.13 0.20 
G190-015     Sc II    3   -0.07 -0.09 0.07 0.17 0.16 0.12 
G190-015     Ti I     9    2.03  0.21 0.07 0.10 0.09 0.18 
G190-015     Ti II   14    1.96  0.15 0.07 0.18 0.17 0.12 
G190-015     V I      1    0.86  0.05 0.12 0.14 0.14 0.21 
G190-015     V II     0                                   
G190-015     Cr I     8    2.46 -0.05 0.07 0.10 0.09 0.18 
G190-015     Cr II    0                                   
G190-015     Mn I     5    1.87 -0.44 0.09 0.14 0.12 0.18 
G190-015     Mn II    0                                   
G190-015     Co I     3    1.68 -0.19 0.13 0.16 0.15 0.22 
G190-015     Ni I     3    3.03 -0.07 0.11 0.16 0.14 0.21 
G190-015     Cu I     0                                   
G190-015     Zn I     1    1.80  0.36 0.19 0.20 0.20 0.25 
G190-015     Ga I     0                                   
G190-015     Rb I     0                                   
G190-015     Sr II    2   -1.02 -0.76 0.04 0.16 0.15 0.17 
G190-015     Y II     2 < -1.54 -0.62                     
G190-015     Zr II    2 <  0.16  0.71                     
G190-015     Nb II    0                                   
G190-015     Mo I     1 < -0.31  0.93                     
G190-015     Tc I     1 < -0.10                           
G190-015     Ru I     0                                   
G190-015     Sn I     0                                   
G190-015     Ba II    1   -2.15 -1.20 0.08 0.19 0.18 0.12 
G190-015     La II    0                                   
G190-015     Ce II    3 < -0.79  0.76                     
G190-015     Pr II    3 < -1.21  1.20                     
G190-015     Nd II    3 < -0.69  1.02                     
G190-015     Sm II    2 < -0.90  1.27                     
G190-015     Eu II    2 < -2.14  0.47                     
G190-015     Gd II    2 < -0.49  1.57                     
G190-015     Tb II    3 < -1.15  1.68                     
G190-015     Dy II    2 < -1.11  0.92                     
G190-015     Ho II    0                                   
G190-015     Er II    2 < -0.80  1.41                     
G190-015     Tm II    1 < -1.35  1.68                     
G190-015     Yb II    1 < -1.72  0.49                     
G190-015     Hf II    2 < -0.24  2.04                     
G190-015     Ir I     0                                   
G190-015     Pb I     1 <  0.58  1.66                     
G190-015     Th II    0                                   
G199-066     Fe I    78    5.36 -2.14 0.07 0.21 0.00 0.00 
G199-066     Fe II    6    5.16 -2.34 0.09 0.15 0.00 0.00 
G199-066     Li I     1    1.99       0.06 0.20 0.10 0.21 
G199-066     C (CH)   1    6.32  0.23 0.15 0.25 0.19 0.20 
G199-066     N        0                                   
G199-066     O I      0                                   
G199-066     Na I     0                                   
G199-066     Mg I     3    5.77  0.31 0.09 0.24 0.12 0.23 
G199-066     Al I     1    3.54 -0.77 0.16 0.36 0.24 0.31 
G199-066     Si I     1    5.81  0.44 0.21 0.28 0.22 0.29 
G199-066     K I      0                                   
G199-066     Ca I    11    4.50  0.30 0.11 0.23 0.14 0.24 
G199-066     Sc II    3    0.74 -0.07 0.08 0.15 0.21 0.12 
G199-066     Ti I     7    2.94  0.13 0.08 0.21 0.11 0.22 
G199-066     Ti II   13    2.82  0.21 0.08 0.15 0.21 0.12 
G199-066     V I      1    1.69 -0.10 0.15 0.24 0.17 0.25 
G199-066     V II     0                                   
G199-066     Cr I     8    3.41 -0.09 0.07 0.21 0.10 0.21 
G199-066     Cr II    1    3.51  0.21 0.08 0.15 0.22 0.12 
G199-066     Mn I     7    3.04 -0.25 0.09 0.22 0.11 0.22 
G199-066     Mn II    0                                   
G199-066     Co I     1    2.69 -0.16 0.17 0.29 0.21 0.29 
G199-066     Ni I     4    4.23  0.15 0.13 0.23 0.16 0.24 
G199-066     Cu I     0                                   
G199-066     Zn I     1 <  2.36 -0.06                     
G199-066     Ga I     0                                   
G199-066     Rb I     0                                   
G199-066     Sr II    2    0.19 -0.34 0.12 0.27 0.26 0.27 
G199-066     Y II     0                                   
G199-066     Zr II    1    0.38  0.14 0.36 0.38 0.41 0.37 
G199-066     Nb II    0                                   
G199-066     Mo I     0                                   
G199-066     Tc I     0                                   
G199-066     Ru I     0                                   
G199-066     Sn I     0                                   
G199-066     Ba II    1   -0.83 -0.67 0.06 0.16 0.21 0.13 
G199-066     La II    0                                   
G199-066     Ce II    0                                   
G199-066     Pr II    0                                   
G199-066     Nd II    2 <  0.10  1.02                     
G199-066     Sm II    2 < -0.28  1.10                     
G199-066     Eu II    1 < -1.00  0.82                     
G199-066     Gd II    1 <  0.22  1.49                     
G199-066     Tb II    2 <  0.29  2.33                     
G199-066     Dy II    1 <  0.55  1.79                     
G199-066     Ho II    0                                   
G199-066     Er II    0                                   
G199-066     Tm II    0                                   
G199-066     Yb II    0                                   
G199-066     Hf II    0                                   
G199-066     Ir I     0                                   
G199-066     Pb I     1 <  2.15  2.25                     
G199-066     Th II    0                                   
G201-044     Fe I    95    5.78 -1.72 0.06 0.21 0.00 0.00 
G201-044     Fe II    9    5.87 -1.63 0.06 0.14 0.00 0.00 
G201-044     Li I     1    2.19       0.06 0.20 0.09 0.20 
G201-044     C (CH)   1    6.65 -0.15 0.15 0.25 0.19 0.19 
G201-044     N (CN)   1 <  7.55  1.35                     
G201-044     O I      2    7.24  0.27 0.04 0.19 0.08 0.20 
G201-044     Na I     0                                   
G201-044     Mg I     4    6.14  0.26 0.05 0.24 0.10 0.22 
G201-044     Al I     1    3.86 -0.87 0.09 0.33 0.19 0.28 
G201-044     Si I     1    6.07  0.28 0.18 0.26 0.19 0.26 
G201-044     K I      0                                   
G201-044     Ca I    10    5.04  0.43 0.10 0.24 0.13 0.24 
G201-044     Sc II    6    1.60  0.07 0.05 0.13 0.20 0.08 
G201-044     Ti I    12    3.49  0.27 0.06 0.20 0.09 0.20 
G201-044     Ti II   22    3.68  0.36 0.05 0.14 0.20 0.08 
G201-044     V I      1    2.17 -0.04 0.11 0.22 0.13 0.22 
G201-044     V II     2    2.52  0.21 0.19 0.23 0.27 0.20 
G201-044     Cr I    11    3.82 -0.10 0.06 0.20 0.09 0.20 
G201-044     Cr II    3    4.25  0.24 0.06 0.14 0.21 0.09 
G201-044     Mn I     6    3.35 -0.35 0.06 0.21 0.08 0.20 
G201-044     Mn II    0                                   
G201-044     Co I     2    3.16 -0.11 0.12 0.25 0.14 0.24 
G201-044     Ni I     5    4.51  0.02 0.13 0.24 0.14 0.23 
G201-044     Cu I     0                                   
G201-044     Zn I     3    2.93  0.09 0.08 0.21 0.11 0.21 
G201-044     Ga I     0                                   
G201-044     Rb I     0                                   
G201-044     Sr II    2    1.41  0.16 0.04 0.20 0.18 0.21 
G201-044     Y II     1    0.35 -0.23 0.10 0.17 0.22 0.13 
G201-044     Zr II    3    1.18  0.23 0.07 0.14 0.21 0.10 
G201-044     Nb II    1 <  1.33  1.50                     
G201-044     Mo I     1 <  1.12  0.96                     
G201-044     Tc I     1 <  1.19                           
G201-044     Ru I     0                                   
G201-044     Sn I     1 <  2.10  1.75                     
G201-044     Ba II    2    0.59  0.04 0.07 0.14 0.19 0.10 
G201-044     La II    2   -0.33  0.20 0.10 0.16 0.22 0.12 
G201-044     Ce II    2    0.09  0.13 0.21 0.25 0.29 0.22 
G201-044     Pr II    0                                   
G201-044     Nd II    1   -0.19  0.02 0.14 0.19 0.24 0.15 
G201-044     Sm II    0                                   
G201-044     Eu II    3   -0.86  0.24 0.09 0.15 0.22 0.11 
G201-044     Gd II    1    0.01  0.57 0.26 0.28 0.32 0.26 
G201-044     Tb II    0                                   
G201-044     Dy II    1    0.07  0.60 0.09 0.16 0.22 0.11 
G201-044     Ho II    0                                   
G201-044     Er II    1   -0.39  0.32 0.36 0.38 0.41 0.37 
G201-044     Tm II    2 < -0.37  1.16                     
G201-044     Yb II    1   -0.62  0.09 0.12 0.18 0.23 0.14 
G201-044     Hf II    1 <  0.45  1.23                     
G201-044     Ir I     0                                   
G201-044     Pb I     1 <  1.44  1.12                     
G201-044     Th II    0                                   
G206-034     Fe I    68    4.33 -3.17 0.09 0.21 0.00 0.00 
G206-034     Fe II    4    4.37 -3.13 0.09 0.16 0.00 0.00 
G206-034     Li I     1    1.98       0.06 0.20 0.11 0.21 
G206-034     C (CH)   1    5.84  0.54 0.15 0.25 0.20 0.20 
G206-034     N (CN)   1 <  8.10  3.40                     
G206-034     O I      0                                   
G206-034     Na I     0                                   
G206-034     Mg I     7    4.83  0.39 0.08 0.22 0.12 0.22 
G206-034     Al I     2    2.57 -0.71 0.09 0.22 0.14 0.24 
G206-034     Si I     1    4.79  0.45 0.16 0.36 0.26 0.34 
G206-034     K I      0                                   
G206-034     Ca I    10    3.63  0.46 0.12 0.23 0.15 0.24 
G206-034     Sc II    1   -0.15 -0.17 0.05 0.14 0.21 0.11 
G206-034     Ti I     5    2.21  0.43 0.13 0.23 0.16 0.24 
G206-034     Ti II   13    1.97  0.15 0.08 0.15 0.22 0.12 
G206-034     V I      0                                   
G206-034     V II     0                                   
G206-034     Cr I     3    2.26 -0.21 0.05 0.20 0.10 0.21 
G206-034     Cr II    0                                   
G206-034     Mn I     4    1.94 -0.32 0.12 0.22 0.15 0.24 
G206-034     Mn II    0                                   
G206-034     Co I     2    1.83  0.01 0.19 0.27 0.21 0.28 
G206-034     Ni I     3    3.00 -0.05 0.15 0.24 0.17 0.25 
G206-034     Cu I     0                                   
G206-034     Zn I     2    1.89  0.50 0.20 0.27 0.22 0.28 
G206-034     Ga I     0                                   
G206-034     Rb I     1 <  2.31  2.96                     
G206-034     Sr II    2   -0.33 -0.07 0.04 0.17 0.22 0.16 
G206-034     Y II     3 < -0.92 -0.00                     
G206-034     Zr II    3 < -0.13  0.42                     
G206-034     Nb II    1 <  1.27  2.94                     
G206-034     Mo I     1 <  0.83  2.12                     
G206-034     Tc I     1 <  1.04                           
G206-034     Ru I     0                                   
G206-034     Sn I     0                                   
G206-034     Ba II    2   -1.01 -0.07 0.08 0.15 0.22 0.13 
G206-034     La II    0                                   
G206-034     Ce II    5 < -0.31  1.24                     
G206-034     Pr II    5 < -0.67  1.74                     
G206-034     Nd II    4 < -0.32  1.39                     
G206-034     Sm II    2 < -0.52  1.65                     
G206-034     Eu II    4 < -1.53  1.08                     
G206-034     Gd II    3 < -0.15  1.91                     
G206-034     Tb II    4 < -0.61  2.22                     
G206-034     Dy II    2 < -0.65  1.38                     
G206-034     Ho II    2 < -0.76  1.89                     
G206-034     Er II    3 < -0.36  1.85                     
G206-034     Tm II    2 < -0.83  2.20                     
G206-034     Yb II    1 < -1.04  1.17                     
G206-034     Hf II    2 <  0.31  2.59                     
G206-034     Ir I     1 <  1.30  3.09                     
G206-034     Pb I     1 <  1.15  2.28                     
G206-034     Th II    2 < -0.69  2.38                     
G214-001     Fe I    71    5.21 -2.29 0.07 0.10 0.00 0.00 
G214-001     Fe II    6    5.21 -2.29 0.09 0.13 0.00 0.00 
G214-001     Li I     1    1.80       0.06 0.10 0.09 0.14 
G214-001     C (CH)   1    6.02 -0.12 0.15 0.25 0.19 0.20 
G214-001     N        0                                   
G214-001     O I      0                                   
G214-001     Na I     0                                   
G214-001     Mg I     4    5.61  0.30 0.10 0.15 0.13 0.17 
G214-001     Al I     0                                   
G214-001     Si I     2    5.87  0.65 0.22 0.23 0.23 0.25 
G214-001     K I      0                                   
G214-001     Ca I    10    4.36  0.31 0.11 0.15 0.13 0.18 
G214-001     Sc II    3    0.70 -0.16 0.10 0.13 0.15 0.14 
G214-001     Ti I     7    2.78  0.12 0.07 0.10 0.10 0.15 
G214-001     Ti II    9    2.92  0.26 0.08 0.12 0.13 0.13 
G214-001     V I      1    1.44 -0.20 0.17 0.18 0.18 0.21 
G214-001     V II     0                                   
G214-001     Cr I     5    3.20 -0.15 0.06 0.10 0.09 0.14 
G214-001     Cr II    0                                   
G214-001     Mn I     6    2.77 -0.37 0.08 0.12 0.11 0.15 
G214-001     Mn II    0                                   
G214-001     Co I     1    2.53 -0.17 0.17 0.20 0.19 0.23 
G214-001     Ni I     4    4.05  0.12 0.14 0.16 0.16 0.19 
G214-001     Cu I     1    1.57 -0.33 0.19 0.20 0.20 0.23 
G214-001     Zn I     1    2.44  0.17 0.10 0.12 0.12 0.16 
G214-001     Ga I     0                                   
G214-001     Rb I     0                                   
G214-001     Sr II    1    1.04  0.46 0.10 0.12 0.13 0.17 
G214-001     Y II     2    0.13  0.21 0.12 0.15 0.17 0.15 
G214-001     Zr II    1    0.70  0.41 0.20 0.22 0.23 0.22 
G214-001     Nb II    0                                   
G214-001     Mo I     0                                   
G214-001     Tc I     0                                   
G214-001     Ru I     0                                   
G214-001     Sn I     0                                   
G214-001     Ba II    2    0.16  0.27 0.07 0.12 0.13 0.12 
G214-001     La II    0                                   
G214-001     Ce II    3 <  0.04  0.75                     
G214-001     Pr II    2 < -0.18  1.39                     
G214-001     Nd II    0                                   
G214-001     Sm II    1 <  0.14  1.47                     
G214-001     Eu II    1   -1.21  0.56 0.31 0.33 0.34 0.33 
G214-001     Gd II    1 <  0.57  1.79                     
G214-001     Tb II    2 <  0.37  2.36                     
G214-001     Dy II    1 <  0.25  1.44                     
G214-001     Ho II    0                                   
G214-001     Er II    0                                   
G214-001     Tm II    0                                   
G214-001     Yb II    0                                   
G214-001     Hf II    1 <  0.83  2.27                     
G214-001     Ir I     0                                   
G214-001     Pb I     1 <  1.84  2.09                     
G214-001     Th II    2 <  0.01  2.24                     
G234-028     Fe I    66    5.70 -1.80 0.06 0.20 0.00 0.00 
G234-028     Fe II   12    5.72 -1.78 0.07 0.14 0.00 0.00 
G234-028     Li I     1    2.10       0.06 0.20 0.09 0.20 
G234-028     C (CH)   1    6.57 -0.08 0.15 0.25 0.19 0.19 
G234-028     N (CN)   1 <  7.30  1.25                     
G234-028     O I      3    7.03  0.15 0.06 0.20 0.09 0.20 
G234-028     Na I     0                                   
G234-028     Mg I     4    6.07  0.27 0.05 0.24 0.10 0.22 
G234-028     Al I     1    3.61 -1.04 0.09 0.33 0.20 0.28 
G234-028     Si I     0                                   
G234-028     K I      0                                   
G234-028     Ca I    13    4.90  0.36 0.10 0.24 0.13 0.24 
G234-028     Sc II    5    1.30 -0.07 0.06 0.14 0.20 0.09 
G234-028     Ti I    11    3.34  0.19 0.06 0.20 0.08 0.20 
G234-028     Ti II   18    3.44  0.28 0.05 0.14 0.20 0.08 
G234-028     V I      0                                   
G234-028     V II     2    2.27  0.12 0.20 0.23 0.28 0.21 
G234-028     Cr I    10    3.74 -0.10 0.05 0.20 0.08 0.20 
G234-028     Cr II    3    4.13  0.27 0.06 0.14 0.21 0.09 
G234-028     Mn I     5    3.18 -0.44 0.05 0.21 0.08 0.21 
G234-028     Mn II    0                                   
G234-028     Co I     1    2.99 -0.20 0.11 0.23 0.13 0.23 
G234-028     Ni I     4    4.43  0.01 0.13 0.23 0.14 0.23 
G234-028     Cu I     0                                   
G234-028     Zn I     2    2.77  0.01 0.06 0.20 0.09 0.20 
G234-028     Ga I     0                                   
G234-028     Rb I     1 <  2.50  1.78                     
G234-028     Sr II    2    1.03 -0.05 0.04 0.22 0.21 0.22 
G234-028     Y II     1   -0.05 -0.48 0.11 0.16 0.22 0.13 
G234-028     Zr II    3    0.99  0.19 0.08 0.15 0.21 0.10 
G234-028     Nb II    1 <  1.54  1.86                     
G234-028     Mo I     1 <  1.17  1.09                     
G234-028     Tc I     1 <  1.23                           
G234-028     Ru I     0                                   
G234-028     Sn I     0                                   
G234-028     Ba II    3    0.24 -0.16 0.06 0.14 0.20 0.09 
G234-028     La II    2   -0.41  0.27 0.14 0.19 0.24 0.16 
G234-028     Ce II    1    0.13  0.33 0.28 0.30 0.34 0.29 
G234-028     Pr II    1 < -0.11  0.95                     
G234-028     Nd II    1   -0.23  0.13 0.11 0.17 0.23 0.13 
G234-028     Sm II    0                                   
G234-028     Eu II    3   -0.90  0.36 0.09 0.15 0.21 0.11 
G234-028     Gd II    1 <  0.24  0.95                     
G234-028     Tb II    3 < -0.28  1.20                     
G234-028     Dy II    0                                   
G234-028     Ho II    0                                   
G234-028     Er II    0                                   
G234-028     Tm II    1 < -0.63  1.05                     
G234-028     Yb II    1   -0.82  0.04 0.21 0.24 0.29 0.22 
G234-028     Hf II    2 <  0.46  1.39                     
G234-028     Ir I     1 <  1.52  1.94                     
G234-028     Pb I     1 <  1.40  1.16                     
G234-028     Th II    0                                   
G238-030     Fe I    19    4.12 -3.38 0.09 0.22 0.00 0.00 
G238-030     Fe II    1    4.10 -3.40 0.12 0.17 0.00 0.00 
G238-030     Li I     1    1.81       0.08 0.21 0.12 0.23 
G238-030     C (CH)   1 <  6.20  1.14                     
G238-030     N        0                                   
G238-030     O I      0                                   
G238-030     Na I     0                                   
G238-030     Mg I     3    4.76  0.54 0.07 0.24 0.12 0.24 
G238-030     Al I     0                                   
G238-030     Si I     0                                   
G238-030     K I      0                                   
G238-030     Ca I     5    3.58  0.62 0.13 0.24 0.16 0.26 
G238-030     Sc II    1 < -0.29 -0.04                     
G238-030     Ti I     0                                   
G238-030     Ti II    2    1.49 -0.06 0.07 0.15 0.22 0.14 
G238-030     V I      0                                   
G238-030     V II     2 <  2.13  1.60                     
G238-030     Cr I     3    1.98 -0.28 0.11 0.22 0.14 0.24 
G238-030     Cr II    0                                   
G238-030     Mn I     0                                   
G238-030     Mn II    0                                   
G238-030     Co I     1 <  2.23  0.62                     
G238-030     Ni I     0                                   
G238-030     Cu I     1 <  2.08  1.27                     
G238-030     Zn I     2 <  2.42  1.24                     
G238-030     Ga I     0                                   
G238-030     Rb I     0                                   
G238-030     Sr II    1   -1.64 -1.11 0.22 0.26 0.31 0.25 
G238-030     Y II     5 <  0.13  1.32                     
G238-030     Zr II    3 <  0.90  1.72                     
G238-030     Nb II    0                                   
G238-030     Mo I     0                                   
G238-030     Tc I     1 <  1.62                           
G238-030     Ru I     0                                   
G238-030     Sn I     0                                   
G238-030     Ba II    3 < -1.79 -0.57                     
G238-030     La II    3 < -0.37  1.93                     
G238-030     Ce II    5 <  0.16  1.98                     
G238-030     Pr II    5 < -0.03  2.65                     
G238-030     Nd II    5 <  0.11  2.09                     
G238-030     Sm II    2 <  0.16  2.60                     
G238-030     Eu II    2 < -0.93  1.95                     
G238-030     Gd II    3 <  0.56  2.89                     
G238-030     Tb II    2 <  0.31  3.41                     
G238-030     Dy II    2 <  0.27  2.57                     
G238-030     Ho II    1 < -0.13  2.79                     
G238-030     Er II    0                                   
G238-030     Tm II    1 <  1.01  4.31                     
G238-030     Yb II    0                                   
G238-030     Hf II    1 <  1.02  3.57                     
G238-030     Ir I     0                                   
G238-030     Pb I     1 <  1.87  3.21                     
G238-030     Th II    2 <  0.41  3.75                     
G238-032     Fe I    84    5.91 -1.59 0.07 0.11 0.00 0.00 
G238-032     Fe II    8    5.92 -1.58 0.08 0.14 0.00 0.00 
G238-032     Li I     1    1.15       0.14 0.16 0.16 0.19 
G238-032     C (CH)   1    6.43 -0.41 0.15 0.25 0.19 0.20 
G238-032     N        0                                   
G238-032     O I      0                                   
G238-032     Na I     2    4.50 -0.15 0.13 0.15 0.15 0.18 
G238-032     Mg I     3    6.19  0.18 0.06 0.12 0.10 0.13 
G238-032     Al I     0                                   
G238-032     Si I     2    6.23  0.31 0.19 0.20 0.20 0.23 
G238-032     K I      0                                   
G238-032     Ca I    10    5.06  0.30 0.11 0.18 0.14 0.18 
G238-032     Sc II    5    1.64  0.06 0.08 0.13 0.13 0.13 
G238-032     Ti I    12    3.58  0.22 0.05 0.10 0.09 0.14 
G238-032     Ti II   15    3.74  0.37 0.07 0.12 0.13 0.11 
G238-032     V I      1    2.20 -0.14 0.12 0.17 0.14 0.20 
G238-032     V II     0                                   
G238-032     Cr I     8    4.06  0.00 0.06 0.10 0.09 0.15 
G238-032     Cr II    2    4.39  0.32 0.07 0.14 0.15 0.11 
G238-032     Mn I     6    3.46 -0.38 0.07 0.11 0.10 0.15 
G238-032     Mn II    0                                   
G238-032     Co I     1    3.25 -0.15 0.17 0.22 0.19 0.22 
G238-032     Ni I     6    4.67  0.04 0.12 0.14 0.14 0.17 
G238-032     Cu I     1    2.12 -0.48 0.10 0.12 0.13 0.16 
G238-032     Zn I     2    3.07  0.10 0.06 0.09 0.10 0.14 
G238-032     Ga I     0                                   
G238-032     Rb I     0                                   
G238-032     Sr II    2    1.25 -0.04 0.08 0.10 0.11 0.15 
G238-032     Y II     2    0.39 -0.24 0.10 0.16 0.17 0.13 
G238-032     Zr II    2    1.36  0.36 0.16 0.20 0.21 0.18 
G238-032     Nb II    0                                   
G238-032     Mo I     0                                   
G238-032     Tc I     0                                   
G238-032     Ru I     0                                   
G238-032     Sn I     0                                   
G238-032     Ba II    2    0.66  0.05 0.07 0.10 0.11 0.13 
G238-032     La II    1   -0.64 -0.16 0.45 0.47 0.47 0.46 
G238-032     Ce II    3 <  0.40  0.40                     
G238-032     Pr II    0                                   
G238-032     Nd II    1   -0.26 -0.10 0.39 0.40 0.41 0.39 
G238-032     Sm II    1   -0.10  0.52 0.12 0.17 0.18 0.15 
G238-032     Eu II    2   -0.59  0.47 0.15 0.19 0.20 0.17 
G238-032     Gd II    0                                   
G238-032     Tb II    1 <  0.53  1.81                     
G238-032     Dy II    1 <  1.11  1.59                     
G238-032     Ho II    0                                   
G238-032     Er II    0                                   
G238-032     Tm II    1 <  1.27  2.75                     
G238-032     Yb II    0                                   
G238-032     Hf II    1 <  0.93  1.66                     
G238-032     Ir I     0                                   
G238-032     Pb I     1 <  1.82  1.37                     
G238-032     Th II    0                                   
HD 6268      Fe I    99    4.68 -2.82 0.05 0.15 0.00 0.00 
HD 6268      Fe II    9    4.81 -2.69 0.06 0.15 0.00 0.00 
HD 6268      Li I     1 <  0.06                           
HD 6268      C (CH)   1    4.83 -0.91 0.15 0.25 0.19 0.19 
HD 6268      N (NH)   1    5.94  0.80 0.30 0.36 0.32 0.32 
HD 6268      O I      4    6.54  0.66 0.12 0.18 0.14 0.21 
HD 6268      Na I     0                                   
HD 6268      Mg I     5    5.35  0.56 0.04 0.20 0.10 0.18 
HD 6268      Al I     1    3.27 -0.36 0.08 0.27 0.19 0.24 
HD 6268      Si I     0                                   
HD 6268      K I      0                                   
HD 6268      Ca I    11    3.98  0.45 0.10 0.18 0.12 0.20 
HD 6268      Sc II    5    0.39 -0.07 0.04 0.14 0.16 0.08 
HD 6268      Ti I    19    2.25  0.12 0.04 0.14 0.07 0.17 
HD 6268      Ti II   25    2.54  0.28 0.04 0.15 0.16 0.08 
HD 6268      V I      1    0.88 -0.23 0.11 0.17 0.12 0.20 
HD 6268      V II     2    1.27  0.03 0.19 0.23 0.25 0.20 
HD 6268      Cr I     9    2.57 -0.25 0.04 0.14 0.07 0.17 
HD 6268      Cr II    2    3.11  0.16 0.05 0.15 0.18 0.08 
HD 6268      Mn I     4    2.12 -0.49 0.05 0.14 0.08 0.17 
HD 6268      Mn II    2    2.54 -0.20 0.15 0.21 0.22 0.18 
HD 6268      Co I     2    1.91 -0.26 0.11 0.29 0.22 0.28 
HD 6268      Ni I     8    3.48  0.08 0.12 0.18 0.13 0.20 
HD 6268      Cu I     1 <  0.81 -0.56                     
HD 6268      Zn I     2    2.06  0.32 0.04 0.14 0.08 0.17 
HD 6268      Ga I     0                                   
HD 6268      Rb I     1 <  1.40  1.70                     
HD 6268      Sr II    2    0.33  0.15 0.02 0.12 0.11 0.15 
HD 6268      Y II     5   -0.89 -0.41 0.06 0.15 0.18 0.09 
HD 6268      Zr II    3   -0.04  0.07 0.05 0.15 0.17 0.08 
HD 6268      Nb II    1 < -0.17  1.06                     
HD 6268      Mo I     1   -0.86  0.08 0.14 0.19 0.15 0.22 
HD 6268      Tc I     1 < -0.23                           
HD 6268      Ru I     0                                   
HD 6268      Sn I     1 <  0.72  1.47                     
HD 6268      Ba II    2   -0.46  0.05 0.05 0.14 0.15 0.09 
HD 6268      La II    4   -1.51  0.09 0.05 0.15 0.18 0.08 
HD 6268      Ce II    5   -1.13 -0.02 0.07 0.16 0.19 0.10 
HD 6268      Pr II    3   -1.67  0.30 0.07 0.16 0.18 0.09 
HD 6268      Nd II    4   -1.11  0.17 0.05 0.15 0.18 0.08 
HD 6268      Sm II    2   -1.48  0.25 0.05 0.15 0.18 0.08 
HD 6268      Eu II    4   -1.87  0.31 0.07 0.17 0.17 0.14 
HD 6268      Gd II    2   -1.22  0.40 0.10 0.17 0.20 0.12 
HD 6268      Tb II    0                                   
HD 6268      Dy II    3   -1.10  0.49 0.07 0.16 0.18 0.11 
HD 6268      Ho II    0                                   
HD 6268      Er II    3   -1.45  0.32 0.09 0.16 0.19 0.11 
HD 6268      Tm II    1   -2.31  0.28 0.12 0.18 0.21 0.14 
HD 6268      Yb II    1   -1.36  0.41 0.10 0.27 0.25 0.26 
HD 6268      Hf II    2   -1.43  0.41 0.22 0.26 0.28 0.23 
HD 6268      Ir I     1   -0.75  0.69 0.33 0.36 0.34 0.37 
HD 6268      Pb I     1 <  0.22  1.00                     
HD 6268      Th II    1   -2.22  0.41 0.25 0.29 0.30 0.26 
HD 11582     Fe I    95    5.66 -1.84 0.05 0.15 0.00 0.00 
HD 11582     Fe II    8    5.47 -2.03 0.07 0.15 0.00 0.00 
HD 11582     Li I     1    0.92       0.08 0.15 0.10 0.19 
HD 11582     C (CH)   1    6.32 -0.10 0.15 0.25 0.19 0.19 
HD 11582     N (NH)   1    5.30 -0.52 0.30 0.36 0.32 0.32 
HD 11582     O I      4    7.12  0.28 0.14 0.19 0.15 0.22 
HD 11582     Na I     2    4.37 -0.03 0.11 0.17 0.13 0.20 
HD 11582     Mg I     2    6.12  0.37 0.04 0.15 0.07 0.18 
HD 11582     Al I     0                                   
HD 11582     Si I     4    6.16  0.49 0.17 0.21 0.18 0.24 
HD 11582     K I      1    3.43  0.24 0.12 0.19 0.13 0.22 
HD 11582     Ca I     8    4.99  0.49 0.10 0.21 0.14 0.23 
HD 11582     Sc II    3    1.20  0.08 0.04 0.14 0.17 0.08 
HD 11582     Ti I    13    3.21  0.10 0.04 0.14 0.07 0.18 
HD 11582     Ti II   17    3.27  0.35 0.05 0.14 0.16 0.09 
HD 11582     V I      1    1.91 -0.18 0.10 0.19 0.12 0.22 
HD 11582     V II     2    2.14  0.25 0.19 0.23 0.25 0.20 
HD 11582     Cr I     9    3.64 -0.15 0.04 0.14 0.07 0.18 
HD 11582     Cr II    3    3.89  0.28 0.06 0.15 0.18 0.09 
HD 11582     Mn I     3    3.21 -0.37 0.05 0.15 0.07 0.18 
HD 11582     Mn II    1    3.00 -0.40 0.15 0.25 0.24 0.24 
HD 11582     Co I     3    2.63 -0.52 0.13 0.27 0.20 0.28 
HD 11582     Ni I     9    4.38  0.01 0.11 0.17 0.12 0.20 
HD 11582     Cu I     1    1.64 -0.71 0.08 0.15 0.10 0.19 
HD 11582     Zn I     2    2.76  0.04 0.04 0.14 0.07 0.17 
HD 11582     Ga I     0                                   
HD 11582     Rb I     1 <  1.90  1.22                     
HD 11582     Sr II    1    0.97  0.13 0.02 0.14 0.12 0.16 
HD 11582     Y II     5   -0.10 -0.28 0.07 0.15 0.18 0.10 
HD 11582     Zr II    3    0.80  0.25 0.05 0.15 0.17 0.08 
HD 11582     Nb II    1 <  0.69  1.26                     
HD 11582     Mo I     1    0.35  0.31 0.11 0.17 0.12 0.20 
HD 11582     Tc I     1 <  0.39                           
HD 11582     Ru I     0                                   
HD 11582     Sn I     0                                   
HD 11582     Ba II    2    0.17  0.02 0.05 0.14 0.16 0.09 
HD 11582     La II    4   -0.80  0.13 0.06 0.15 0.18 0.09 
HD 11582     Ce II    5   -0.32  0.13 0.09 0.16 0.19 0.11 
HD 11582     Pr II    2   -0.82  0.49 0.07 0.16 0.18 0.10 
HD 11582     Nd II    5   -0.30  0.31 0.06 0.15 0.18 0.09 
HD 11582     Sm II    2   -0.73  0.34 0.07 0.16 0.19 0.10 
HD 11582     Eu II    4   -1.08  0.43 0.06 0.16 0.17 0.14 
HD 11582     Gd II    2   -0.43  0.53 0.11 0.18 0.20 0.13 
HD 11582     Tb II    1 < -0.70  1.03                     
HD 11582     Dy II    3   -0.35  0.58 0.08 0.16 0.18 0.10 
HD 11582     Ho II    0                                   
HD 11582     Er II    3   -0.65  0.46 0.10 0.17 0.20 0.12 
HD 11582     Tm II    1   -1.58  0.35 0.16 0.22 0.24 0.18 
HD 11582     Yb II    1   -0.81  0.30 0.11 0.23 0.22 0.21 
HD 11582     Hf II    1   -0.86  0.32 0.28 0.31 0.33 0.29 
HD 11582     Ir I     1    0.05  0.51 0.26 0.29 0.27 0.31 
HD 11582     Pb I     1 <  0.85  0.65                     
HD 11582     Th II    0                                   
HD 13979     Fe I   115    4.53 -2.97 0.06 0.15 0.00 0.00 
HD 13979     Fe II   11    4.78 -2.72 0.07 0.15 0.00 0.00 
HD 13979     Li I     1 <  0.00                           
HD 13979     C (CH)   1    4.54 -1.17 0.15 0.25 0.19 0.19 
HD 13979     N (NH)   1    5.21  0.10 0.30 0.36 0.32 0.32 
HD 13979     O I      2    6.44  0.72 0.18 0.22 0.19 0.25 
HD 13979     Na I     2    3.28  0.02 0.10 0.29 0.24 0.29 
HD 13979     Mg I     7    5.10  0.47 0.06 0.16 0.09 0.17 
HD 13979     Al I     1    2.89 -0.59 0.09 0.30 0.24 0.29 
HD 13979     Si I     1    5.12  0.58 0.22 0.25 0.22 0.27 
HD 13979     K I      1    2.37  0.31 0.13 0.18 0.14 0.21 
HD 13979     Ca I    12    3.76  0.39 0.11 0.17 0.12 0.20 
HD 13979     Sc II    5    0.31 -0.13 0.05 0.14 0.17 0.08 
HD 13979     Ti I    17    2.05  0.08 0.07 0.15 0.09 0.18 
HD 13979     Ti II   27    2.33  0.09 0.06 0.15 0.17 0.09 
HD 13979     V I      1    0.83 -0.13 0.11 0.17 0.13 0.20 
HD 13979     V II     2    1.13 -0.08 0.19 0.24 0.26 0.21 
HD 13979     Cr I    10    2.46 -0.20 0.06 0.15 0.09 0.18 
HD 13979     Cr II    2    3.07  0.14 0.06 0.15 0.18 0.10 
HD 13979     Mn I     7    2.10 -0.35 0.07 0.15 0.09 0.18 
HD 13979     Mn II    2    2.43 -0.28 0.15 0.24 0.25 0.22 
HD 13979     Co I     7    1.99 -0.03 0.13 0.24 0.18 0.24 
HD 13979     Ni I    15    3.52  0.27 0.13 0.19 0.14 0.21 
HD 13979     Cu I     1 <  0.44 -0.78                     
HD 13979     Zn I     2    1.88  0.29 0.07 0.15 0.10 0.18 
HD 13979     Ga I     0                                   
HD 13979     Rb I     1 <  1.49  1.94                     
HD 13979     Sr II    2   -0.03 -0.18 0.04 0.24 0.23 0.24 
HD 13979     Y II     5   -1.34 -0.84 0.12 0.18 0.20 0.14 
HD 13979     Zr II    3   -0.45 -0.31 0.08 0.16 0.19 0.11 
HD 13979     Nb II    1 < -0.29  0.97                     
HD 13979     Mo I     1 < -0.78  0.31                     
HD 13979     Tc I     1 < -0.46                           
HD 13979     Ru I     0                                   
HD 13979     Sn I     1 <  0.63  1.53                     
HD 13979     Ba II    4   -1.32 -0.78 0.06 0.15 0.17 0.09 
HD 13979     La II    3   -2.25 -0.64 0.20 0.24 0.26 0.21 
HD 13979     Ce II    5 < -2.03 -0.89                     
HD 13979     Pr II    0                                   
HD 13979     Nd II    1   -1.74 -0.44 0.16 0.21 0.23 0.17 
HD 13979     Sm II    1 < -1.75  0.01                     
HD 13979     Eu II    4   -2.49 -0.29 0.09 0.17 0.19 0.12 
HD 13979     Gd II    3 < -1.46  0.19                     
HD 13979     Tb II    0                                   
HD 13979     Dy II    1   -1.89 -0.27 0.10 0.17 0.20 0.12 
HD 13979     Ho II    0                                   
HD 13979     Er II    1   -1.81 -0.01 0.21 0.26 0.27 0.23 
HD 13979     Tm II    2 < -2.36  0.26                     
HD 13979     Yb II    1   -2.15 -0.35 0.13 0.19 0.21 0.14 
HD 13979     Hf II    2 < -1.54  0.33                     
HD 13979     Ir I     1 < -0.54  1.05                     
HD 13979     Pb I     1 <  0.22  1.15                     
HD 13979     Th II    0                                   
HD 16031     Fe I    99    5.49 -2.01 0.06 0.21 0.00 0.00 
HD 16031     Fe II    8    5.59 -1.91 0.07 0.14 0.00 0.00 
HD 16031     Li I     1    2.03       0.06 0.20 0.09 0.20 
HD 16031     C (CH)   1    6.45 -0.07 0.15 0.25 0.19 0.19 
HD 16031     N (CN)   1 <  7.10  1.18                     
HD 16031     O I      3    7.19  0.50 0.05 0.20 0.09 0.20 
HD 16031     Na I     1    4.14 -0.09 0.10 0.33 0.20 0.29 
HD 16031     Mg I     4    5.98  0.39 0.06 0.24 0.10 0.23 
HD 16031     Al I     1    3.69 -0.75 0.09 0.33 0.20 0.30 
HD 16031     Si I     1    5.89  0.39 0.19 0.27 0.20 0.27 
HD 16031     K I      0                                   
HD 16031     Ca I    12    4.84  0.51 0.10 0.24 0.13 0.24 
HD 16031     Sc II    6    1.28  0.05 0.06 0.14 0.20 0.09 
HD 16031     Ti I    14    3.22  0.27 0.07 0.20 0.09 0.21 
HD 16031     Ti II   26    3.41  0.38 0.06 0.14 0.20 0.10 
HD 16031     V I      1    1.95  0.03 0.12 0.22 0.14 0.23 
HD 16031     V II     2    2.14  0.12 0.20 0.24 0.28 0.21 
HD 16031     Cr I    12    3.48 -0.15 0.08 0.21 0.10 0.21 
HD 16031     Cr II    3    3.91  0.19 0.07 0.15 0.21 0.10 
HD 16031     Mn I     5    3.00 -0.42 0.07 0.22 0.09 0.22 
HD 16031     Mn II    0                                   
HD 16031     Co I     3    2.86 -0.12 0.13 0.24 0.14 0.24 
HD 16031     Ni I     7    4.28  0.07 0.13 0.23 0.15 0.24 
HD 16031     Cu I     1 <  1.96 -0.22                     
HD 16031     Zn I     3    2.69  0.14 0.10 0.22 0.12 0.22 
HD 16031     Ga I     0                                   
HD 16031     Rb I     0                                   
HD 16031     Sr II    2    1.23  0.28 0.04 0.21 0.20 0.23 
HD 16031     Y II     6    0.02 -0.27 0.11 0.17 0.23 0.13 
HD 16031     Zr II    3    0.92  0.25 0.08 0.15 0.21 0.11 
HD 16031     Nb II    1 <  1.06  1.51                     
HD 16031     Mo I     1 <  0.77  0.90                     
HD 16031     Tc I     1 <  1.18                           
HD 16031     Ru I     0                                   
HD 16031     Sn I     0                                   
HD 16031     Ba II    2    0.17 -0.10 0.09 0.16 0.21 0.13 
HD 16031     La II    2   -0.63  0.19 0.15 0.19 0.25 0.16 
HD 16031     Ce II    0                                   
HD 16031     Pr II    0                                   
HD 16031     Nd II    0                                   
HD 16031     Sm II    2 < -0.39  0.56                     
HD 16031     Eu II    1   -1.40 -0.01 0.11 0.17 0.23 0.13 
HD 16031     Gd II    2 <  0.12  0.96                     
HD 16031     Tb II    4 < -0.37  1.24                     
HD 16031     Dy II    1   -0.66  0.15 0.21 0.25 0.29 0.22 
HD 16031     Ho II    0                                   
HD 16031     Er II    1 <  0.07  1.06                     
HD 16031     Tm II    2 < -0.61  1.20                     
HD 16031     Yb II    1   -1.05 -0.06 0.19 0.23 0.27 0.20 
HD 16031     Hf II    1 <  0.31  1.37                     
HD 16031     Ir I     0                                   
HD 16031     Pb I     1 <  1.36  1.33                     
HD 16031     Th II    0                                   
HD 19445     Fe I   106    5.21 -2.29 0.07 0.21 0.00 0.00 
HD 19445     Fe II   11    5.10 -2.40 0.07 0.14 0.00 0.00 
HD 19445     Li I     1    2.10       0.05 0.20 0.09 0.20 
HD 19445     C (CH)   1    6.42  0.39 0.15 0.25 0.19 0.19 
HD 19445     N (CN)   1 <  6.90  1.47                     
HD 19445     O I      2    6.63  0.22 0.11 0.22 0.13 0.23 
HD 19445     Na I     0                                   
HD 19445     Mg I     5    5.77  0.46 0.07 0.22 0.10 0.22 
HD 19445     Al I     1    3.60 -0.56 0.09 0.33 0.20 0.29 
HD 19445     Si I     0                                   
HD 19445     K I      1    2.88  0.14 0.13 0.23 0.15 0.24 
HD 19445     Ca I    12    4.48  0.43 0.11 0.22 0.13 0.23 
HD 19445     Sc II    5    0.71 -0.04 0.08 0.15 0.21 0.11 
HD 19445     Ti I    12    2.95  0.28 0.08 0.21 0.11 0.21 
HD 19445     Ti II   25    2.91  0.36 0.07 0.14 0.20 0.11 
HD 19445     V I      0                                   
HD 19445     V II     2    1.68  0.15 0.24 0.27 0.31 0.25 
HD 19445     Cr I    10    3.20 -0.15 0.09 0.21 0.11 0.22 
HD 19445     Cr II    2    3.45  0.22 0.08 0.15 0.21 0.11 
HD 19445     Mn I     6    2.80 -0.34 0.08 0.22 0.10 0.22 
HD 19445     Mn II    0                                   
HD 19445     Co I     2    2.71  0.00 0.12 0.23 0.14 0.24 
HD 19445     Ni I     9    3.98  0.04 0.15 0.25 0.17 0.25 
HD 19445     Cu I     0                                   
HD 19445     Zn I     2    2.48  0.21 0.09 0.21 0.11 0.22 
HD 19445     Ga I     0                                   
HD 19445     Rb I     0                                   
HD 19445     Sr II    2    0.75  0.28 0.04 0.24 0.24 0.25 
HD 19445     Y II     2   -0.50 -0.31 0.14 0.19 0.24 0.16 
HD 19445     Zr II    1    0.41  0.23 0.21 0.24 0.29 0.22 
HD 19445     Nb II    1 <  0.79  1.73                     
HD 19445     Mo I     1 <  0.73  1.14                     
HD 19445     Tc I     1 <  0.88                           
HD 19445     Ru I     0                                   
HD 19445     Sn I     0                                   
HD 19445     Ba II    4   -0.45 -0.23 0.08 0.15 0.21 0.11 
HD 19445     La II    4 < -1.07  0.23                     
HD 19445     Ce II    5 < -0.35  0.47                     
HD 19445     Pr II    1 < -0.50  1.18                     
HD 19445     Nd II    5 < -0.39  0.59                     
HD 19445     Sm II    2 < -0.48  0.96                     
HD 19445     Eu II    1   -1.79  0.09 0.19 0.23 0.28 0.21 
HD 19445     Gd II    3 < -0.01  1.32                     
HD 19445     Tb II    3 < -0.65  1.45                     
HD 19445     Dy II    1 < -0.98  0.32                     
HD 19445     Ho II    0                                   
HD 19445     Er II    3 < -0.69  0.79                     
HD 19445     Tm II    2 < -0.96  1.34                     
HD 19445     Yb II    1   -1.60 -0.12 0.33 0.36 0.39 0.34 
HD 19445     Hf II    2 <  0.10  1.65                     
HD 19445     Ir I     0                                   
HD 19445     Pb I     1 <  1.43  1.68                     
HD 19445     Th II    0                                   
HD 21581     Fe I    88    5.80 -1.70 0.05 0.15 0.00 0.00 
HD 21581     Fe II    9    5.68 -1.82 0.06 0.15 0.00 0.00 
HD 21581     Li I     1    1.07       0.06 0.14 0.09 0.18 
HD 21581     C (CH)   1    6.62  0.01 0.15 0.25 0.19 0.19 
HD 21581     N (NH)   1    5.55 -0.46 0.30 0.36 0.32 0.32 
HD 21581     O I      4    7.40  0.42 0.08 0.15 0.10 0.19 
HD 21581     Na I     2    4.43 -0.10 0.11 0.17 0.13 0.20 
HD 21581     Mg I     4    6.29  0.39 0.04 0.18 0.08 0.18 
HD 21581     Al I     0                                   
HD 21581     Si I     3    6.24  0.43 0.16 0.21 0.17 0.23 
HD 21581     K I      1    3.64  0.31 0.12 0.24 0.16 0.24 
HD 21581     Ca I    10    5.11  0.47 0.10 0.24 0.16 0.24 
HD 21581     Sc II    4    1.44  0.11 0.04 0.15 0.16 0.08 
HD 21581     Ti I    15    3.38  0.13 0.04 0.15 0.06 0.18 
HD 21581     Ti II   17    3.57  0.44 0.04 0.15 0.16 0.09 
HD 21581     V I      1    2.00 -0.23 0.10 0.24 0.16 0.24 
HD 21581     V II     2    2.42  0.30 0.19 0.25 0.25 0.22 
HD 21581     Cr I     8    3.79 -0.15 0.04 0.14 0.06 0.17 
HD 21581     Cr II    3    4.11  0.28 0.05 0.15 0.18 0.09 
HD 21581     Mn I     3    3.26 -0.47 0.04 0.14 0.07 0.17 
HD 21581     Mn II    0                                   
HD 21581     Co I     1    2.98 -0.31 0.11 0.30 0.22 0.28 
HD 21581     Ni I     9    4.50 -0.02 0.11 0.17 0.12 0.20 
HD 21581     Cu I     1    1.91 -0.58 0.06 0.14 0.09 0.18 
HD 21581     Zn I     2    3.00  0.14 0.04 0.14 0.07 0.17 
HD 21581     Ga I     0                                   
HD 21581     Rb I     1 <  1.71  0.89                     
HD 21581     Sr II    1    1.31  0.26 0.02 0.08 0.08 0.14 
HD 21581     Y II     5    0.20 -0.19 0.06 0.15 0.17 0.09 
HD 21581     Zr II    3    1.12  0.35 0.05 0.16 0.17 0.10 
HD 21581     Nb II    1 <  0.66  1.02                     
HD 21581     Mo I     1    0.35  0.17 0.11 0.17 0.13 0.20 
HD 21581     Tc I     0                                   
HD 21581     Ru I     0                                   
HD 21581     Sn I     1 <  1.25  0.88                     
HD 21581     Ba II    3    0.56  0.20 0.05 0.15 0.16 0.09 
HD 21581     La II    4   -0.63  0.09 0.05 0.15 0.18 0.09 
HD 21581     Ce II    5   -0.14  0.10 0.07 0.16 0.19 0.10 
HD 21581     Pr II    2   -0.72  0.37 0.07 0.16 0.19 0.10 
HD 21581     Nd II    5   -0.13  0.27 0.05 0.15 0.18 0.08 
HD 21581     Sm II    1   -0.55  0.31 0.07 0.15 0.18 0.10 
HD 21581     Eu II    2   -0.97  0.33 0.04 0.17 0.15 0.16 
HD 21581     Gd II    2   -0.27  0.48 0.07 0.16 0.19 0.10 
HD 21581     Tb II    0                                   
HD 21581     Dy II    2   -0.38  0.34 0.06 0.15 0.17 0.10 
HD 21581     Ho II    0                                   
HD 21581     Er II    3   -0.55  0.34 0.10 0.17 0.19 0.12 
HD 21581     Tm II    1   -1.34  0.38 0.11 0.18 0.20 0.13 
HD 21581     Yb II    1   -0.69  0.21 0.11 0.23 0.22 0.20 
HD 21581     Hf II    2   -0.38  0.59 0.11 0.18 0.21 0.13 
HD 21581     Ir I     0                                   
HD 21581     Pb I     1 <  0.79  0.45                     
HD 21581     Th II    0                                   
HD 26169     Fe I   108    4.70 -2.80 0.06 0.15 0.00 0.00 
HD 26169     Fe II    8    4.69 -2.81 0.06 0.15 0.00 0.00 
HD 26169     Li I     1    0.73       0.09 0.16 0.10 0.19 
HD 26169     C (CH)   1    5.77  0.15 0.15 0.25 0.19 0.19 
HD 26169     N (NH)   1    4.57 -0.45 0.30 0.36 0.32 0.32 
HD 26169     O I      3    6.45  0.56 0.17 0.21 0.18 0.24 
HD 26169     Na I     1    3.52  0.08 0.10 0.30 0.24 0.30 
HD 26169     Mg I     6    5.44  0.63 0.05 0.18 0.10 0.17 
HD 26169     Al I     1    3.11 -0.54 0.08 0.28 0.21 0.26 
HD 26169     Si I     2    5.48  0.77 0.19 0.23 0.20 0.25 
HD 26169     K I      0                                   
HD 26169     Ca I    11    4.05  0.50 0.10 0.17 0.12 0.20 
HD 26169     Sc II    6    0.30 -0.04 0.05 0.15 0.17 0.08 
HD 26169     Ti I    19    2.34  0.18 0.05 0.14 0.07 0.17 
HD 26169     Ti II   26    2.41  0.27 0.05 0.14 0.17 0.09 
HD 26169     V I      1    1.05 -0.08 0.11 0.17 0.12 0.20 
HD 26169     V II     2    1.24  0.11 0.19 0.24 0.25 0.20 
HD 26169     Cr I    10    2.62 -0.22 0.05 0.14 0.08 0.17 
HD 26169     Cr II    3    3.12  0.29 0.07 0.16 0.18 0.09 
HD 26169     Mn I     7    2.20 -0.43 0.06 0.15 0.08 0.18 
HD 26169     Mn II    3    2.01 -0.61 0.15 0.21 0.22 0.17 
HD 26169     Co I     7    1.97 -0.22 0.13 0.24 0.18 0.25 
HD 26169     Ni I    12    3.47  0.04 0.12 0.19 0.14 0.21 
HD 26169     Cu I     0                                   
HD 26169     Zn I     2    2.05  0.29 0.05 0.14 0.08 0.17 
HD 26169     Ga I     0                                   
HD 26169     Rb I     1 <  1.55  1.83                     
HD 26169     Sr II    2    0.50  0.44 0.02 0.15 0.14 0.17 
HD 26169     Y II     6   -0.80 -0.20 0.07 0.15 0.18 0.09 
HD 26169     Zr II    3    0.07  0.30 0.05 0.15 0.17 0.08 
HD 26169     Nb II    1 < -0.04  1.31                     
HD 26169     Mo I     1 < -0.55  0.37                     
HD 26169     Tc I     0                                   
HD 26169     Ru I     0                                   
HD 26169     Sn I     0                                   
HD 26169     Ba II    3   -1.13 -0.50 0.06 0.15 0.17 0.09 
HD 26169     La II    4   -1.98 -0.27 0.13 0.19 0.22 0.15 
HD 26169     Ce II    2   -1.45 -0.22 0.18 0.23 0.25 0.19 
HD 26169     Pr II    0                                   
HD 26169     Nd II    3   -1.41 -0.02 0.11 0.18 0.20 0.13 
HD 26169     Sm II    0                                   
HD 26169     Eu II    3   -2.42 -0.13 0.07 0.16 0.18 0.09 
HD 26169     Gd II    1 < -1.08  0.66                     
HD 26169     Tb II    0                                   
HD 26169     Dy II    1   -1.86 -0.15 0.08 0.16 0.19 0.10 
HD 26169     Ho II    0                                   
HD 26169     Er II    1 < -1.80  0.09                     
HD 26169     Tm II    2 < -2.05  0.66                     
HD 26169     Yb II    1   -2.16 -0.27 0.12 0.18 0.21 0.13 
HD 26169     Hf II    1 < -1.05  0.91                     
HD 26169     Ir I     0                                   
HD 26169     Pb I     1 <  0.43  1.19                     
HD 26169     Th II    0                                   
HD 26297     Fe I    82    5.52 -1.98 0.04 0.17 0.00 0.00 
HD 26297     Fe II    6    5.78 -1.72 0.06 0.15 0.00 0.00 
HD 26297     Li I     1 <  1.12                           
HD 26297     C (CH)   1    6.19 -0.53 0.15 0.25 0.19 0.19 
HD 26297     N (NH)   1    5.82 -0.30 0.30 0.36 0.32 0.32 
HD 26297     O I      1    7.62  0.91 0.04 0.14 0.09 0.17 
HD 26297     Na I     2    4.08 -0.18 0.11 0.17 0.14 0.20 
HD 26297     Mg I     3    6.06  0.44 0.04 0.18 0.06 0.18 
HD 26297     Al I     0                                   
HD 26297     Si I     4    6.09  0.56 0.16 0.21 0.18 0.23 
HD 26297     K I      0                                   
HD 26297     Ca I     8    4.75  0.39 0.10 0.27 0.16 0.25 
HD 26297     Sc II    3    1.54  0.11 0.04 0.17 0.15 0.12 
HD 26297     Ti I    14    3.00  0.03 0.04 0.24 0.12 0.23 
HD 26297     Ti II   12    3.61  0.38 0.04 0.17 0.15 0.11 
HD 26297     V I      1    1.40 -0.55 0.10 0.30 0.19 0.28 
HD 26297     V II     0                                   
HD 26297     Cr I     7    3.48 -0.18 0.03 0.24 0.12 0.23 
HD 26297     Cr II    2    4.07  0.15 0.05 0.15 0.18 0.09 
HD 26297     Mn I     3    2.98 -0.47 0.04 0.20 0.08 0.20 
HD 26297     Mn II    0                                   
HD 26297     Co I     1    2.66 -0.35 0.11 0.29 0.17 0.25 
HD 26297     Ni I     7    4.29  0.05 0.11 0.17 0.13 0.20 
HD 26297     Cu I     1    1.82 -0.39 0.06 0.16 0.08 0.18 
HD 26297     Zn I     2    2.91  0.33 0.04 0.14 0.08 0.17 
HD 26297     Ga I     0                                   
HD 26297     Rb I     0                                   
HD 26297     Sr II    1    1.13 -0.02 0.02 0.08 0.10 0.14 
HD 26297     Y II     3    0.10 -0.39 0.05 0.15 0.17 0.08 
HD 26297     Zr II    2    1.01  0.15 0.04 0.19 0.16 0.14 
HD 26297     Nb II    0                                   
HD 26297     Mo I     1   -0.08  0.02 0.08 0.17 0.09 0.19 
HD 26297     Tc I     0                                   
HD 26297     Ru I     0                                   
HD 26297     Sn I     0                                   
HD 26297     Ba II    2    0.24 -0.22 0.05 0.15 0.14 0.10 
HD 26297     La II    3   -1.03 -0.41 0.05 0.15 0.17 0.08 
HD 26297     Ce II    5   -0.57 -0.43 0.06 0.15 0.19 0.09 
HD 26297     Pr II    2   -1.14 -0.14 0.06 0.15 0.19 0.09 
HD 26297     Nd II    5   -0.43 -0.13 0.04 0.14 0.18 0.08 
HD 26297     Sm II    1   -0.89 -0.13 0.05 0.15 0.19 0.09 
HD 26297     Eu II    1   -1.30 -0.10 0.04 0.25 0.19 0.22 
HD 26297     Gd II    2   -0.70 -0.05 0.06 0.15 0.19 0.09 
HD 26297     Tb II    0                                   
HD 26297     Dy II    2   -0.62 -0.00 0.05 0.15 0.18 0.08 
HD 26297     Ho II    0                                   
HD 26297     Er II    2   -1.06 -0.26 0.10 0.17 0.21 0.13 
HD 26297     Tm II    0                                   
HD 26297     Yb II    1   -1.32 -0.52 0.10 0.27 0.22 0.24 
HD 26297     Hf II    1   -1.35 -0.48 0.16 0.21 0.24 0.18 
HD 26297     Ir I     0                                   
HD 26297     Pb I     1   -0.31 -0.37 0.14 0.19 0.17 0.22 
HD 26297     Th II    1   -1.73 -0.07 0.12 0.19 0.22 0.14 
HD 31128     Fe I   109    5.63 -1.87 0.06 0.21 0.00 0.00 
HD 31128     Fe II   10    5.58 -1.92 0.06 0.14 0.00 0.00 
HD 31128     Li I     1    1.90       0.06 0.20 0.09 0.20 
HD 31128     C (CH)   1    6.43 -0.09 0.15 0.25 0.19 0.19 
HD 31128     N (CN)   1 <  6.32  0.40                     
HD 31128     O I      3    7.24  0.41 0.06 0.20 0.10 0.20 
HD 31128     Na I     0                                   
HD 31128     Mg I     4    6.19  0.45 0.05 0.24 0.10 0.22 
HD 31128     Al I     1    4.16 -0.42 0.08 0.33 0.19 0.27 
HD 31128     Si I     2    6.12  0.48 0.17 0.26 0.19 0.26 
HD 31128     K I      1    3.35  0.19 0.12 0.23 0.14 0.23 
HD 31128     Ca I    11    4.94  0.47 0.10 0.26 0.15 0.25 
HD 31128     Sc II    6    1.23  0.00 0.06 0.14 0.20 0.09 
HD 31128     Ti I    15    3.28  0.19 0.06 0.20 0.09 0.20 
HD 31128     Ti II   23    3.38  0.35 0.06 0.14 0.20 0.08 
HD 31128     V I      1    1.99 -0.07 0.11 0.22 0.13 0.22 
HD 31128     V II     2    2.13  0.12 0.19 0.23 0.28 0.20 
HD 31128     Cr I    12    3.63 -0.14 0.06 0.20 0.09 0.20 
HD 31128     Cr II    3    4.01  0.29 0.07 0.14 0.21 0.09 
HD 31128     Mn I     8    3.18 -0.38 0.07 0.21 0.09 0.21 
HD 31128     Mn II    0                                   
HD 31128     Co I     3    2.94 -0.18 0.13 0.25 0.15 0.24 
HD 31128     Ni I    10    4.36  0.01 0.13 0.23 0.14 0.23 
HD 31128     Cu I     1    1.37 -0.95 0.23 0.30 0.24 0.30 
HD 31128     Zn I     2    2.80  0.11 0.05 0.20 0.09 0.20 
HD 31128     Ga I     0                                   
HD 31128     Rb I     0                                   
HD 31128     Sr II    1    1.15  0.20 0.04 0.15 0.13 0.17 
HD 31128     Y II     5    0.07 -0.22 0.11 0.17 0.23 0.13 
HD 31128     Zr II    3    0.94  0.28 0.07 0.14 0.21 0.10 
HD 31128     Nb II    1 <  1.14  1.60                     
HD 31128     Mo I     1    0.57  0.56 0.36 0.41 0.37 0.41 
HD 31128     Tc I     1 <  0.97                           
HD 31128     Ru I     0                                   
HD 31128     Sn I     0                                   
HD 31128     Ba II    3    0.18 -0.08 0.06 0.14 0.20 0.09 
HD 31128     La II    3   -0.80  0.03 0.15 0.19 0.25 0.16 
HD 31128     Ce II    1   -0.10  0.24 0.27 0.30 0.34 0.28 
HD 31128     Pr II    0                                   
HD 31128     Nd II    1   -0.58 -0.08 0.18 0.22 0.27 0.19 
HD 31128     Sm II    1 < -0.55  0.41                     
HD 31128     Eu II    2   -1.22  0.18 0.08 0.15 0.22 0.11 
HD 31128     Gd II    2 < -0.15  0.70                     
HD 31128     Tb II    0                                   
HD 31128     Dy II    2   -0.47  0.35 0.19 0.23 0.28 0.20 
HD 31128     Ho II    0                                   
HD 31128     Er II    2   -0.70  0.30 0.27 0.30 0.34 0.28 
HD 31128     Tm II    1 <  0.06  1.88                     
HD 31128     Yb II    1   -0.95  0.05 0.14 0.19 0.25 0.16 
HD 31128     Hf II    1 <  0.05  1.12                     
HD 31128     Ir I     0                                   
HD 31128     Pb I     1 <  1.25  1.08                     
HD 31128     Th II    0                                   
HD 45282     Fe I    89    5.91 -1.59 0.05 0.15 0.00 0.00 
HD 45282     Fe II    9    5.77 -1.73 0.06 0.15 0.00 0.00 
HD 45282     Li I     1    1.11       0.09 0.16 0.11 0.19 
HD 45282     C (CH)   1    6.61 -0.10 0.15 0.25 0.19 0.19 
HD 45282     N (CN)   1 <  6.35  0.24                     
HD 45282     O I      0                                   
HD 45282     Na I     2    4.39 -0.26 0.12 0.18 0.13 0.20 
HD 45282     Mg I     3    6.25  0.24 0.04 0.16 0.08 0.17 
HD 45282     Al I     1    4.36 -0.50 0.08 0.24 0.16 0.18 
HD 45282     Si I     4    6.24  0.32 0.17 0.21 0.18 0.24 
HD 45282     K I      1    3.67  0.23 0.12 0.19 0.13 0.21 
HD 45282     Ca I    10    5.11  0.36 0.10 0.21 0.14 0.22 
HD 45282     Sc II    5    1.49  0.07 0.04 0.14 0.16 0.07 
HD 45282     Ti I    15    3.50  0.14 0.04 0.14 0.06 0.17 
HD 45282     Ti II   18    3.59  0.37 0.04 0.15 0.17 0.07 
HD 45282     V I      1    2.14 -0.20 0.10 0.19 0.12 0.21 
HD 45282     V II     2    2.35  0.15 0.19 0.23 0.25 0.20 
HD 45282     Cr I    10    3.94 -0.12 0.04 0.14 0.07 0.17 
HD 45282     Cr II    3    4.16  0.25 0.05 0.15 0.18 0.09 
HD 45282     Mn I     5    3.35 -0.49 0.04 0.14 0.07 0.17 
HD 45282     Mn II    0                                   
HD 45282     Co I     2    3.03 -0.37 0.12 0.28 0.22 0.27 
HD 45282     Ni I     8    4.60 -0.03 0.11 0.17 0.12 0.20 
HD 45282     Cu I     1    1.91 -0.69 0.08 0.15 0.10 0.18 
HD 45282     Zn I     2    3.01  0.03 0.04 0.14 0.07 0.17 
HD 45282     Ga I     0                                   
HD 45282     Rb I     1 <  2.23  1.30                     
HD 45282     Sr II    1    1.30  0.16 0.02 0.13 0.11 0.13 
HD 45282     Y II     4    0.28 -0.20 0.06 0.15 0.17 0.09 
HD 45282     Zr II    3    1.14  0.29 0.05 0.15 0.17 0.08 
HD 45282     Nb II    1 <  0.61  0.88                     
HD 45282     Mo I     1    0.53  0.24 0.12 0.18 0.13 0.20 
HD 45282     Tc I     1 <  0.41                           
HD 45282     Ru I     0                                   
HD 45282     Sn I     1 <  1.37  0.89                     
HD 45282     Ba II    2    0.53  0.08 0.05 0.14 0.16 0.08 
HD 45282     La II    4   -0.46  0.17 0.06 0.15 0.18 0.09 
HD 45282     Ce II    4   -0.05  0.10 0.10 0.17 0.20 0.12 
HD 45282     Pr II    0                                   
HD 45282     Nd II    5    0.03  0.34 0.07 0.15 0.18 0.10 
HD 45282     Sm II    2   -0.43  0.34 0.09 0.17 0.19 0.12 
HD 45282     Eu II    3   -0.70  0.51 0.06 0.16 0.17 0.10 
HD 45282     Gd II    2   -0.05  0.61 0.11 0.18 0.20 0.13 
HD 45282     Tb II    0                                   
HD 45282     Dy II    2   -0.13  0.50 0.10 0.17 0.20 0.12 
HD 45282     Ho II    0                                   
HD 45282     Er II    3   -0.31  0.50 0.10 0.17 0.20 0.12 
HD 45282     Tm II    1   -1.12  0.51 0.17 0.22 0.24 0.19 
HD 45282     Yb II    1   -0.46  0.35 0.11 0.20 0.20 0.15 
HD 45282     Hf II    2 < -0.65  0.23                     
HD 45282     Ir I     1    0.51  0.72 0.22 0.26 0.23 0.28 
HD 45282     Pb I     1 <  0.99  0.54                     
HD 45282     Th II    1   -1.08  0.59 0.17 0.22 0.24 0.18 
HD 88609     Fe I    98    4.21 -3.29 0.06 0.15 0.00 0.00 
HD 88609     Fe II    8    4.42 -3.08 0.07 0.16 0.00 0.00 
HD 88609     Li I     1 < -0.01                           
HD 88609     C (CH)   1    4.70 -0.64 0.15 0.25 0.19 0.19 
HD 88609     N (CN)   1 <  5.70  0.96                     
HD 88609     O I      1    6.26  0.86 0.13 0.18 0.14 0.21 
HD 88609     Na I     0                                   
HD 88609     Mg I     6    4.94  0.63 0.06 0.16 0.08 0.18 
HD 88609     Al I     1    2.79 -0.37 0.08 0.28 0.21 0.27 
HD 88609     Si I     0                                   
HD 88609     K I      0                                   
HD 88609     Ca I    10    3.49  0.44 0.11 0.17 0.12 0.20 
HD 88609     Sc II    6    0.03 -0.04 0.05 0.15 0.17 0.09 
HD 88609     Ti I    17    1.70  0.04 0.05 0.14 0.08 0.18 
HD 88609     Ti II   27    2.13  0.26 0.05 0.15 0.17 0.09 
HD 88609     V I      1    0.29 -0.35 0.11 0.17 0.13 0.20 
HD 88609     V II     2    0.78 -0.07 0.19 0.24 0.26 0.20 
HD 88609     Cr I     9    2.01 -0.34 0.06 0.14 0.08 0.18 
HD 88609     Cr II    2    2.60  0.05 0.08 0.16 0.19 0.11 
HD 88609     Mn I     3    1.61 -0.53 0.06 0.14 0.09 0.18 
HD 88609     Mn II    0                                   
HD 88609     Co I     2    1.46 -0.24 0.12 0.27 0.21 0.28 
HD 88609     Ni I     3    2.97  0.04 0.12 0.18 0.14 0.21 
HD 88609     Cu I     0                                   
HD 88609     Zn I     2    1.73  0.45 0.06 0.14 0.09 0.18 
HD 88609     Ga I     0                                   
HD 88609     Rb I     1 <  1.26  2.03                     
HD 88609     Sr II    2   -0.05  0.17 0.03 0.17 0.16 0.19 
HD 88609     Y II     3   -1.32 -0.44 0.07 0.16 0.18 0.10 
HD 88609     Zr II    3   -0.42  0.08 0.05 0.15 0.18 0.09 
HD 88609     Nb II    1 < -0.33  1.29                     
HD 88609     Mo I     1   -1.31  0.10 0.33 0.36 0.34 0.38 
HD 88609     Tc I     1 < -0.93                           
HD 88609     Ru I     0                                   
HD 88609     Sn I     1 <  0.67  1.89                     
HD 88609     Ba II    3   -1.96 -1.05 0.07 0.15 0.18 0.11 
HD 88609     La II    2   -2.92 -0.93 0.26 0.29 0.31 0.27 
HD 88609     Ce II    5 < -2.48 -0.98                     
HD 88609     Pr II    0                                   
HD 88609     Nd II    1   -2.50 -0.84 0.12 0.19 0.21 0.14 
HD 88609     Sm II    2 < -2.33 -0.21                     
HD 88609     Eu II    2   -3.28 -0.72 0.11 0.18 0.20 0.13 
HD 88609     Gd II    2 < -2.01  0.00                     
HD 88609     Tb II    0                                   
HD 88609     Dy II    1 < -2.73 -0.75                     
HD 88609     Ho II    0                                   
HD 88609     Er II    1 < -2.51 -0.35                     
HD 88609     Tm II    2 < -2.95  0.03                     
HD 88609     Yb II    1   -3.21 -1.05 0.28 0.31 0.33 0.29 
HD 88609     Hf II    2 < -1.67  0.56                     
HD 88609     Ir I     0                                   
HD 88609     Pb I     1 < -0.20  1.05                     
HD 88609     Th II    0                                   
HD 94028     Fe I    96    5.74 -1.76 0.06 0.21 0.00 0.00 
HD 94028     Fe II   10    5.69 -1.81 0.07 0.14 0.00 0.00 
HD 94028     Li I     1    2.08       0.05 0.20 0.09 0.20 
HD 94028     C (CH)   1    6.57 -0.04 0.15 0.25 0.19 0.19 
HD 94028     N (CN)   1 <  6.50  0.49                     
HD 94028     O I      2    7.37  0.44 0.05 0.20 0.08 0.20 
HD 94028     Na I     2    4.57  0.09 0.12 0.22 0.14 0.23 
HD 94028     Mg I     4    6.27  0.43 0.05 0.24 0.09 0.22 
HD 94028     Al I     1    4.39 -0.30 0.08 0.34 0.19 0.27 
HD 94028     Si I     2    6.24  0.48 0.18 0.26 0.19 0.26 
HD 94028     K I      1    3.73  0.46 0.12 0.23 0.14 0.23 
HD 94028     Ca I    10    5.04  0.46 0.10 0.25 0.14 0.25 
HD 94028     Sc II    6    1.45  0.11 0.05 0.13 0.20 0.09 
HD 94028     Ti I    14    3.40  0.21 0.06 0.20 0.08 0.20 
HD 94028     Ti II   22    3.53  0.39 0.05 0.14 0.20 0.09 
HD 94028     V I      1    2.13 -0.04 0.11 0.22 0.13 0.22 
HD 94028     V II     2    2.37  0.25 0.19 0.23 0.28 0.20 
HD 94028     Cr I    11    3.73 -0.15 0.06 0.20 0.09 0.20 
HD 94028     Cr II    3    4.15  0.32 0.06 0.14 0.21 0.09 
HD 94028     Mn I     7    3.31 -0.36 0.07 0.21 0.09 0.21 
HD 94028     Mn II    0                                   
HD 94028     Co I     2    2.98 -0.25 0.13 0.24 0.14 0.24 
HD 94028     Ni I     6    4.50  0.04 0.12 0.23 0.14 0.23 
HD 94028     Cu I     1    1.93 -0.50 0.13 0.23 0.15 0.24 
HD 94028     Zn I     3    2.95  0.15 0.07 0.20 0.10 0.21 
HD 94028     Ga I     0                                   
HD 94028     Rb I     0                                   
HD 94028     Sr II    2    1.44  0.38 0.03 0.15 0.13 0.18 
HD 94028     Y II     3    0.46  0.06 0.09 0.15 0.21 0.11 
HD 94028     Zr II    3    1.25  0.49 0.05 0.14 0.20 0.09 
HD 94028     Nb II    1 <  1.15  1.50                     
HD 94028     Mo I     1 <  0.83  0.71                     
HD 94028     Tc I     1 <  1.16                           
HD 94028     Ru I     0                                   
HD 94028     Sn I     0                                   
HD 94028     Ba II    3    0.70  0.33 0.05 0.13 0.19 0.09 
HD 94028     La II    4   -0.51  0.20 0.12 0.18 0.24 0.14 
HD 94028     Ce II    2    0.05  0.29 0.14 0.19 0.24 0.16 
HD 94028     Pr II    1 <  0.20  1.29                     
HD 94028     Nd II    1   -0.34  0.05 0.14 0.19 0.25 0.16 
HD 94028     Sm II    2 < -0.50  0.35                     
HD 94028     Eu II    2   -1.16  0.13 0.09 0.16 0.22 0.12 
HD 94028     Gd II    2 <  0.01  0.75                     
HD 94028     Tb II    0                                   
HD 94028     Dy II    1   -0.46  0.25 0.09 0.16 0.22 0.12 
HD 94028     Ho II    0                                   
HD 94028     Er II    2 < -0.13  0.76                     
HD 94028     Tm II    2 < -1.00  0.71                     
HD 94028     Yb II    1   -1.01 -0.12 0.17 0.21 0.26 0.18 
HD 94028     Hf II    2 <  0.19  1.15                     
HD 94028     Ir I     1 <  1.25  1.63                     
HD 94028     Pb I     1 <  1.46  1.18                     
HD 94028     Th II    0                                   
HD 106373    Fe I    78    4.89 -2.61 0.06 0.17 0.00 0.00 
HD 106373    Fe II   12    4.90 -2.60 0.07 0.15 0.00 0.00 
HD 106373    Li I     1 <  1.68                           
HD 106373    C (CH)   1 <  6.75  0.92                     
HD 106373    N (NH)   1 <  7.50  2.27                     
HD 106373    O I      3    6.48  0.40 0.04 0.16 0.08 0.19 
HD 106373    Na I     2    4.25  0.61 0.16 0.22 0.17 0.24 
HD 106373    Mg I     6    5.51  0.51 0.05 0.17 0.08 0.19 
HD 106373    Al I     2    3.29 -0.55 0.09 0.22 0.15 0.24 
HD 106373    Si I     1    5.11  0.21 0.16 0.31 0.26 0.33 
HD 106373    K I      1    2.65  0.23 0.16 0.22 0.17 0.24 
HD 106373    Ca I    13    4.21  0.48 0.11 0.19 0.13 0.21 
HD 106373    Sc II    4    0.77  0.22 0.05 0.15 0.19 0.08 
HD 106373    Ti I     7    2.83  0.49 0.07 0.17 0.10 0.20 
HD 106373    Ti II   23    2.75  0.40 0.05 0.15 0.19 0.08 
HD 106373    V I      1 <  1.69  0.37                     
HD 106373    V II     2    1.66  0.34 0.20 0.24 0.27 0.21 
HD 106373    Cr I     5    3.01 -0.02 0.07 0.17 0.10 0.20 
HD 106373    Cr II    2    3.27  0.23 0.06 0.15 0.19 0.09 
HD 106373    Mn I     3    2.57 -0.25 0.06 0.17 0.09 0.19 
HD 106373    Mn II    1    2.75 -0.08 0.16 0.21 0.24 0.17 
HD 106373    Co I     2    2.53  0.14 0.13 0.20 0.14 0.22 
HD 106373    Ni I     2    3.79  0.17 0.11 0.20 0.13 0.22 
HD 106373    Cu I     0                                   
HD 106373    Zn I     2    2.26  0.31 0.12 0.20 0.13 0.22 
HD 106373    Ga I     0                                   
HD 106373    Rb I     1 <  2.47  2.56                     
HD 106373    Sr II    2    0.61  0.34 0.03 0.25 0.24 0.21 
HD 106373    Y II     4   -0.53 -0.13 0.11 0.18 0.21 0.13 
HD 106373    Zr II    3    0.24  0.27 0.10 0.17 0.21 0.12 
HD 106373    Nb II    1 <  0.90  2.04                     
HD 106373    Mo I     1 <  1.16  1.89                     
HD 106373    Tc I     1 <  1.34                           
HD 106373    Ru I     0                                   
HD 106373    Sn I     0                                   
HD 106373    Ba II    3   -0.81 -0.39 0.06 0.15 0.19 0.09 
HD 106373    La II    2   -1.29  0.21 0.21 0.25 0.28 0.22 
HD 106373    Ce II    5 < -0.67  0.35                     
HD 106373    Pr II    1 < -0.70  1.18                     
HD 106373    Nd II    0                                   
HD 106373    Sm II    2 < -0.68  0.96                     
HD 106373    Eu II    2   -1.66  0.42 0.15 0.20 0.24 0.16 
HD 106373    Gd II    3 < -0.48  1.05                     
HD 106373    Tb II    4 < -0.72  1.58                     
HD 106373    Dy II    1   -1.00  0.50 0.24 0.28 0.31 0.25 
HD 106373    Ho II    0                                   
HD 106373    Er II    2 < -0.62  1.06                     
HD 106373    Tm II    2 < -1.28  1.22                     
HD 106373    Yb II    1   -1.47  0.21 0.16 0.21 0.25 0.18 
HD 106373    Hf II    2 < -0.05  1.70                     
HD 106373    Ir I     0                                   
HD 106373    Pb I     1 <  1.53  2.10                     
HD 106373    Th II    1 < -0.86  1.68                     
HD 108317    Fe I   125    4.88 -2.62 0.06 0.15 0.00 0.00 
HD 108317    Fe II   10    4.90 -2.60 0.07 0.15 0.00 0.00 
HD 108317    Li I     1 <  0.47                           
HD 108317    C (CH)   1    5.81 -0.02 0.15 0.25 0.19 0.19 
HD 108317    N (NH)   1 <  5.60  0.37                     
HD 108317    O I      3    6.73  0.66 0.12 0.18 0.14 0.21 
HD 108317    Na I     0                                   
HD 108317    Mg I     7    5.48  0.49 0.06 0.16 0.09 0.18 
HD 108317    Al I     1    3.23 -0.60 0.09 0.30 0.24 0.29 
HD 108317    Si I     1    5.48  0.59 0.19 0.23 0.19 0.25 
HD 108317    K I      1    2.66  0.25 0.13 0.18 0.14 0.21 
HD 108317    Ca I    10    4.21  0.48 0.10 0.17 0.12 0.20 
HD 108317    Sc II    6    0.50 -0.05 0.05 0.15 0.17 0.09 
HD 108317    Ti I    19    2.51  0.17 0.06 0.14 0.08 0.18 
HD 108317    Ti II   26    2.61  0.27 0.06 0.15 0.17 0.09 
HD 108317    V I      1    1.26 -0.05 0.11 0.17 0.13 0.20 
HD 108317    V II     2    1.50  0.17 0.19 0.24 0.25 0.20 
HD 108317    Cr I     9    2.82 -0.20 0.05 0.14 0.08 0.18 
HD 108317    Cr II    3    3.27  0.24 0.08 0.16 0.19 0.10 
HD 108317    Mn I     7    2.41 -0.40 0.06 0.15 0.09 0.18 
HD 108317    Mn II    0                                   
HD 108317    Co I     3    2.24 -0.14 0.13 0.20 0.15 0.22 
HD 108317    Ni I    11    3.67  0.07 0.13 0.19 0.14 0.21 
HD 108317    Cu I     1    1.18 -0.39 0.13 0.18 0.14 0.21 
HD 108317    Zn I     2    2.24  0.29 0.06 0.14 0.08 0.18 
HD 108317    Ga I     0                                   
HD 108317    Rb I     1 <  1.72  1.82                     
HD 108317    Sr II    2    0.42  0.15 0.04 0.23 0.22 0.24 
HD 108317    Y II     4   -0.80 -0.40 0.08 0.16 0.19 0.11 
HD 108317    Zr II    3    0.11  0.13 0.06 0.15 0.18 0.09 
HD 108317    Nb II    1 <  0.54  1.68                     
HD 108317    Mo I     1 <  0.12  0.86                     
HD 108317    Tc I     1 <  0.37                           
HD 108317    Ru I     0                                   
HD 108317    Sn I     1 <  1.29  1.84                     
HD 108317    Ba II    4   -0.58 -0.16 0.05 0.15 0.17 0.09 
HD 108317    La II    3   -1.39  0.12 0.10 0.17 0.20 0.12 
HD 108317    Ce II    2   -1.07 -0.05 0.17 0.22 0.24 0.18 
HD 108317    Pr II    2   -1.33  0.55 0.09 0.17 0.19 0.11 
HD 108317    Nd II    2   -1.05  0.14 0.12 0.18 0.21 0.14 
HD 108317    Sm II    2   -1.29  0.36 0.14 0.20 0.22 0.16 
HD 108317    Eu II    4   -1.78  0.30 0.08 0.16 0.19 0.10 
HD 108317    Gd II    1   -0.92  0.61 0.22 0.26 0.28 0.23 
HD 108317    Tb II    3 < -1.28  1.02                     
HD 108317    Dy II    2   -1.04  0.47 0.09 0.17 0.19 0.12 
HD 108317    Ho II    0                                   
HD 108317    Er II    2   -1.25  0.43 0.13 0.19 0.22 0.15 
HD 108317    Tm II    1   -1.83  0.67 0.16 0.21 0.23 0.18 
HD 108317    Yb II    1   -1.53  0.15 0.11 0.18 0.20 0.13 
HD 108317    Hf II    2 < -0.61  1.14                     
HD 108317    Ir I     1 <  0.00  1.24                     
HD 108317    Pb I     1 <  0.62  1.20                     
HD 108317    Th II    2 < -1.55  0.99                     
HD 119516    Fe I    86    5.56 -1.94 0.06 0.17 0.00 0.00 
HD 119516    Fe II   10    5.57 -1.93 0.06 0.15 0.00 0.00 
HD 119516    Li I     1 <  1.05                           
HD 119516    C (CH)   1    6.08 -0.42 0.15 0.25 0.19 0.19 
HD 119516    N (CN)   1 <  7.70  1.80                     
HD 119516    O I      3    6.57 -0.18 0.06 0.17 0.08 0.19 
HD 119516    Na I     1    3.85 -0.45 0.18 0.24 0.19 0.26 
HD 119516    Mg I     5    5.84  0.18 0.05 0.17 0.08 0.19 
HD 119516    Al I     1    3.74 -0.77 0.09 0.26 0.20 0.28 
HD 119516    Si I     2    6.00  0.43 0.19 0.25 0.20 0.26 
HD 119516    K I      2    3.06 -0.03 0.13 0.20 0.14 0.22 
HD 119516    Ca I    10    4.68  0.28 0.10 0.19 0.12 0.21 
HD 119516    Sc II    5    1.16 -0.06 0.04 0.14 0.19 0.08 
HD 119516    Ti I    16    3.18  0.17 0.06 0.17 0.08 0.19 
HD 119516    Ti II   19    3.18  0.16 0.05 0.15 0.19 0.08 
HD 119516    V I      1    1.91 -0.08 0.11 0.19 0.13 0.21 
HD 119516    V II     2    2.06  0.07 0.19 0.23 0.26 0.20 
HD 119516    Cr I     9    3.54 -0.16 0.05 0.16 0.08 0.19 
HD 119516    Cr II    3    3.87  0.16 0.05 0.15 0.19 0.08 
HD 119516    Mn I     4    3.13 -0.36 0.05 0.16 0.07 0.19 
HD 119516    Mn II    0                                   
HD 119516    Co I     3    2.85 -0.20 0.12 0.20 0.13 0.22 
HD 119516    Ni I     6    4.24 -0.03 0.13 0.20 0.14 0.22 
HD 119516    Cu I     0                                   
HD 119516    Zn I     3    2.58 -0.04 0.07 0.17 0.09 0.20 
HD 119516    Ga I     0                                   
HD 119516    Rb I     1 <  2.68  2.10                     
HD 119516    Sr II    2    1.46  0.53 0.02 0.23 0.21 0.19 
HD 119516    Y II     4   -0.09 -0.36 0.07 0.16 0.19 0.10 
HD 119516    Zr II    3    0.75  0.10 0.05 0.15 0.19 0.08 
HD 119516    Nb II    1 <  0.53  1.00                     
HD 119516    Mo I     1 <  0.48  0.54                     
HD 119516    Tc I     1 <  1.13                           
HD 119516    Ru I     0                                   
HD 119516    Sn I     1 <  1.94  1.81                     
HD 119516    Ba II    2    0.42  0.17 0.05 0.16 0.18 0.09 
HD 119516    La II    4   -0.60  0.24 0.06 0.15 0.19 0.09 
HD 119516    Ce II    4   -0.17  0.18 0.10 0.17 0.21 0.12 
HD 119516    Pr II    2   -0.80  0.41 0.13 0.19 0.22 0.14 
HD 119516    Nd II    5   -0.23  0.29 0.09 0.17 0.20 0.11 
HD 119516    Sm II    2   -0.69  0.28 0.08 0.16 0.20 0.10 
HD 119516    Eu II    3   -0.97  0.45 0.07 0.16 0.19 0.09 
HD 119516    Gd II    3   -0.28  0.58 0.13 0.19 0.22 0.14 
HD 119516    Tb II    0                                   
HD 119516    Dy II    2   -0.22  0.61 0.08 0.16 0.20 0.10 
HD 119516    Ho II    0                                   
HD 119516    Er II    2   -0.49  0.52 0.11 0.18 0.22 0.13 
HD 119516    Tm II    1   -1.38  0.45 0.21 0.25 0.28 0.22 
HD 119516    Yb II    1   -0.66  0.35 0.21 0.25 0.28 0.22 
HD 119516    Hf II    1 < -0.60  0.48                     
HD 119516    Ir I     0                                   
HD 119516    Pb I     1 <  1.59  1.49                     
HD 119516    Th II    1 < -1.20  0.67                     
HD 122196    Fe I    99    5.53 -1.97 0.06 0.20 0.00 0.00 
HD 122196    Fe II   11    5.71 -1.79 0.06 0.14 0.00 0.00 
HD 122196    Li I     1    2.29       0.05 0.20 0.08 0.20 
HD 122196    C (CH)   1    6.48 -0.19 0.15 0.25 0.19 0.19 
HD 122196    N (CN)   1 <  7.40  1.33                     
HD 122196    O I      3    7.09  0.37 0.06 0.20 0.09 0.20 
HD 122196    Na I     0                                   
HD 122196    Mg I     3    5.86  0.23 0.04 0.27 0.15 0.24 
HD 122196    Al I     0                                   
HD 122196    Si I     1    5.68  0.14 0.21 0.29 0.22 0.29 
HD 122196    K I      1    3.20  0.14 0.13 0.23 0.14 0.23 
HD 122196    Ca I    12    4.75  0.38 0.10 0.23 0.13 0.23 
HD 122196    Sc II    6    1.32 -0.04 0.06 0.14 0.20 0.09 
HD 122196    Ti I    13    3.19  0.21 0.06 0.20 0.09 0.20 
HD 122196    Ti II   24    3.41  0.25 0.06 0.14 0.20 0.09 
HD 122196    V I      1    1.91 -0.05 0.12 0.22 0.13 0.22 
HD 122196    V II     1    2.26  0.12 0.19 0.23 0.28 0.21 
HD 122196    Cr I    12    3.53 -0.14 0.08 0.21 0.10 0.21 
HD 122196    Cr II    3    3.99  0.14 0.07 0.14 0.21 0.10 
HD 122196    Mn I     7    3.17 -0.29 0.06 0.21 0.08 0.20 
HD 122196    Mn II    0                                   
HD 122196    Co I     1    2.86 -0.16 0.11 0.22 0.12 0.22 
HD 122196    Ni I     5    4.24 -0.01 0.13 0.23 0.15 0.23 
HD 122196    Cu I     1 <  2.33  0.11                     
HD 122196    Zn I     1    2.63  0.04 0.08 0.21 0.10 0.21 
HD 122196    Ga I     0                                   
HD 122196    Rb I     1 <  2.42  1.87                     
HD 122196    Sr II    2    1.18  0.09 0.04 0.20 0.19 0.20 
HD 122196    Y II     2    0.15 -0.27 0.14 0.19 0.24 0.15 
HD 122196    Zr II    3    0.99  0.20 0.09 0.16 0.22 0.11 
HD 122196    Nb II    0                                   
HD 122196    Mo I     0                                   
HD 122196    Tc I     1 <  1.51                           
HD 122196    Ru I     0                                   
HD 122196    Sn I     0                                   
HD 122196    Ba II    4    0.23 -0.16 0.06 0.14 0.20 0.09 
HD 122196    La II    2   -0.70 -0.01 0.18 0.22 0.27 0.20 
HD 122196    Ce II    1 <  0.24  0.45                     
HD 122196    Pr II    1 <  0.25  1.32                     
HD 122196    Nd II    5 < -0.11  0.26                     
HD 122196    Sm II    2 < -0.06  0.77                     
HD 122196    Eu II    1   -1.24  0.03 0.22 0.25 0.30 0.23 
HD 122196    Gd II    3 <  0.39  1.11                     
HD 122196    Tb II    2 <  0.64  2.13                     
HD 122196    Dy II    1   -0.62  0.07 0.17 0.21 0.26 0.18 
HD 122196    Ho II    0                                   
HD 122196    Er II    0                                   
HD 122196    Tm II    1 <  0.52  2.21                     
HD 122196    Yb II    0                                   
HD 122196    Hf II    1 <  0.84  1.78                     
HD 122196    Ir I     0                                   
HD 122196    Pb I     1 <  1.87  1.80                     
HD 122196    Th II    0                                   
HD 122563    Fe I   108    4.53 -2.97 0.06 0.15 0.00 0.00 
HD 122563    Fe II   12    4.57 -2.93 0.07 0.15 0.00 0.00 
HD 122563    Li I     1 < -0.15                           
HD 122563    C (CH)   1    5.06 -0.45 0.15 0.25 0.19 0.19 
HD 122563    N (NH)   1    5.51  0.60 0.30 0.36 0.32 0.32 
HD 122563    O I      3 <  6.35  0.63                     
HD 122563    Na I     0                                   
HD 122563    Mg I     6    5.14  0.51 0.06 0.17 0.09 0.18 
HD 122563    Al I     1    3.04 -0.44 0.08 0.26 0.19 0.23 
HD 122563    Si I     1    5.16  0.62 0.19 0.23 0.20 0.25 
HD 122563    K I      1    2.36  0.30 0.12 0.18 0.14 0.21 
HD 122563    Ca I    11    3.73  0.35 0.10 0.17 0.12 0.20 
HD 122563    Sc II    6    0.15 -0.07 0.04 0.14 0.16 0.09 
HD 122563    Ti I    19    2.04  0.06 0.05 0.14 0.08 0.17 
HD 122563    Ti II   27    2.21  0.19 0.05 0.15 0.17 0.09 
HD 122563    V I      1    0.79 -0.17 0.11 0.17 0.12 0.20 
HD 122563    V II     2    1.04  0.04 0.19 0.23 0.25 0.20 
HD 122563    Cr I    11    2.37 -0.31 0.05 0.14 0.07 0.17 
HD 122563    Cr II    3    2.79  0.08 0.08 0.16 0.19 0.11 
HD 122563    Mn I     4    2.09 -0.38 0.05 0.14 0.08 0.18 
HD 122563    Mn II    0                                   
HD 122563    Co I     3    1.85 -0.17 0.13 0.24 0.18 0.25 
HD 122563    Ni I    11    3.41  0.16 0.12 0.18 0.14 0.21 
HD 122563    Cu I     1 <  0.28 -0.94                     
HD 122563    Zn I     2    1.88  0.29 0.05 0.14 0.08 0.17 
HD 122563    Ga I     0                                   
HD 122563    Rb I     1 <  1.33  1.78                     
HD 122563    Sr II    2   -0.25 -0.19 0.03 0.18 0.17 0.19 
HD 122563    Y II     5   -1.34 -0.62 0.07 0.15 0.18 0.10 
HD 122563    Zr II    3   -0.55 -0.20 0.05 0.15 0.18 0.09 
HD 122563    Nb II    1 < -0.52  0.95                     
HD 122563    Mo I     0                                   
HD 122563    Tc I     1 < -0.54                           
HD 122563    Ru I     0                                   
HD 122563    Sn I     1 <  0.41  1.31                     
HD 122563    Ba II    3   -1.92 -1.17 0.07 0.15 0.17 0.10 
HD 122563    La II    2   -2.86 -1.03 0.17 0.22 0.24 0.18 
HD 122563    Ce II    1   -2.28 -0.93 0.25 0.29 0.31 0.26 
HD 122563    Pr II    1 < -2.21  0.00                     
HD 122563    Nd II    1   -2.53 -1.02 0.19 0.24 0.26 0.20 
HD 122563    Sm II    2 < -2.50 -0.53                     
HD 122563    Eu II    2   -3.25 -0.84 0.15 0.21 0.23 0.17 
HD 122563    Gd II    2 < -1.78  0.08                     
HD 122563    Tb II    3 < -2.63  0.00                     
HD 122563    Dy II    1 < -2.53 -0.70                     
HD 122563    Ho II    0                                   
HD 122563    Er II    2 < -2.58 -0.57                     
HD 122563    Tm II    2 < -2.69  0.14                     
HD 122563    Yb II    1   -3.38 -1.37 0.39 0.42 0.43 0.40 
HD 122563    Hf II    2 < -1.72  0.36                     
HD 122563    Ir I     1 < -1.16  0.43                     
HD 122563    Pb I     1 <  0.04  0.97                     
HD 122563    Th II    2 < -2.56  0.31                     
HD 126238    Fe I   114    5.45 -2.05 0.05 0.15 0.00 0.00 
HD 126238    Fe II   10    5.54 -1.96 0.06 0.15 0.00 0.00 
HD 126238    Li I     1    0.95       0.06 0.14 0.09 0.18 
HD 126238    C (CH)   1    6.37 -0.11 0.15 0.25 0.19 0.19 
HD 126238    N (NH)   1    5.28 -0.60 0.30 0.36 0.32 0.32 
HD 126238    O I      3    7.10  0.46 0.09 0.16 0.11 0.19 
HD 126238    Na I     0                                   
HD 126238    Mg I     4    5.92  0.37 0.04 0.17 0.08 0.18 
HD 126238    Al I     1    3.96 -0.44 0.08 0.25 0.15 0.19 
HD 126238    Si I     4    5.93  0.48 0.17 0.22 0.18 0.24 
HD 126238    K I      1    3.16  0.18 0.12 0.19 0.13 0.21 
HD 126238    Ca I     8    4.68  0.40 0.10 0.20 0.13 0.21 
HD 126238    Sc II    5    1.02 -0.17 0.04 0.14 0.16 0.08 
HD 126238    Ti I    16    2.89 -0.01 0.04 0.14 0.06 0.17 
HD 126238    Ti II   20    3.20  0.22 0.04 0.15 0.16 0.08 
HD 126238    V I      1    1.49 -0.39 0.10 0.19 0.12 0.21 
HD 126238    V II     2    1.95 -0.01 0.19 0.24 0.25 0.20 
HD 126238    Cr I     9    3.37 -0.22 0.04 0.14 0.07 0.17 
HD 126238    Cr II    3    3.84  0.17 0.05 0.15 0.18 0.09 
HD 126238    Mn I     3    2.84 -0.54 0.04 0.14 0.07 0.17 
HD 126238    Mn II    0                                   
HD 126238    Co I     1    2.46 -0.48 0.11 0.30 0.21 0.27 
HD 126238    Ni I    11    4.09 -0.08 0.11 0.17 0.12 0.20 
HD 126238    Cu I     1    1.12 -1.02 0.09 0.16 0.11 0.19 
HD 126238    Zn I     2    2.62  0.11 0.04 0.14 0.08 0.17 
HD 126238    Ga I     0                                   
HD 126238    Rb I     0                                   
HD 126238    Sr II    1    0.77 -0.14 0.02 0.11 0.09 0.13 
HD 126238    Y II     7   -0.30 -0.54 0.06 0.15 0.17 0.09 
HD 126238    Zr II    3    0.62  0.00 0.05 0.15 0.17 0.08 
HD 126238    Nb II    1 <  0.27  0.77                     
HD 126238    Mo I     1   -0.16  0.01 0.13 0.19 0.15 0.21 
HD 126238    Tc I     0                                   
HD 126238    Ru I     0                                   
HD 126238    Sn I     1 <  0.89  0.87                     
HD 126238    Ba II    2    0.04 -0.18 0.05 0.14 0.16 0.08 
HD 126238    La II    4   -1.05 -0.19 0.06 0.15 0.18 0.10 
HD 126238    Ce II    5   -0.62 -0.24 0.08 0.16 0.19 0.12 
HD 126238    Pr II    1   -1.22  0.02 0.10 0.17 0.20 0.13 
HD 126238    Nd II    5   -0.58 -0.03 0.05 0.15 0.18 0.09 
HD 126238    Sm II    2   -1.10 -0.09 0.06 0.15 0.19 0.10 
HD 126238    Eu II    4   -1.45 -0.00 0.06 0.16 0.16 0.10 
HD 126238    Gd II    2   -0.81  0.09 0.10 0.17 0.20 0.12 
HD 126238    Tb II    0                                   
HD 126238    Dy II    1   -0.85  0.01 0.07 0.16 0.19 0.11 
HD 126238    Ho II    0                                   
HD 126238    Er II    3   -1.02  0.03 0.10 0.17 0.20 0.13 
HD 126238    Tm II    1   -1.79  0.07 0.14 0.20 0.23 0.16 
HD 126238    Yb II    1   -1.18 -0.14 0.11 0.23 0.22 0.19 
HD 126238    Hf II    2   -1.00  0.11 0.16 0.21 0.24 0.18 
HD 126238    Ir I     1 < -0.05  0.62                     
HD 126238    Pb I     1 <  0.65  0.66                     
HD 126238    Th II    0                                   
HD 126587    Fe I   114    4.21 -3.29 0.06 0.15 0.00 0.00 
HD 126587    Fe II   13    4.29 -3.21 0.07 0.16 0.00 0.00 
HD 126587    Li I     1    0.79       0.07 0.15 0.09 0.18 
HD 126587    C (CH)   1    5.20 -0.01 0.15 0.25 0.19 0.19 
HD 126587    N (NH)   1 <  4.00 -0.61                     
HD 126587    O I      1    6.00  0.60 0.24 0.27 0.25 0.29 
HD 126587    Na I     1    3.01  0.06 0.10 0.28 0.22 0.28 
HD 126587    Mg I     7    4.92  0.61 0.06 0.15 0.09 0.18 
HD 126587    Al I     1    2.62 -0.54 0.09 0.30 0.24 0.29 
HD 126587    Si I     1    5.06  0.84 0.21 0.25 0.22 0.27 
HD 126587    K I      1    2.20  0.46 0.13 0.18 0.14 0.21 
HD 126587    Ca I    11    3.58  0.53 0.11 0.17 0.12 0.20 
HD 126587    Sc II    7   -0.12 -0.06 0.06 0.15 0.17 0.09 
HD 126587    Ti I    19    1.89  0.23 0.06 0.14 0.09 0.18 
HD 126587    Ti II   30    2.01  0.27 0.05 0.15 0.17 0.09 
HD 126587    V I      1    0.58 -0.06 0.11 0.17 0.13 0.20 
HD 126587    V II     2    0.78  0.05 0.20 0.24 0.26 0.21 
HD 126587    Cr I    12    2.12 -0.23 0.07 0.15 0.09 0.19 
HD 126587    Cr II    3    2.52  0.09 0.10 0.17 0.19 0.12 
HD 126587    Mn I     6    1.65 -0.49 0.08 0.16 0.11 0.19 
HD 126587    Mn II    3    1.55 -0.67 0.15 0.21 0.22 0.17 
HD 126587    Co I    10    1.60 -0.09 0.14 0.24 0.18 0.25 
HD 126587    Ni I    15    3.00  0.07 0.15 0.21 0.17 0.23 
HD 126587    Cu I     1 <  0.34 -0.56                     
HD 126587    Zn I     2    1.70  0.43 0.07 0.15 0.10 0.19 
HD 126587    Ga I     0                                   
HD 126587    Rb I     1 <  1.38  2.15                     
HD 126587    Sr II    2   -0.33  0.01 0.04 0.24 0.24 0.25 
HD 126587    Y II     6   -1.49 -0.49 0.11 0.17 0.20 0.13 
HD 126587    Zr II    3   -0.58  0.05 0.06 0.15 0.18 0.10 
HD 126587    Nb II    1 < -0.63  1.12                     
HD 126587    Mo I     1   -1.15  0.26 0.25 0.28 0.26 0.30 
HD 126587    Tc I     1 < -0.58                           
HD 126587    Ru I     0                                   
HD 126587    Sn I     1 <  0.28  1.50                     
HD 126587    Ba II    4   -1.36 -0.33 0.06 0.15 0.17 0.09 
HD 126587    La II    4   -2.31 -0.20 0.13 0.19 0.21 0.15 
HD 126587    Ce II    3   -1.89 -0.26 0.10 0.17 0.20 0.13 
HD 126587    Pr II    0                                   
HD 126587    Nd II    5   -1.87 -0.08 0.12 0.19 0.21 0.14 
HD 126587    Sm II    2   -2.13  0.12 0.15 0.21 0.23 0.17 
HD 126587    Eu II    4   -2.53  0.16 0.08 0.16 0.19 0.11 
HD 126587    Gd II    1   -1.91  0.23 0.24 0.28 0.29 0.25 
HD 126587    Tb II    2 < -2.17  0.74                     
HD 126587    Dy II    3   -1.77  0.34 0.12 0.18 0.21 0.14 
HD 126587    Ho II    0                                   
HD 126587    Er II    3   -2.10  0.19 0.19 0.24 0.25 0.20 
HD 126587    Tm II    1   -2.84  0.27 0.38 0.40 0.42 0.39 
HD 126587    Yb II    1   -2.29 -0.00 0.11 0.18 0.20 0.13 
HD 126587    Hf II    1   -1.81  0.55 0.46 0.48 0.49 0.46 
HD 126587    Ir I     0                                   
HD 126587    Pb I     1 <  0.05  1.30                     
HD 126587    Th II    0                                   
HD 128279    Fe I   116    4.98 -2.52 0.06 0.14 0.00 0.00 
HD 128279    Fe II   12    4.86 -2.64 0.07 0.15 0.00 0.00 
HD 128279    Li I     1    0.92       0.09 0.16 0.11 0.19 
HD 128279    C (CH)   1    5.87  0.08 0.15 0.25 0.19 0.19 
HD 128279    N (NH)   1 <  4.80 -0.39                     
HD 128279    O I      3    6.68  0.51 0.13 0.18 0.14 0.21 
HD 128279    Na I     1    3.95  0.23 0.16 0.21 0.17 0.23 
HD 128279    Mg I     4    5.56  0.48 0.06 0.16 0.09 0.19 
HD 128279    Al I     1    3.37 -0.56 0.08 0.29 0.22 0.27 
HD 128279    Si I     2    5.53  0.54 0.21 0.25 0.22 0.27 
HD 128279    K I      0                                   
HD 128279    Ca I    11    4.25  0.44 0.10 0.17 0.12 0.20 
HD 128279    Sc II    8    0.55  0.04 0.05 0.15 0.17 0.09 
HD 128279    Ti I    17    2.60  0.17 0.05 0.14 0.08 0.18 
HD 128279    Ti II   24    2.62  0.31 0.06 0.15 0.17 0.09 
HD 128279    V I      1    1.33 -0.08 0.11 0.17 0.12 0.20 
HD 128279    V II     2    1.48  0.19 0.19 0.24 0.26 0.20 
HD 128279    Cr I    11    2.95 -0.17 0.06 0.14 0.08 0.18 
HD 128279    Cr II    4    3.28  0.28 0.08 0.16 0.18 0.11 
HD 128279    Mn I     7    2.51 -0.40 0.06 0.15 0.08 0.18 
HD 128279    Mn II    4    2.43 -0.36 0.15 0.21 0.22 0.17 
HD 128279    Co I     8    2.26 -0.21 0.14 0.24 0.18 0.25 
HD 128279    Ni I    14    3.78  0.08 0.13 0.19 0.14 0.21 
HD 128279    Cu I     1 <  0.78 -0.89                     
HD 128279    Zn I     2    2.15  0.11 0.06 0.15 0.09 0.18 
HD 128279    Ga I     0                                   
HD 128279    Rb I     1 <  1.80  1.80                     
HD 128279    Sr II    2   -0.29 -0.51 0.04 0.26 0.25 0.25 
HD 128279    Y II     3   -1.23 -0.80 0.14 0.19 0.22 0.15 
HD 128279    Zr II    3   -0.27 -0.21 0.09 0.16 0.19 0.11 
HD 128279    Nb II    1 < -0.04  1.14                     
HD 128279    Mo I     1 < -0.11  0.53                     
HD 128279    Tc I     1 <  0.21                           
HD 128279    Ru I     0                                   
HD 128279    Sn I     1 <  0.84  1.29                     
HD 128279    Ba II    3   -1.10 -0.64 0.07 0.16 0.18 0.10 
HD 128279    La II    3   -1.87 -0.33 0.19 0.24 0.26 0.21 
HD 128279    Ce II    2   -1.37 -0.31 0.11 0.18 0.20 0.13 
HD 128279    Pr II    1   -1.57  0.35 0.15 0.21 0.23 0.17 
HD 128279    Nd II    1   -1.50 -0.28 0.15 0.20 0.22 0.16 
HD 128279    Sm II    0                                   
HD 128279    Eu II    2   -2.28 -0.16 0.13 0.19 0.21 0.14 
HD 128279    Gd II    2 < -1.10  0.47                     
HD 128279    Tb II    3 < -1.78  0.56                     
HD 128279    Dy II    1   -1.67 -0.13 0.11 0.18 0.20 0.13 
HD 128279    Ho II    0                                   
HD 128279    Er II    2 < -1.58  0.14                     
HD 128279    Tm II    2 < -2.19  0.35                     
HD 128279    Yb II    1   -2.05 -0.33 0.13 0.19 0.22 0.15 
HD 128279    Hf II    2 < -1.07  0.72                     
HD 128279    Ir I     1 <  0.14  1.28                     
HD 128279    Pb I     1 <  0.80  1.28                     
HD 128279    Th II    3 < -1.80  0.78                     
HD 132475    Fe I   108    5.68 -1.82 0.06 0.21 0.00 0.00 
HD 132475    Fe II   12    5.85 -1.65 0.07 0.14 0.00 0.00 
HD 132475    Li I     1    2.10       0.05 0.20 0.08 0.20 
HD 132475    C (CH)   1    6.51 -0.30 0.15 0.25 0.19 0.19 
HD 132475    N (NH)   1    5.71 -0.50 0.30 0.36 0.32 0.32 
HD 132475    O I      3    7.60  0.73 0.05 0.20 0.09 0.20 
HD 132475    Na I     1    4.50  0.08 0.11 0.22 0.13 0.22 
HD 132475    Mg I     4    6.06  0.29 0.04 0.35 0.20 0.28 
HD 132475    Al I     0                                   
HD 132475    Si I     4    6.34  0.66 0.17 0.26 0.19 0.26 
HD 132475    K I      1    3.56  0.35 0.12 0.25 0.14 0.24 
HD 132475    Ca I    10    4.98  0.47 0.10 0.27 0.14 0.25 
HD 132475    Sc II    6    1.60  0.10 0.05 0.13 0.19 0.09 
HD 132475    Ti I    16    3.30  0.17 0.05 0.20 0.08 0.20 
HD 132475    Ti II   24    3.65  0.35 0.05 0.13 0.19 0.09 
HD 132475    V I      1    2.03 -0.08 0.11 0.22 0.13 0.22 
HD 132475    V II     2    2.51  0.23 0.19 0.23 0.27 0.20 
HD 132475    Cr I     9    3.68 -0.14 0.05 0.20 0.08 0.20 
HD 132475    Cr II    3    4.26  0.27 0.06 0.14 0.21 0.10 
HD 132475    Mn I     5    3.22 -0.39 0.06 0.20 0.09 0.20 
HD 132475    Mn II    2    3.18 -0.60 0.15 0.21 0.24 0.17 
HD 132475    Co I     4    3.00 -0.17 0.13 0.28 0.16 0.26 
HD 132475    Ni I    11    4.52  0.12 0.11 0.23 0.13 0.22 
HD 132475    Cu I     1    1.73 -0.64 0.12 0.22 0.14 0.23 
HD 132475    Zn I     3    3.06  0.33 0.05 0.20 0.09 0.20 
HD 132475    Ga I     0                                   
HD 132475    Rb I     0                                   
HD 132475    Sr II    1    1.36  0.14 0.02 0.13 0.10 0.14 
HD 132475    Y II     7    0.63  0.07 0.06 0.14 0.20 0.09 
HD 132475    Zr II    3    1.45  0.52 0.05 0.14 0.20 0.09 
HD 132475    Nb II    1 <  1.02  1.21                     
HD 132475    Mo I     1    0.59  0.53 0.22 0.29 0.23 0.29 
HD 132475    Tc I     0                                   
HD 132475    Ru I     0                                   
HD 132475    Sn I     0                                   
HD 132475    Ba II    2    0.71  0.18 0.05 0.13 0.18 0.09 
HD 132475    La II    4   -0.35  0.20 0.08 0.15 0.22 0.11 
HD 132475    Ce II    4    0.04  0.10 0.14 0.19 0.25 0.16 
HD 132475    Pr II    1   -0.49  0.44 0.18 0.22 0.27 0.20 
HD 132475    Nd II    3   -0.03  0.20 0.11 0.16 0.23 0.13 
HD 132475    Sm II    1   -0.63  0.06 0.22 0.26 0.30 0.24 
HD 132475    Eu II    2   -1.00  0.13 0.06 0.14 0.21 0.10 
HD 132475    Gd II    1   -0.21  0.37 0.23 0.26 0.30 0.24 
HD 132475    Tb II    0                                   
HD 132475    Dy II    0                                   
HD 132475    Ho II    0                                   
HD 132475    Er II    1   -0.45  0.28 0.24 0.27 0.31 0.25 
HD 132475    Tm II    0                                   
HD 132475    Yb II    1   -0.63  0.10 0.11 0.17 0.23 0.14 
HD 132475    Hf II    1 <  0.20  1.00                     
HD 132475    Ir I     0                                   
HD 132475    Pb I     1 <  1.07  0.85                     
HD 132475    Th II    0                                   
HD 175305    Fe I    77    5.87 -1.63 0.05 0.15 0.00 0.00 
HD 175305    Fe II    8    5.94 -1.56 0.06 0.15 0.00 0.00 
HD 175305    Li I     1    0.95       0.07 0.15 0.09 0.18 
HD 175305    C (CH)   1    6.73 -0.15 0.15 0.25 0.19 0.19 
HD 175305    N (CN)   1    6.33  0.05 0.20 0.28 0.23 0.23 
HD 175305    O I      4    7.51  0.45 0.09 0.16 0.11 0.19 
HD 175305    Na I     2    4.43 -0.18 0.11 0.17 0.12 0.20 
HD 175305    Mg I     3    6.26  0.29 0.04 0.17 0.07 0.18 
HD 175305    Al I     0                                   
HD 175305    Si I     4    6.26  0.38 0.16 0.21 0.17 0.23 
HD 175305    K I      1    3.71  0.31 0.12 0.20 0.14 0.22 
HD 175305    Ca I     7    5.08  0.37 0.10 0.23 0.15 0.23 
HD 175305    Sc II    5    1.60  0.00 0.04 0.15 0.16 0.08 
HD 175305    Ti I    14    3.37  0.05 0.04 0.15 0.06 0.18 
HD 175305    Ti II   15    3.68  0.29 0.04 0.15 0.16 0.08 
HD 175305    V I      1    1.96 -0.34 0.10 0.23 0.15 0.23 
HD 175305    V II     1    2.41  0.04 0.19 0.24 0.25 0.20 
HD 175305    Cr I    10    3.87 -0.14 0.04 0.15 0.06 0.17 
HD 175305    Cr II    3    4.32  0.24 0.05 0.15 0.17 0.08 
HD 175305    Mn I     4    3.37 -0.43 0.04 0.14 0.06 0.17 
HD 175305    Mn II    0                                   
HD 175305    Co I     1    2.94 -0.42 0.11 0.30 0.22 0.29 
HD 175305    Ni I     7    4.60  0.01 0.11 0.17 0.12 0.20 
HD 175305    Cu I     1    1.73 -0.83 0.07 0.15 0.09 0.18 
HD 175305    Zn I     2    3.09  0.16 0.04 0.14 0.07 0.17 
HD 175305    Ga I     0                                   
HD 175305    Rb I     1 <  1.84  0.95                     
HD 175305    Sr II    1    1.17 -0.14 0.02 0.10 0.08 0.13 
HD 175305    Y II     4    0.32 -0.34 0.06 0.15 0.17 0.08 
HD 175305    Zr II    3    1.22  0.20 0.05 0.15 0.17 0.08 
HD 175305    Nb II    1 <  0.84  0.94                     
HD 175305    Mo I     1    0.36  0.11 0.10 0.16 0.12 0.19 
HD 175305    Tc I     1 <  0.54                           
HD 175305    Ru I     0                                   
HD 175305    Sn I     0                                   
HD 175305    Ba II    2    0.72  0.10 0.05 0.14 0.15 0.09 
HD 175305    La II    4   -0.38  0.08 0.05 0.15 0.17 0.08 
HD 175305    Ce II    5    0.09  0.07 0.06 0.15 0.18 0.09 
HD 175305    Pr II    0                                   
HD 175305    Nd II    5    0.15  0.29 0.04 0.15 0.17 0.08 
HD 175305    Sm II    2   -0.44  0.16 0.05 0.15 0.18 0.08 
HD 175305    Eu II    2   -0.64  0.40 0.04 0.24 0.21 0.23 
HD 175305    Gd II    2   -0.09  0.40 0.07 0.16 0.19 0.10 
HD 175305    Tb II    0                                   
HD 175305    Dy II    2    0.01  0.47 0.05 0.15 0.16 0.09 
HD 175305    Ho II    0                                   
HD 175305    Er II    2   -0.12  0.52 0.08 0.16 0.19 0.10 
HD 175305    Tm II    0                                   
HD 175305    Yb II    1   -0.47  0.17 0.21 0.25 0.27 0.22 
HD 175305    Hf II    2   -0.23  0.48 0.11 0.18 0.20 0.13 
HD 175305    Ir I     1    0.43  0.68 0.29 0.32 0.30 0.34 
HD 175305    Pb I     1 <  0.79  0.38                     
HD 175305    Th II    1   -1.02  0.48 0.16 0.21 0.24 0.18 
HD 175606    Fe I   117    5.11 -2.39 0.07 0.21 0.00 0.00 
HD 175606    Fe II   10    5.26 -2.24 0.07 0.14 0.00 0.00 
HD 175606    Li I     1    2.28       0.05 0.20 0.09 0.20 
HD 175606    C (CH)   1    6.28  0.09 0.15 0.25 0.19 0.19 
HD 175606    N (NH)   1 <  5.60  0.01                     
HD 175606    O I      3    6.62  0.32 0.09 0.21 0.12 0.22 
HD 175606    Na I     1    3.75 -0.10 0.10 0.31 0.21 0.29 
HD 175606    Mg I     8    5.51  0.30 0.07 0.23 0.10 0.21 
HD 175606    Al I     2    3.32 -0.74 0.09 0.32 0.21 0.29 
HD 175606    Si I     1    5.62  0.50 0.16 0.37 0.24 0.31 
HD 175606    K I      1    2.95  0.31 0.13 0.23 0.14 0.23 
HD 175606    Ca I    10    4.41  0.46 0.11 0.22 0.13 0.22 
HD 175606    Sc II    7    0.95  0.04 0.07 0.15 0.21 0.11 
HD 175606    Ti I    15    2.94  0.38 0.09 0.21 0.11 0.21 
HD 175606    Ti II   24    3.09  0.38 0.07 0.14 0.20 0.10 
HD 175606    V I      1    1.62  0.08 0.15 0.24 0.17 0.25 
HD 175606    V II     2    1.81  0.12 0.23 0.26 0.31 0.24 
HD 175606    Cr I     8    3.23 -0.02 0.08 0.21 0.10 0.21 
HD 175606    Cr II    2    3.51  0.12 0.08 0.15 0.21 0.11 
HD 175606    Mn I     5    2.71 -0.33 0.08 0.21 0.11 0.22 
HD 175606    Mn II    1    2.92 -0.27 0.15 0.24 0.27 0.21 
HD 175606    Co I     8    2.64  0.04 0.16 0.25 0.18 0.25 
HD 175606    Ni I    13    3.96  0.13 0.16 0.27 0.18 0.26 
HD 175606    Cu I     0                                   
HD 175606    Zn I     2    2.54  0.37 0.08 0.21 0.11 0.21 
HD 175606    Ga I     0                                   
HD 175606    Rb I     1 <  2.42  2.29                     
HD 175606    Sr II    2    0.87  0.25 0.04 0.24 0.25 0.24 
HD 175606    Y II     2   -0.34 -0.31 0.13 0.18 0.24 0.15 
HD 175606    Zr II    3    0.50  0.16 0.11 0.17 0.23 0.13 
HD 175606    Nb II    1 <  1.13  1.91                     
HD 175606    Mo I     0                                   
HD 175606    Tc I     1 <  1.14                           
HD 175606    Ru I     0                                   
HD 175606    Sn I     0                                   
HD 175606    Ba II    3   -0.33 -0.27 0.07 0.14 0.21 0.10 
HD 175606    La II    1   -1.05  0.09 0.17 0.21 0.26 0.18 
HD 175606    Ce II    1 <  0.19  0.85                     
HD 175606    Pr II    1 < -0.20  1.32                     
HD 175606    Nd II    4 < -0.37  0.45                     
HD 175606    Sm II    2 < -0.44  0.84                     
HD 175606    Eu II    2   -1.59  0.14 0.26 0.29 0.33 0.27 
HD 175606    Gd II    3 < -0.10  1.07                     
HD 175606    Tb II    3 < -0.33  1.61                     
HD 175606    Dy II    1 < -0.38  0.76                     
HD 175606    Ho II    0                                   
HD 175606    Er II    3 < -0.35  0.97                     
HD 175606    Tm II    2 < -0.83  1.31                     
HD 175606    Yb II    1   -1.50 -0.18 0.43 0.45 0.47 0.44 
HD 175606    Hf II    2 <  0.32  1.71                     
HD 175606    Ir I     0                                   
HD 175606    Pb I     1 <  1.52  1.87                     
HD 175606    Th II    0                                   
HD 178443    Fe I   115    5.51 -1.99 0.05 0.17 0.00 0.00 
HD 178443    Fe II   11    5.48 -2.02 0.06 0.15 0.00 0.00 
HD 178443    Li I     1 <  0.68                           
HD 178443    C (CH)   1    6.15 -0.28 0.15 0.25 0.19 0.19 
HD 178443    N (NH)   1    6.53  0.70 0.30 0.36 0.32 0.32 
HD 178443    O I      4    7.17  0.47 0.09 0.18 0.10 0.20 
HD 178443    Na I     2    4.38  0.14 0.12 0.20 0.13 0.21 
HD 178443    Mg I     5    6.12  0.51 0.04 0.19 0.10 0.21 
HD 178443    Al I     1    3.76 -0.70 0.08 0.28 0.21 0.29 
HD 178443    Si I     2    6.08  0.56 0.17 0.23 0.17 0.25 
HD 178443    K I      2    3.35  0.31 0.12 0.20 0.13 0.22 
HD 178443    Ca I    11    4.88  0.54 0.10 0.19 0.12 0.21 
HD 178443    Sc II    6    1.11 -0.03 0.04 0.15 0.18 0.08 
HD 178443    Ti I    18    3.15  0.19 0.04 0.16 0.07 0.19 
HD 178443    Ti II   22    3.22  0.29 0.04 0.15 0.18 0.08 
HD 178443    V I      1    1.82 -0.12 0.10 0.19 0.12 0.21 
HD 178443    V II     2    2.11  0.19 0.19 0.23 0.26 0.20 
HD 178443    Cr I    11    3.47 -0.18 0.05 0.16 0.07 0.19 
HD 178443    Cr II    3    3.81  0.19 0.05 0.15 0.19 0.08 
HD 178443    Mn I     4    2.99 -0.45 0.04 0.16 0.07 0.19 
HD 178443    Mn II    1    3.22 -0.19 0.14 0.22 0.23 0.17 
HD 178443    Co I     4    2.78 -0.21 0.13 0.21 0.15 0.23 
HD 178443    Ni I    13    4.27  0.04 0.11 0.19 0.12 0.21 
HD 178443    Cu I     1    1.37 -0.83 0.13 0.20 0.14 0.22 
HD 178443    Zn I     2    2.63  0.06 0.04 0.16 0.07 0.18 
HD 178443    Ga I     0                                   
HD 178443    Rb I     1 <  2.12  1.59                     
HD 178443    Sr II    1    1.02  0.17 0.02 0.21 0.18 0.16 
HD 178443    Y II     7   -0.19 -0.38 0.06 0.15 0.19 0.09 
HD 178443    Zr II    3    0.63  0.07 0.05 0.14 0.18 0.08 
HD 178443    Nb II    1 <  0.37  0.93                     
HD 178443    Mo I     1    0.07  0.18 0.28 0.32 0.29 0.34 
HD 178443    Tc I     1 <  0.57                           
HD 178443    Ru I     0                                   
HD 178443    Sn I     0                                   
HD 178443    Ba II    2    0.30  0.14 0.05 0.16 0.18 0.08 
HD 178443    La II    4   -0.88  0.04 0.06 0.15 0.19 0.09 
HD 178443    Ce II    5   -0.54 -0.10 0.09 0.17 0.20 0.11 
HD 178443    Pr II    3   -1.08  0.22 0.09 0.16 0.20 0.11 
HD 178443    Nd II    4   -0.51  0.09 0.06 0.15 0.19 0.09 
HD 178443    Sm II    2   -0.89  0.17 0.07 0.15 0.20 0.09 
HD 178443    Eu II    4   -1.22  0.28 0.06 0.16 0.18 0.09 
HD 178443    Gd II    3   -0.56  0.39 0.10 0.17 0.21 0.12 
HD 178443    Tb II    0                                   
HD 178443    Dy II    2   -0.50  0.42 0.08 0.16 0.19 0.10 
HD 178443    Ho II    1   -1.35  0.19 0.33 0.36 0.37 0.33 
HD 178443    Er II    2   -0.83  0.27 0.09 0.16 0.20 0.11 
HD 178443    Tm II    1   -1.74  0.18 0.22 0.26 0.29 0.23 
HD 178443    Yb II    1   -0.88  0.22 0.11 0.20 0.21 0.15 
HD 178443    Hf II    1   -0.71  0.46 0.32 0.35 0.37 0.33 
HD 178443    Ir I     0                                   
HD 178443    Pb I     1 <  1.00  0.95                     
HD 178443    Th II    0                                   
HD 184266    Fe I    69    5.75 -1.75 0.05 0.16 0.00 0.00 
HD 184266    Fe II    7    5.76 -1.74 0.06 0.15 0.00 0.00 
HD 184266    Li I     1 <  1.46                           
HD 184266    C (CH)   1    6.46 -0.23 0.15 0.25 0.19 0.19 
HD 184266    N (CN)   1 <  7.90  1.81                     
HD 184266    O I      3    7.44  0.50 0.03 0.16 0.06 0.18 
HD 184266    Na I     0                                   
HD 184266    Mg I     4    6.26  0.41 0.05 0.18 0.08 0.20 
HD 184266    Al I     1    3.92 -0.78 0.08 0.28 0.22 0.29 
HD 184266    Si I     2    6.36  0.60 0.16 0.23 0.17 0.24 
HD 184266    K I      0                                   
HD 184266    Ca I     7    5.01  0.42 0.10 0.19 0.12 0.21 
HD 184266    Sc II    5    1.59  0.18 0.04 0.16 0.18 0.09 
HD 184266    Ti I     9    3.49  0.28 0.05 0.16 0.07 0.18 
HD 184266    Ti II   10    3.59  0.37 0.04 0.15 0.18 0.08 
HD 184266    V I      1    2.23  0.05 0.11 0.19 0.12 0.21 
HD 184266    V II     2    2.45  0.26 0.19 0.23 0.25 0.20 
HD 184266    Cr I     7    3.79 -0.11 0.05 0.16 0.07 0.18 
HD 184266    Cr II    3    4.15  0.24 0.05 0.15 0.18 0.08 
HD 184266    Mn I     3    3.45 -0.24 0.04 0.16 0.07 0.18 
HD 184266    Mn II    0                                   
HD 184266    Co I     2    3.14 -0.11 0.12 0.20 0.13 0.22 
HD 184266    Ni I     7    4.57  0.09 0.11 0.19 0.12 0.21 
HD 184266    Cu I     0                                   
HD 184266    Zn I     2    2.98  0.16 0.04 0.16 0.06 0.18 
HD 184266    Ga I     0                                   
HD 184266    Rb I     0                                   
HD 184266    Sr II    1    1.81  0.68 0.02 0.19 0.16 0.14 
HD 184266    Y II     3    0.15 -0.33 0.06 0.15 0.19 0.09 
HD 184266    Zr II    3    1.10  0.26 0.05 0.15 0.18 0.08 
HD 184266    Nb II    1 <  0.83  1.11                     
HD 184266    Mo I     1 <  1.00  0.87                     
HD 184266    Tc I     1 <  1.30                           
HD 184266    Ru I     0                                   
HD 184266    Sn I     1 <  1.95  1.63                     
HD 184266    Ba II    3    0.52  0.08 0.05 0.15 0.18 0.08 
HD 184266    La II    3   -0.57  0.07 0.07 0.16 0.19 0.09 
HD 184266    Ce II    1 <  0.04  0.20                     
HD 184266    Pr II    0                                   
HD 184266    Nd II    3   -0.15  0.16 0.09 0.16 0.20 0.11 
HD 184266    Sm II    2   -0.58  0.20 0.08 0.16 0.20 0.10 
HD 184266    Eu II    4   -0.92  0.29 0.06 0.16 0.19 0.09 
HD 184266    Gd II    1   -0.23  0.44 0.14 0.20 0.23 0.15 
HD 184266    Tb II    0                                   
HD 184266    Dy II    1   -0.10  0.54 0.10 0.17 0.21 0.12 
HD 184266    Ho II    0                                   
HD 184266    Er II    1   -0.53  0.29 0.14 0.20 0.23 0.15 
HD 184266    Tm II    0                                   
HD 184266    Yb II    1   -0.67  0.15 0.11 0.18 0.21 0.13 
HD 184266    Hf II    0                                   
HD 184266    Ir I     1 <  0.88  1.25                     
HD 184266    Pb I     1 <  1.50  1.21                     
HD 184266    Th II    0                                   
HD 186478    Fe I    93    4.75 -2.75 0.06 0.15 0.00 0.00 
HD 186478    Fe II   10    4.72 -2.78 0.06 0.15 0.00 0.00 
HD 186478    Li I     1 < -0.10                           
HD 186478    C (CH)   1    5.27 -0.39 0.15 0.25 0.19 0.19 
HD 186478    N (NH)   1    5.71  0.65 0.30 0.36 0.32 0.32 
HD 186478    O I      1    6.48  0.54 0.10 0.17 0.12 0.19 
HD 186478    Na I     0                                   
HD 186478    Mg I     5    5.48  0.63 0.05 0.18 0.09 0.16 
HD 186478    Al I     1    3.41 -0.29 0.08 0.26 0.18 0.21 
HD 186478    Si I     2    5.46  0.69 0.18 0.22 0.19 0.25 
HD 186478    K I      0                                   
HD 186478    Ca I     7    4.09  0.50 0.10 0.18 0.12 0.20 
HD 186478    Sc II    5    0.40  0.02 0.04 0.15 0.16 0.09 
HD 186478    Ti I    12    2.32  0.11 0.04 0.14 0.07 0.17 
HD 186478    Ti II   19    2.51  0.33 0.04 0.15 0.16 0.09 
HD 186478    V I      1    0.97 -0.21 0.11 0.17 0.12 0.20 
HD 186478    V II     2    1.19  0.03 0.19 0.23 0.25 0.20 
HD 186478    Cr I     8    2.57 -0.32 0.04 0.14 0.07 0.17 
HD 186478    Cr II    3    2.98  0.12 0.07 0.16 0.19 0.10 
HD 186478    Mn I     2    1.97 -0.71 0.07 0.15 0.09 0.18 
HD 186478    Mn II    2    2.06 -0.59 0.15 0.26 0.25 0.23 
HD 186478    Co I     3    1.96 -0.28 0.12 0.27 0.20 0.26 
HD 186478    Ni I     9    3.51  0.04 0.12 0.18 0.13 0.20 
HD 186478    Cu I     1    0.50 -0.94 0.14 0.19 0.15 0.21 
HD 186478    Zn I     2    2.01  0.20 0.05 0.14 0.08 0.17 
HD 186478    Ga I     0                                   
HD 186478    Rb I     0                                   
HD 186478    Sr II    1    0.30  0.21 0.02 0.12 0.11 0.14 
HD 186478    Y II     4   -0.88 -0.31 0.06 0.15 0.17 0.09 
HD 186478    Zr II    3   -0.04  0.16 0.05 0.15 0.17 0.08 
HD 186478    Nb II    1 < -0.60  0.72                     
HD 186478    Mo I     1   -0.68  0.19 0.15 0.20 0.17 0.22 
HD 186478    Tc I     0                                   
HD 186478    Ru I     1   -0.49  0.51 0.25 0.28 0.26 0.30 
HD 186478    Sn I     1 <  0.43  1.11                     
HD 186478    Ba II    4   -0.77 -0.17 0.05 0.15 0.17 0.09 
HD 186478    La II    4   -1.76 -0.08 0.06 0.15 0.18 0.09 
HD 186478    Ce II    5   -1.36 -0.16 0.09 0.16 0.19 0.11 
HD 186478    Pr II    2   -1.88  0.17 0.09 0.17 0.19 0.11 
HD 186478    Nd II    3   -1.32  0.04 0.07 0.16 0.19 0.10 
HD 186478    Sm II    2   -1.65  0.17 0.06 0.15 0.18 0.09 
HD 186478    Eu II    4   -2.00  0.25 0.07 0.17 0.18 0.13 
HD 186478    Gd II    2   -1.37  0.34 0.12 0.18 0.21 0.14 
HD 186478    Tb II    2 < -1.79  0.69                     
HD 186478    Dy II    3   -1.37  0.30 0.07 0.16 0.18 0.10 
HD 186478    Ho II    0                                   
HD 186478    Er II    3   -1.59  0.27 0.10 0.17 0.20 0.12 
HD 186478    Tm II    1   -2.39  0.29 0.13 0.19 0.21 0.14 
HD 186478    Yb II    1   -1.72  0.14 0.11 0.25 0.24 0.22 
HD 186478    Hf II    1   -1.45  0.48 0.27 0.31 0.32 0.28 
HD 186478    Ir I     1   -1.02  0.35 0.28 0.31 0.29 0.32 
HD 186478    Pb I     1 <  0.26  0.97                     
HD 186478    Th II    1   -2.37  0.35 0.19 0.23 0.25 0.20 
HD 188510    Fe I    96    5.62 -1.88 0.06 0.10 0.00 0.00 
HD 188510    Fe II   10    5.62 -1.88 0.07 0.13 0.00 0.00 
HD 188510    Li I     1    1.32       0.08 0.10 0.10 0.14 
HD 188510    C (CH)   1    6.19 -0.36 0.15 0.25 0.19 0.19 
HD 188510    N (CN)   1 <  6.20  0.25                     
HD 188510    O I      0                                   
HD 188510    Na I     2    4.22 -0.14 0.13 0.14 0.14 0.17 
HD 188510    Mg I     1    6.04  0.32 0.05 0.08 0.08 0.13 
HD 188510    Al I     1    4.00 -0.57 0.07 0.22 0.19 0.16 
HD 188510    Si I     2    5.87  0.24 0.19 0.20 0.20 0.22 
HD 188510    K I      1    3.17  0.02 0.12 0.15 0.14 0.18 
HD 188510    Ca I     8    4.78  0.32 0.10 0.17 0.13 0.18 
HD 188510    Sc II    5    1.25 -0.02 0.06 0.12 0.12 0.10 
HD 188510    Ti I    17    3.20  0.13 0.04 0.09 0.07 0.13 
HD 188510    Ti II   18    3.36  0.28 0.06 0.12 0.13 0.09 
HD 188510    V I      1    1.95 -0.10 0.10 0.14 0.12 0.17 
HD 188510    V II     2    2.22  0.16 0.19 0.23 0.23 0.21 
HD 188510    Cr I    11    3.71 -0.05 0.05 0.10 0.08 0.13 
HD 188510    Cr II    3    4.02  0.26 0.08 0.14 0.15 0.11 
HD 188510    Mn I     5    3.21 -0.35 0.06 0.10 0.08 0.14 
HD 188510    Mn II    0                                   
HD 188510    Co I     3    2.92 -0.19 0.12 0.18 0.14 0.19 
HD 188510    Ni I    10    4.35  0.00 0.11 0.13 0.13 0.16 
HD 188510    Cu I     1    1.66 -0.65 0.10 0.13 0.12 0.16 
HD 188510    Zn I     2    2.80  0.12 0.05 0.09 0.08 0.13 
HD 188510    Ga I     0                                   
HD 188510    Rb I     0                                   
HD 188510    Sr II    1    0.82 -0.17 0.03 0.07 0.08 0.13 
HD 188510    Y II     2    0.02 -0.31 0.10 0.15 0.15 0.13 
HD 188510    Zr II    2    0.84  0.14 0.07 0.13 0.14 0.10 
HD 188510    Nb II    1 <  1.02  1.44                     
HD 188510    Mo I     1    0.23  0.23 0.31 0.32 0.32 0.33 
HD 188510    Tc I     1 <  0.52                           
HD 188510    Ru I     0                                   
HD 188510    Sn I     1 <  1.29  1.10                     
HD 188510    Ba II    2    0.32  0.02 0.06 0.10 0.10 0.11 
HD 188510    La II    4   -0.68  0.10 0.14 0.18 0.19 0.16 
HD 188510    Ce II    1   -0.29  0.01 0.32 0.34 0.35 0.33 
HD 188510    Pr II    0                                   
HD 188510    Nd II    1 <  0.04  0.50                     
HD 188510    Sm II    1   -0.68  0.24 0.23 0.26 0.27 0.24 
HD 188510    Eu II    2   -1.18  0.17 0.08 0.14 0.15 0.11 
HD 188510    Gd II    2 <  0.04  0.85                     
HD 188510    Tb II    0                                   
HD 188510    Dy II    1   -0.39  0.39 0.07 0.14 0.14 0.10 
HD 188510    Ho II    0                                   
HD 188510    Er II    1 <  0.15  1.11                     
HD 188510    Tm II    1 < -0.93  0.85                     
HD 188510    Yb II    1   -0.79  0.17 0.15 0.19 0.19 0.16 
HD 188510    Hf II    1 <  0.20  1.23                     
HD 188510    Ir I     0                                   
HD 188510    Pb I     1 <  1.04  0.88                     
HD 188510    Th II    0                                   
HD 193901    Fe I    72    6.21 -1.29 0.05 0.10 0.00 0.00 
HD 193901    Fe II   10    6.22 -1.28 0.06 0.11 0.00 0.00 
HD 193901    Li I     1    1.80       0.06 0.09 0.08 0.12 
HD 193901    C (CH)   1    6.85 -0.31 0.15 0.25 0.19 0.19 
HD 193901    N (NH)   1    6.05 -0.51 0.30 0.36 0.32 0.32 
HD 193901    O I      0                                   
HD 193901    Na I     2    4.69 -0.26 0.11 0.13 0.13 0.15 
HD 193901    Mg I     2    6.51  0.20 0.04 0.11 0.07 0.11 
HD 193901    Al I     0                                   
HD 193901    Si I     2    6.48  0.25 0.16 0.17 0.17 0.19 
HD 193901    K I      0                                   
HD 193901    Ca I     8    5.34  0.29 0.10 0.17 0.13 0.15 
HD 193901    Sc II    5    1.85 -0.02 0.05 0.11 0.11 0.08 
HD 193901    Ti I    11    3.69  0.03 0.04 0.09 0.07 0.11 
HD 193901    Ti II   16    3.86  0.19 0.05 0.10 0.11 0.08 
HD 193901    V I      1    2.46 -0.18 0.10 0.15 0.12 0.15 
HD 193901    V II     2    2.71  0.06 0.19 0.22 0.22 0.20 
HD 193901    Cr I     7    4.28 -0.08 0.05 0.10 0.07 0.11 
HD 193901    Cr II    3    4.48  0.12 0.06 0.12 0.13 0.09 
HD 193901    Mn I     4    3.64 -0.50 0.05 0.09 0.07 0.11 
HD 193901    Mn II    3    3.79 -0.36 0.15 0.18 0.17 0.17 
HD 193901    Co I     5    3.19 -0.51 0.13 0.18 0.15 0.17 
HD 193901    Ni I     7    4.88 -0.06 0.11 0.13 0.12 0.15 
HD 193901    Cu I     1    2.20 -0.70 0.09 0.11 0.11 0.14 
HD 193901    Zn I     1    3.06 -0.21 0.05 0.08 0.08 0.12 
HD 193901    Ga I     0                                   
HD 193901    Rb I     0                                   
HD 193901    Sr II    1    1.48 -0.11 0.02 0.06 0.07 0.09 
HD 193901    Y II     3    0.61 -0.32 0.08 0.12 0.13 0.10 
HD 193901    Zr II    3    1.47  0.17 0.05 0.11 0.12 0.09 
HD 193901    Nb II    1 <  1.14  0.96                     
HD 193901    Mo I     1    0.83  0.24 0.18 0.19 0.19 0.21 
HD 193901    Tc I     1 <  1.25                           
HD 193901    Ru I     0                                   
HD 193901    Sn I     1 <  1.76  0.98                     
HD 193901    Ba II    2    0.79 -0.11 0.05 0.09 0.09 0.09 
HD 193901    La II    3   -0.03  0.15 0.07 0.13 0.14 0.11 
HD 193901    Ce II    4    0.35  0.05 0.14 0.17 0.18 0.16 
HD 193901    Pr II    1   -0.08  0.48 0.13 0.17 0.18 0.16 
HD 193901    Nd II    3    0.37  0.23 0.11 0.15 0.16 0.13 
HD 193901    Sm II    1   -0.14  0.18 0.20 0.22 0.23 0.21 
HD 193901    Eu II    1   -0.39  0.37 0.05 0.11 0.12 0.08 
HD 193901    Gd II    2    0.33  0.54 0.20 0.22 0.23 0.21 
HD 193901    Tb II    0                                   
HD 193901    Dy II    1    0.16  0.34 0.12 0.16 0.17 0.15 
HD 193901    Ho II    0                                   
HD 193901    Er II    2    0.07  0.43 0.12 0.16 0.17 0.15 
HD 193901    Tm II    1   -0.81  0.37 0.31 0.33 0.34 0.32 
HD 193901    Yb II    1   -0.11  0.25 0.11 0.17 0.16 0.15 
HD 193901    Hf II    2 <  0.09  0.52                     
HD 193901    Ir I     0                                   
HD 193901    Pb I     1 <  1.50  0.75                     
HD 193901    Th II    0                                   
HD 196892    Fe I    90    6.12 -1.38 0.05 0.21 0.00 0.00 
HD 196892    Fe II    9    6.26 -1.24 0.06 0.14 0.00 0.00 
HD 196892    Li I     0                                   
HD 196892    C (CH)   1    6.94 -0.26 0.15 0.25 0.19 0.19 
HD 196892    N (CN)   1 <  7.10  0.50                     
HD 196892    O I      0                                   
HD 196892    Na I     1    5.00  0.14 0.11 0.22 0.13 0.22 
HD 196892    Mg I     2    6.64  0.42 0.04 0.23 0.07 0.20 
HD 196892    Al I     1    4.72 -0.35 0.07 0.37 0.23 0.29 
HD 196892    Si I     3    6.60  0.47 0.16 0.25 0.18 0.25 
HD 196892    K I      0                                   
HD 196892    Ca I     9    5.36  0.40 0.10 0.31 0.16 0.27 
HD 196892    Sc II    6    2.10  0.19 0.04 0.13 0.19 0.08 
HD 196892    Ti I    13    3.81  0.23 0.04 0.20 0.07 0.20 
HD 196892    Ti II   21    4.11  0.40 0.05 0.14 0.19 0.08 
HD 196892    V I      1    2.52 -0.03 0.10 0.22 0.12 0.22 
HD 196892    V II     2    3.07  0.38 0.19 0.24 0.27 0.20 
HD 196892    Cr I    10    4.19 -0.08 0.04 0.20 0.08 0.20 
HD 196892    Cr II    3    4.71  0.30 0.05 0.14 0.20 0.08 
HD 196892    Mn I     3    3.72 -0.33 0.04 0.21 0.06 0.20 
HD 196892    Mn II    0                                   
HD 196892    Co I     3    3.56 -0.06 0.12 0.29 0.16 0.26 
HD 196892    Ni I     9    5.00  0.15 0.11 0.22 0.12 0.22 
HD 196892    Cu I     1    2.37 -0.44 0.08 0.21 0.11 0.21 
HD 196892    Zn I     2    3.44  0.26 0.04 0.19 0.08 0.20 
HD 196892    Ga I     0                                   
HD 196892    Rb I     0                                   
HD 196892    Sr II    1    1.52 -0.11 0.02 0.13 0.10 0.13 
HD 196892    Y II     5    0.94 -0.03 0.06 0.14 0.21 0.09 
HD 196892    Zr II    3    1.70  0.36 0.05 0.14 0.20 0.08 
HD 196892    Nb II    1 <  1.90  1.68                     
HD 196892    Mo I     1    0.83  0.33 0.31 0.36 0.32 0.36 
HD 196892    Tc I     1 <  1.31                           
HD 196892    Ru I     0                                   
HD 196892    Sn I     0                                   
HD 196892    Ba II    2    1.04  0.10 0.05 0.13 0.18 0.09 
HD 196892    La II    4   -0.08  0.06 0.08 0.15 0.22 0.11 
HD 196892    Ce II    3    0.46  0.12 0.10 0.16 0.23 0.13 
HD 196892    Pr II    0                                   
HD 196892    Nd II    2    0.32  0.14 0.10 0.16 0.23 0.13 
HD 196892    Sm II    1    0.00  0.28 0.13 0.18 0.24 0.15 
HD 196892    Eu II    3   -0.58  0.14 0.07 0.14 0.21 0.10 
HD 196892    Gd II    0                                   
HD 196892    Tb II    0                                   
HD 196892    Dy II    1   -0.04  0.10 0.17 0.21 0.27 0.19 
HD 196892    Ho II    0                                   
HD 196892    Er II    1   -0.12  0.20 0.22 0.25 0.30 0.23 
HD 196892    Tm II    0                                   
HD 196892    Yb II    1   -0.20  0.12 0.11 0.17 0.23 0.13 
HD 196892    Hf II    2 <  0.55  0.94                     
HD 196892    Ir I     1 <  1.70  1.70                     
HD 196892    Pb I     1 <  1.45  0.79                     
HD 196892    Th II    0                                   
HD 196944    Fe I    82    5.11 -2.39 0.06 0.17 0.00 0.00 
HD 196944    Fe II    8    5.11 -2.39 0.06 0.15 0.00 0.00 
HD 196944    Li I     1 <  0.55                           
HD 196944    C (CH)   1    7.23  1.19 0.15 0.25 0.19 0.19 
HD 196944    N (NH)   1    6.95  1.51 0.30 0.36 0.32 0.32 
HD 196944    O I      3    6.66  0.36 0.08 0.18 0.10 0.20 
HD 196944    Na I     0                                   
HD 196944    Mg I     5    5.62  0.42 0.05 0.17 0.09 0.20 
HD 196944    Al I     1    3.55 -0.51 0.09 0.25 0.20 0.28 
HD 196944    Si I     2    5.82  0.71 0.18 0.24 0.19 0.26 
HD 196944    K I      0                                   
HD 196944    Ca I     7    4.41  0.46 0.10 0.19 0.12 0.21 
HD 196944    Sc II    4    0.76 -0.01 0.05 0.15 0.19 0.08 
HD 196944    Ti I    18    2.82  0.26 0.05 0.17 0.08 0.19 
HD 196944    Ti II   19    2.91  0.35 0.05 0.15 0.19 0.08 
HD 196944    V I      1    1.51 -0.03 0.11 0.19 0.12 0.21 
HD 196944    V II     1    1.67  0.13 0.19 0.24 0.26 0.20 
HD 196944    Cr I     8    3.10 -0.15 0.06 0.17 0.08 0.19 
HD 196944    Cr II    2    3.50  0.25 0.06 0.15 0.19 0.09 
HD 196944    Mn I     2    2.56 -0.48 0.06 0.17 0.09 0.20 
HD 196944    Mn II    3    2.65 -0.39 0.15 0.21 0.23 0.17 
HD 196944    Co I     4    2.42 -0.18 0.14 0.21 0.15 0.24 
HD 196944    Ni I     9    3.81 -0.01 0.14 0.21 0.15 0.23 
HD 196944    Cu I     1 <  1.58 -0.22                     
HD 196944    Zn I     2    2.45  0.28 0.05 0.16 0.07 0.19 
HD 196944    Ga I     0                                   
HD 196944    Rb I     1 <  2.07  1.94                     
HD 196944    Sr II    2    1.42  0.93 0.02 0.21 0.19 0.19 
HD 196944    Y II     5    0.35  0.53 0.06 0.16 0.19 0.09 
HD 196944    Zr II    3    1.04  0.85 0.05 0.14 0.18 0.08 
HD 196944    Nb II    0                                   
HD 196944    Mo I     0                                   
HD 196944    Tc I     1 <  1.74                           
HD 196944    Ru I     0                                   
HD 196944    Sn I     0                                   
HD 196944    Ba II    4    1.26  1.47 0.05 0.16 0.19 0.12 
HD 196944    La II    4   -0.34  0.94 0.05 0.15 0.19 0.08 
HD 196944    Ce II    5    0.27  1.08 0.05 0.15 0.19 0.08 
HD 196944    Pr II    3   -0.72  0.94 0.07 0.16 0.20 0.09 
HD 196944    Nd II    5    0.09  1.06 0.04 0.15 0.19 0.08 
HD 196944    Sm II    2   -0.71  0.72 0.06 0.15 0.19 0.09 
HD 196944    Eu II    1   -1.75  0.12 0.06 0.15 0.19 0.09 
HD 196944    Gd II    2   -0.57  0.75 0.11 0.18 0.21 0.12 
HD 196944    Tb II    2 < -0.98  1.11                     
HD 196944    Dy II    2   -0.75  0.54 0.09 0.17 0.20 0.11 
HD 196944    Ho II    0                                   
HD 196944    Er II    2   -0.77  0.69 0.10 0.17 0.21 0.12 
HD 196944    Tm II    1 < -0.74  1.55                     
HD 196944    Yb II    1   -0.68  0.79 0.11 0.19 0.21 0.14 
HD 196944    Hf II    2   -0.57  0.97 0.18 0.23 0.26 0.19 
HD 196944    Ir I     1 <  0.92  1.93                     
HD 196944    Pb I     1    1.73  2.08 0.05 0.17 0.08 0.19 
HD 196944    Th II    1 < -1.05  1.28                     
HD 200654    Fe I   119    4.37 -3.13 0.06 0.15 0.00 0.00 
HD 200654    Fe II   11    4.44 -3.06 0.08 0.16 0.00 0.00 
HD 200654    Li I     1    0.83       0.10 0.16 0.12 0.20 
HD 200654    C (CH)   1    5.68  0.31 0.15 0.25 0.19 0.20 
HD 200654    N (NH)   1    4.37 -0.40 0.30 0.36 0.32 0.33 
HD 200654    O I      3 <  6.60  1.04                     
HD 200654    Na I     0                                   
HD 200654    Mg I     8    4.98  0.50 0.06 0.15 0.09 0.18 
HD 200654    Al I     1    2.66 -0.66 0.09 0.28 0.23 0.29 
HD 200654    Si I     0                                   
HD 200654    K I      1    2.27  0.37 0.13 0.18 0.14 0.22 
HD 200654    Ca I    12    3.68  0.47 0.11 0.17 0.13 0.20 
HD 200654    Sc II    8    0.15  0.06 0.08 0.16 0.18 0.12 
HD 200654    Ti I    18    2.08  0.25 0.08 0.15 0.11 0.19 
HD 200654    Ti II   32    2.14  0.25 0.08 0.16 0.18 0.11 
HD 200654    V I      1    0.90  0.10 0.13 0.18 0.15 0.22 
HD 200654    V II     2    0.99  0.12 0.23 0.27 0.28 0.24 
HD 200654    Cr I    10    2.32 -0.20 0.10 0.17 0.12 0.20 
HD 200654    Cr II    3    2.64  0.06 0.14 0.19 0.21 0.16 
HD 200654    Mn I     5    1.96 -0.34 0.08 0.16 0.11 0.20 
HD 200654    Mn II    3    1.97 -0.40 0.16 0.21 0.23 0.17 
HD 200654    Co I    10    1.99  0.13 0.14 0.21 0.17 0.24 
HD 200654    Ni I    11    3.22  0.13 0.16 0.22 0.18 0.24 
HD 200654    Cu I     0                                   
HD 200654    Zn I     2    1.76  0.32 0.12 0.17 0.13 0.21 
HD 200654    Ga I     0                                   
HD 200654    Rb I     1 <  2.07  2.68                     
HD 200654    Sr II    2   -0.38 -0.19 0.04 0.23 0.23 0.23 
HD 200654    Y II     2   -1.54 -0.69 0.14 0.20 0.22 0.16 
HD 200654    Zr II    1   -0.71 -0.23 0.10 0.17 0.20 0.13 
HD 200654    Nb II    1 < -0.04  1.56                     
HD 200654    Mo I     1 < -0.46  0.79                     
HD 200654    Tc I     1 <  0.00                           
HD 200654    Ru I     0                                   
HD 200654    Sn I     1 <  0.95  2.01                     
HD 200654    Ba II    2   -1.98 -1.10 0.08 0.16 0.19 0.11 
HD 200654    La II    1 < -1.90  0.06                     
HD 200654    Ce II    5 < -1.46  0.02                     
HD 200654    Pr II    1 < -1.55  0.79                     
HD 200654    Nd II    5 < -1.64 -0.00                     
HD 200654    Sm II    2 < -1.65  0.45                     
HD 200654    Eu II    1 < -2.53  0.01                     
HD 200654    Gd II    3 < -1.20  0.79                     
HD 200654    Tb II    3 < -1.81  0.95                     
HD 200654    Dy II    1 < -1.45  0.51                     
HD 200654    Ho II    0                                   
HD 200654    Er II    3 < -1.82  0.32                     
HD 200654    Tm II    2 < -2.07  0.89                     
HD 200654    Yb II    1   -2.82 -0.68 0.44 0.46 0.47 0.44 
HD 200654    Hf II    2 < -0.99  1.22                     
HD 200654    Ir I     0                                   
HD 200654    Pb I     1 <  0.49  1.58                     
HD 200654    Th II    3 < -1.84  1.16                     
HD 201891    Fe I    87    6.30 -1.20 0.05 0.10 0.00 0.00 
HD 201891    Fe II   13    6.29 -1.21 0.07 0.14 0.00 0.00 
HD 201891    Li I     0                                   
HD 201891    C (CH)   1    7.26  0.04 0.15 0.25 0.19 0.19 
HD 201891    N (CN)   1    7.02  0.40 0.20 0.28 0.23 0.23 
HD 201891    O I      0                                   
HD 201891    Na I     0                                   
HD 201891    Mg I     1    6.78  0.38 0.04 0.10 0.07 0.13 
HD 201891    Al I     0                                   
HD 201891    Si I     3    6.61  0.31 0.16 0.18 0.18 0.21 
HD 201891    K I      1    4.18  0.35 0.12 0.18 0.14 0.18 
HD 201891    Ca I     9    5.38  0.25 0.10 0.17 0.13 0.16 
HD 201891    Sc II    5    2.09  0.15 0.04 0.11 0.11 0.08 
HD 201891    Ti I    13    3.92  0.18 0.04 0.09 0.07 0.13 
HD 201891    Ti II   20    4.08  0.34 0.05 0.12 0.12 0.08 
HD 201891    V I      1    2.70 -0.03 0.10 0.14 0.12 0.16 
HD 201891    V II     2    2.97  0.25 0.19 0.23 0.22 0.20 
HD 201891    Cr I     9    4.33 -0.11 0.05 0.09 0.08 0.13 
HD 201891    Cr II    2    4.62  0.19 0.06 0.15 0.15 0.10 
HD 201891    Mn I     4    3.93 -0.29 0.05 0.10 0.07 0.13 
HD 201891    Mn II    0                                   
HD 201891    Co I     3    3.70 -0.09 0.12 0.18 0.14 0.17 
HD 201891    Ni I     9    5.10  0.08 0.11 0.13 0.12 0.16 
HD 201891    Cu I     1    2.79 -0.20 0.07 0.10 0.09 0.14 
HD 201891    Zn I     2    3.43  0.07 0.04 0.09 0.07 0.13 
HD 201891    Ga I     0                                   
HD 201891    Rb I     0                                   
HD 201891    Sr II    1    1.71  0.05 0.03 0.06 0.07 0.11 
HD 201891    Y II     5    0.76 -0.24 0.07 0.15 0.15 0.11 
HD 201891    Zr II    3    1.50  0.13 0.06 0.15 0.15 0.10 
HD 201891    Nb II    0                                   
HD 201891    Mo I     1 <  1.07  0.39                     
HD 201891    Tc I     1 <  1.18                           
HD 201891    Ru I     0                                   
HD 201891    Sn I     0                                   
HD 201891    Ba II    2    0.92 -0.05 0.05 0.10 0.10 0.10 
HD 201891    La II    3   -0.00  0.11 0.09 0.16 0.17 0.13 
HD 201891    Ce II    3    0.40  0.03 0.17 0.22 0.22 0.19 
HD 201891    Pr II    1    0.16  0.65 0.16 0.21 0.22 0.19 
HD 201891    Nd II    2    0.45  0.24 0.10 0.17 0.17 0.14 
HD 201891    Sm II    1    0.09  0.34 0.12 0.18 0.19 0.16 
HD 201891    Eu II    3   -0.52  0.17 0.08 0.16 0.16 0.11 
HD 201891    Gd II    2 <  0.29  0.43                     
HD 201891    Tb II    0                                   
HD 201891    Dy II    1    0.12  0.23 0.17 0.22 0.22 0.20 
HD 201891    Ho II    0                                   
HD 201891    Er II    2   -0.17  0.12 0.29 0.32 0.32 0.31 
HD 201891    Tm II    2 < -0.40  0.71                     
HD 201891    Yb II    1   -0.17  0.12 0.12 0.18 0.17 0.14 
HD 201891    Hf II    1 <  0.56  0.92                     
HD 201891    Ir I     0                                   
HD 201891    Pb I     1 <  1.62  0.78                     
HD 201891    Th II    0                                   
HD 214362    Fe I    82    5.44 -2.06 0.05 0.17 0.00 0.00 
HD 214362    Fe II    7    5.46 -2.04 0.06 0.15 0.00 0.00 
HD 214362    Li I     1 <  1.13                           
HD 214362    C (CH)   1 <  6.20 -0.17                     
HD 214362    N (CN)   1 <  8.10  2.33                     
HD 214362    O I      3    7.05  0.42 0.04 0.16 0.06 0.18 
HD 214362    Na I     0                                   
HD 214362    Mg I     5    5.97  0.43 0.05 0.17 0.08 0.19 
HD 214362    Al I     1    4.04 -0.35 0.08 0.27 0.22 0.29 
HD 214362    Si I     0                                   
HD 214362    K I      1    3.15  0.18 0.12 0.20 0.13 0.22 
HD 214362    Ca I    10    4.73  0.45 0.10 0.19 0.12 0.21 
HD 214362    Sc II    3    1.24  0.13 0.04 0.15 0.18 0.08 
HD 214362    Ti I     8    3.22  0.33 0.05 0.17 0.07 0.19 
HD 214362    Ti II   18    3.16  0.25 0.05 0.15 0.19 0.08 
HD 214362    V I      1    1.96  0.09 0.11 0.19 0.13 0.21 
HD 214362    V II     2    2.10  0.20 0.19 0.23 0.26 0.20 
HD 214362    Cr I     8    3.47 -0.11 0.06 0.17 0.08 0.19 
HD 214362    Cr II    2    3.71  0.11 0.06 0.15 0.19 0.08 
HD 214362    Mn I     4    3.05 -0.32 0.06 0.17 0.08 0.19 
HD 214362    Mn II    0                                   
HD 214362    Co I     1    2.71 -0.22 0.11 0.19 0.12 0.21 
HD 214362    Ni I     8    4.24  0.08 0.13 0.21 0.14 0.22 
HD 214362    Cu I     1 <  1.57 -0.56                     
HD 214362    Zn I     2    2.63  0.13 0.05 0.17 0.07 0.19 
HD 214362    Ga I     0                                   
HD 214362    Rb I     0                                   
HD 214362    Sr II    2    1.52  0.69 0.02 0.22 0.20 0.18 
HD 214362    Y II     5   -0.10 -0.28 0.06 0.15 0.19 0.09 
HD 214362    Zr II    2    0.81  0.27 0.05 0.15 0.19 0.08 
HD 214362    Nb II    1 <  0.20  0.78                     
HD 214362    Mo I     1 <  0.70  0.88                     
HD 214362    Tc I     1 <  0.93                           
HD 214362    Ru I     0                                   
HD 214362    Sn I     0                                   
HD 214362    Ba II    2    0.18  0.04 0.05 0.14 0.18 0.08 
HD 214362    La II    4   -0.79  0.15 0.08 0.16 0.20 0.10 
HD 214362    Ce II    2   -0.38  0.08 0.11 0.18 0.21 0.13 
HD 214362    Pr II    0                                   
HD 214362    Nd II    1   -0.53  0.09 0.07 0.16 0.20 0.09 
HD 214362    Sm II    2   -0.76  0.32 0.11 0.18 0.21 0.13 
HD 214362    Eu II    4   -1.14  0.38 0.07 0.15 0.19 0.09 
HD 214362    Gd II    2   -0.38  0.59 0.17 0.22 0.25 0.18 
HD 214362    Tb II    0                                   
HD 214362    Dy II    1   -0.42  0.52 0.07 0.15 0.19 0.09 
HD 214362    Ho II    0                                   
HD 214362    Er II    1   -0.82  0.30 0.23 0.27 0.30 0.24 
HD 214362    Tm II    0                                   
HD 214362    Yb II    1   -0.82  0.30 0.10 0.22 0.22 0.17 
HD 214362    Hf II    1 < -0.53  0.66                     
HD 214362    Ir I     0                                   
HD 214362    Pb I     1 <  1.13  1.15                     
HD 214362    Th II    0                                   
HD 219617    Fe I    97    5.76 -1.74 0.06 0.21 0.00 0.00 
HD 219617    Fe II   12    5.67 -1.83 0.07 0.14 0.00 0.00 
HD 219617    Li I     0                                   
HD 219617    C (CH)   1    6.53 -0.07 0.15 0.25 0.19 0.19 
HD 219617    N (CN)   1 <  6.90  0.90                     
HD 219617    O I      0                                   
HD 219617    Na I     1    4.26 -0.24 0.13 0.23 0.15 0.23 
HD 219617    Mg I     2    6.14  0.28 0.04 0.32 0.17 0.27 
HD 219617    Al I     1    3.90 -0.81 0.08 0.33 0.19 0.27 
HD 219617    Si I     3    6.16  0.39 0.19 0.27 0.20 0.27 
HD 219617    K I      1    3.40  0.11 0.12 0.23 0.14 0.23 
HD 219617    Ca I    11    5.00  0.40 0.10 0.27 0.15 0.25 
HD 219617    Sc II    6    1.34  0.02 0.06 0.14 0.20 0.09 
HD 219617    Ti I    13    3.40  0.19 0.05 0.20 0.08 0.20 
HD 219617    Ti II   24    3.46  0.35 0.05 0.14 0.20 0.09 
HD 219617    V I      1    2.12 -0.07 0.11 0.22 0.13 0.22 
HD 219617    V II     2    2.30  0.20 0.19 0.23 0.28 0.21 
HD 219617    Cr I     8    3.82 -0.08 0.06 0.20 0.09 0.20 
HD 219617    Cr II    3    4.11  0.30 0.06 0.14 0.21 0.09 
HD 219617    Mn I     8    3.36 -0.33 0.07 0.22 0.09 0.21 
HD 219617    Mn II    0                                   
HD 219617    Co I     3    2.99 -0.26 0.13 0.25 0.15 0.24 
HD 219617    Ni I    10    4.48  0.01 0.12 0.23 0.14 0.23 
HD 219617    Cu I     1 <  1.78 -0.67                     
HD 219617    Zn I     3    2.89  0.08 0.07 0.20 0.10 0.21 
HD 219617    Ga I     0                                   
HD 219617    Rb I     0                                   
HD 219617    Sr II    2    1.11  0.07 0.04 0.20 0.18 0.21 
HD 219617    Y II     4   -0.02 -0.40 0.12 0.18 0.23 0.14 
HD 219617    Zr II    3    0.96  0.21 0.09 0.15 0.22 0.11 
HD 219617    Nb II    1 <  1.34  1.71                     
HD 219617    Mo I     1 <  0.85  0.71                     
HD 219617    Tc I     1 <  1.09                           
HD 219617    Ru I     0                                   
HD 219617    Sn I     1 <  2.31  1.98                     
HD 219617    Ba II    3    0.21 -0.13 0.06 0.14 0.20 0.09 
HD 219617    La II    4   -0.65  0.08 0.16 0.20 0.26 0.18 
HD 219617    Ce II    0                                   
HD 219617    Pr II    0                                   
HD 219617    Nd II    1   -0.31  0.10 0.15 0.19 0.25 0.16 
HD 219617    Sm II    0                                   
HD 219617    Eu II    3   -0.95  0.36 0.08 0.15 0.22 0.11 
HD 219617    Gd II    2 <  0.12  0.88                     
HD 219617    Tb II    0                                   
HD 219617    Dy II    2   -0.23  0.50 0.19 0.23 0.28 0.20 
HD 219617    Ho II    0                                   
HD 219617    Er II    2 < -0.25  0.66                     
HD 219617    Tm II    2 < -0.83  0.90                     
HD 219617    Yb II    1   -0.67  0.24 0.21 0.24 0.29 0.22 
HD 219617    Hf II    2 <  0.31  1.29                     
HD 219617    Ir I     0                                   
HD 219617    Pb I     1 <  1.42  1.12                     
HD 219617    Th II    0                                   
HD 220127    Fe I    94    5.80 -1.70 0.05 0.15 0.00 0.00 
HD 220127    Fe II    8    5.65 -1.85 0.07 0.15 0.00 0.00 
HD 220127    Li I     1    0.71       0.10 0.16 0.11 0.19 
HD 220127    C (CH)   1    6.59  0.01 0.15 0.25 0.19 0.19 
HD 220127    N (CN)   1    6.08  0.10 0.20 0.28 0.23 0.23 
HD 220127    O I      3    7.28  0.29 0.07 0.15 0.09 0.18 
HD 220127    Na I     1    4.43 -0.11 0.12 0.17 0.13 0.20 
HD 220127    Mg I     2    6.21  0.31 0.04 0.15 0.07 0.18 
HD 220127    Al I     0                                   
HD 220127    Si I     4    6.22  0.41 0.17 0.21 0.18 0.24 
HD 220127    K I      1    3.63  0.30 0.12 0.21 0.15 0.24 
HD 220127    Ca I     8    5.13  0.48 0.10 0.22 0.14 0.23 
HD 220127    Sc II    4    1.39  0.09 0.04 0.14 0.17 0.08 
HD 220127    Ti I    13    3.35  0.09 0.04 0.14 0.06 0.18 
HD 220127    Ti II   14    3.43  0.33 0.04 0.14 0.17 0.08 
HD 220127    V I      1    2.02 -0.21 0.10 0.20 0.13 0.23 
HD 220127    V II     2    2.42  0.34 0.19 0.24 0.25 0.20 
HD 220127    Cr I     9    3.80 -0.14 0.04 0.14 0.06 0.18 
HD 220127    Cr II    3    4.09  0.30 0.05 0.15 0.18 0.09 
HD 220127    Mn I     5    3.28 -0.45 0.04 0.14 0.07 0.18 
HD 220127    Mn II    2    3.08 -0.50 0.15 0.21 0.22 0.18 
HD 220127    Co I     1    3.06 -0.23 0.11 0.28 0.21 0.28 
HD 220127    Ni I     9    4.50 -0.03 0.11 0.17 0.12 0.20 
HD 220127    Cu I     1    1.83 -0.66 0.07 0.15 0.09 0.18 
HD 220127    Zn I     2    2.88  0.02 0.04 0.14 0.07 0.17 
HD 220127    Ga I     0                                   
HD 220127    Rb I     0                                   
HD 220127    Sr II    1    1.12  0.10 0.02 0.10 0.09 0.14 
HD 220127    Y II     4    0.18 -0.18 0.07 0.15 0.17 0.10 
HD 220127    Zr II    3    0.97  0.24 0.05 0.15 0.17 0.08 
HD 220127    Nb II    1 <  0.64  1.03                     
HD 220127    Mo I     1    0.42  0.24 0.12 0.17 0.13 0.20 
HD 220127    Tc I     1 <  0.25                           
HD 220127    Ru I     0                                   
HD 220127    Sn I     0                                   
HD 220127    Ba II    3    0.36  0.03 0.05 0.14 0.16 0.09 
HD 220127    La II    4   -0.65  0.10 0.06 0.15 0.18 0.09 
HD 220127    Ce II    4   -0.22  0.05 0.09 0.17 0.19 0.12 
HD 220127    Pr II    2   -0.68  0.45 0.08 0.16 0.19 0.11 
HD 220127    Nd II    5   -0.23  0.21 0.06 0.15 0.18 0.09 
HD 220127    Sm II    1   -0.61  0.28 0.08 0.16 0.19 0.10 
HD 220127    Eu II    3   -1.05  0.28 0.05 0.18 0.17 0.15 
HD 220127    Gd II    2   -0.41  0.37 0.11 0.18 0.20 0.13 
HD 220127    Tb II    0                                   
HD 220127    Dy II    1   -0.39  0.36 0.06 0.17 0.18 0.12 
HD 220127    Ho II    0                                   
HD 220127    Er II    3   -0.58  0.35 0.12 0.18 0.21 0.13 
HD 220127    Tm II    1   -1.41  0.34 0.13 0.19 0.21 0.15 
HD 220127    Yb II    1   -0.69  0.24 0.11 0.22 0.22 0.20 
HD 220127    Hf II    1   -0.43  0.57 0.33 0.36 0.38 0.34 
HD 220127    Ir I     0                                   
HD 220127    Pb I     1 <  0.85  0.51                     
HD 220127    Th II    0                                   
HD 237846    Fe I    86    4.29 -3.21 0.06 0.14 0.00 0.00 
HD 237846    Fe II   10    4.36 -3.14 0.07 0.16 0.00 0.00 
HD 237846    Li I     1    0.81       0.07 0.15 0.09 0.18 
HD 237846    C (CH)   1    5.37  0.09 0.15 0.25 0.19 0.19 
HD 237846    N (CN)   1 <  5.65  0.97                     
HD 237846    O I      2    6.65  1.17 0.13 0.18 0.14 0.21 
HD 237846    Na I     0                                   
HD 237846    Mg I     5    4.83  0.44 0.04 0.15 0.08 0.18 
HD 237846    Al I     1    2.47 -0.77 0.09 0.29 0.23 0.29 
HD 237846    Si I     0                                   
HD 237846    K I      0                                   
HD 237846    Ca I    10    3.52  0.39 0.11 0.17 0.12 0.20 
HD 237846    Sc II    5   -0.26 -0.27 0.06 0.15 0.18 0.10 
HD 237846    Ti I    16    1.84  0.10 0.07 0.15 0.09 0.18 
HD 237846    Ti II   25    1.93  0.12 0.06 0.15 0.17 0.09 
HD 237846    V I      1    0.51 -0.21 0.12 0.18 0.14 0.21 
HD 237846    V II     2    0.57 -0.22 0.21 0.25 0.27 0.22 
HD 237846    Cr I     7    2.18 -0.25 0.07 0.15 0.09 0.18 
HD 237846    Cr II    3    2.71  0.21 0.10 0.17 0.20 0.12 
HD 237846    Mn I     5    1.72 -0.50 0.08 0.16 0.10 0.19 
HD 237846    Mn II    0                                   
HD 237846    Co I     3    1.66 -0.12 0.13 0.19 0.14 0.22 
HD 237846    Ni I     3    2.98 -0.03 0.13 0.19 0.14 0.22 
HD 237846    Cu I     0                                   
HD 237846    Zn I     2    1.80  0.45 0.07 0.15 0.09 0.18 
HD 237846    Ga I     0                                   
HD 237846    Rb I     1 <  1.56  2.25                     
HD 237846    Sr II    2   -0.35 -0.08 0.04 0.26 0.25 0.26 
HD 237846    Y II     3   -1.60 -0.67 0.12 0.18 0.20 0.14 
HD 237846    Zr II    3   -0.69 -0.13 0.09 0.17 0.19 0.11 
HD 237846    Nb II    1 < -0.12  1.56                     
HD 237846    Mo I     1 < -0.63  0.70                     
HD 237846    Tc I     1 < -0.34                           
HD 237846    Ru I     0                                   
HD 237846    Sn I     0                                   
HD 237846    Ba II    3   -1.95 -0.99 0.08 0.16 0.19 0.11 
HD 237846    La II    0                                   
HD 237846    Ce II    4 < -1.97 -0.41                     
HD 237846    Pr II    0                                   
HD 237846    Nd II    1 < -1.55  0.17                     
HD 237846    Sm II    2 < -1.77  0.41                     
HD 237846    Eu II    2   -3.04 -0.42 0.20 0.24 0.26 0.21 
HD 237846    Gd II    0                                   
HD 237846    Tb II    3 < -2.09  0.75                     
HD 237846    Dy II    1   -2.53 -0.49 0.23 0.27 0.29 0.24 
HD 237846    Ho II    0                                   
HD 237846    Er II    2 < -2.16  0.06                     
HD 237846    Tm II    2 < -2.35  0.69                     
HD 237846    Yb II    1   -2.89 -0.67 0.21 0.25 0.27 0.22 
HD 237846    Hf II    1 < -1.42  0.87                     
HD 237846    Ir I     1 < -0.63  1.20                     
HD 237846    Pb I     1 <  0.26  1.43                     
HD 237846    Th II    2 < -2.30  0.78                     
HE 0454-4758 Fe I   111    4.12 -3.38 0.07 0.15 0.00 0.00 
HE 0454-4758 Fe II    6    4.18 -3.32 0.08 0.16 0.00 0.00 
HE 0454-4758 Li I     1    0.95       0.09 0.16 0.12 0.20 
HE 0454-4758 C (CH)   1    5.38  0.27 0.15 0.25 0.19 0.20 
HE 0454-4758 N (NH)   1    4.71  0.20 0.30 0.36 0.32 0.33 
HE 0454-4758 O I      3 <  6.40  1.09                     
HE 0454-4758 Na I     1    2.74 -0.12 0.10 0.17 0.13 0.21 
HE 0454-4758 Mg I     7    4.76  0.54 0.06 0.15 0.09 0.19 
HE 0454-4758 Al I     1    2.28 -0.79 0.09 0.21 0.16 0.25 
HE 0454-4758 Si I     0                                   
HE 0454-4758 K I      0                                   
HE 0454-4758 Ca I    12    3.42  0.46 0.11 0.17 0.13 0.21 
HE 0454-4758 Sc II    6   -0.38 -0.21 0.09 0.16 0.19 0.12 
HE 0454-4758 Ti I     6    1.88  0.31 0.07 0.15 0.10 0.19 
HE 0454-4758 Ti II   19    1.77  0.14 0.07 0.15 0.18 0.12 
HE 0454-4758 V I      1    0.60  0.05 0.18 0.22 0.19 0.25 
HE 0454-4758 V II     0                                   
HE 0454-4758 Cr I     6    2.04 -0.22 0.08 0.16 0.11 0.20 
HE 0454-4758 Cr II    0                                   
HE 0454-4758 Mn I     3    1.61 -0.44 0.05 0.14 0.09 0.19 
HE 0454-4758 Mn II    4    1.69 -0.42 0.16 0.21 0.23 0.18 
HE 0454-4758 Co I     6    1.73  0.12 0.13 0.19 0.15 0.23 
HE 0454-4758 Ni I     7    2.97  0.13 0.12 0.21 0.16 0.24 
HE 0454-4758 Cu I     0                                   
HE 0454-4758 Zn I     2 <  1.92  0.74                     
HE 0454-4758 Ga I     0                                   
HE 0454-4758 Rb I     1 <  1.90  2.76                     
HE 0454-4758 Sr II    2   -0.87 -0.42 0.04 0.17 0.19 0.14 
HE 0454-4758 Y II     2   -1.81 -0.71 0.21 0.25 0.27 0.22 
HE 0454-4758 Zr II    0                                   
HE 0454-4758 Nb II    1 <  0.50  2.36                     
HE 0454-4758 Mo I     1 < -0.03  1.47                     
HE 0454-4758 Tc I     0                                   
HE 0454-4758 Ru I     0                                   
HE 0454-4758 Sn I     0                                   
HE 0454-4758 Ba II    1   -2.08 -0.94 0.05 0.15 0.18 0.10 
HE 0454-4758 La II    4 < -1.78  0.44                     
HE 0454-4758 Ce II    4 < -1.04  0.70                     
HE 0454-4758 Pr II    3 < -1.58  1.02                     
HE 0454-4758 Nd II    5 < -1.28  0.62                     
HE 0454-4758 Sm II    1 < -1.02  1.34                     
HE 0454-4758 Eu II    4 < -2.40  0.40                     
HE 0454-4758 Gd II    3 < -0.77  1.48                     
HE 0454-4758 Tb II    4 < -1.56  1.46                     
HE 0454-4758 Dy II    3 < -1.46  0.76                     
HE 0454-4758 Ho II    1 < -1.73  1.11                     
HE 0454-4758 Er II    3 < -1.35  1.05                     
HE 0454-4758 Tm II    2 < -1.73  1.49                     
HE 0454-4758 Yb II    1 < -2.17  0.23                     
HE 0454-4758 Hf II    2 < -0.53  1.94                     
HE 0454-4758 Ir I     0                                   
HE 0454-4758 Pb I     1 <  0.74  2.08                     
HE 0454-4758 Th II    0                                   
HE 0938+0114 Fe I    56    4.41 -3.09 0.08 0.21 0.00 0.00 
HE 0938+0114 Fe II    7    4.58 -2.92 0.10 0.16 0.00 0.00 
HE 0938+0114 Li I     1    2.04       0.06 0.20 0.10 0.22 
HE 0938+0114 C (CH)   1 <  5.95  0.45                     
HE 0938+0114 N (CN)   1 <  7.90  3.00                     
HE 0938+0114 O I      1    6.19  0.59 0.09 0.21 0.12 0.23 
HE 0938+0114 Na I     0                                   
HE 0938+0114 Mg I     6    4.87  0.36 0.07 0.22 0.10 0.22 
HE 0938+0114 Al I     2    2.68 -0.68 0.09 0.22 0.13 0.24 
HE 0938+0114 Si I     1    4.80  0.38 0.16 0.35 0.25 0.34 
HE 0938+0114 K I      1    2.25  0.31 0.22 0.29 0.23 0.30 
HE 0938+0114 Ca I    10    3.79  0.54 0.12 0.23 0.14 0.24 
HE 0938+0114 Sc II    2    0.29  0.07 0.08 0.15 0.21 0.12 
HE 0938+0114 Ti I     3    2.36  0.51 0.12 0.22 0.14 0.24 
HE 0938+0114 Ti II   14    2.29  0.26 0.07 0.14 0.21 0.12 
HE 0938+0114 V I      0                                   
HE 0938+0114 V II     2 <  1.66  0.65                     
HE 0938+0114 Cr I     3    2.35 -0.20 0.05 0.20 0.10 0.21 
HE 0938+0114 Cr II    0                                   
HE 0938+0114 Mn I     2    1.89 -0.44 0.09 0.21 0.12 0.23 
HE 0938+0114 Mn II    0                                   
HE 0938+0114 Co I     3    2.00  0.11 0.18 0.26 0.19 0.27 
HE 0938+0114 Ni I     2    3.08 -0.05 0.15 0.24 0.17 0.26 
HE 0938+0114 Cu I     0                                   
HE 0938+0114 Zn I     0                                   
HE 0938+0114 Ga I     0                                   
HE 0938+0114 Rb I     1 <  2.57  3.14                     
HE 0938+0114 Sr II    2   -0.32 -0.26 0.04 0.15 0.21 0.14 
HE 0938+0114 Y II     1 < -1.10 -0.39                     
HE 0938+0114 Zr II    0                                   
HE 0938+0114 Nb II    1 <  1.32  2.78                     
HE 0938+0114 Mo I     1 <  1.03  2.24                     
HE 0938+0114 Tc I     1 <  1.30                           
HE 0938+0114 Ru I     0                                   
HE 0938+0114 Sn I     0                                   
HE 0938+0114 Ba II    1   -1.33 -0.59 0.07 0.14 0.21 0.12 
HE 0938+0114 La II    0                                   
HE 0938+0114 Ce II    5 < -0.09  1.25                     
HE 0938+0114 Pr II    0                                   
HE 0938+0114 Nd II    5 < -0.32  1.18                     
HE 0938+0114 Sm II    2 < -0.29  1.67                     
HE 0938+0114 Eu II    1 < -1.33  1.07                     
HE 0938+0114 Gd II    1 <  0.18  2.03                     
HE 0938+0114 Tb II    3 < -0.46  2.16                     
HE 0938+0114 Dy II    3 < -0.51  1.31                     
HE 0938+0114 Ho II    2 < -0.71  1.73                     
HE 0938+0114 Er II    3 < -0.30  1.70                     
HE 0938+0114 Tm II    2 < -0.75  2.07                     
HE 0938+0114 Yb II    1 < -0.53  1.47                     
HE 0938+0114 Hf II    2 <  0.65  2.72                     
HE 0938+0114 Ir I     0                                   
HE 0938+0114 Pb I     1 <  1.32  2.37                     
HE 0938+0114 Th II    2 < -0.45  2.41                     
HE 1012-1540 Fe I    48    3.33 -4.17 0.07 0.16 0.00 0.00 
HE 1012-1540 Fe II    1    3.74 -3.76 0.14 0.20 0.00 0.00 
HE 1012-1540 Li I     1 <  0.75                           
HE 1012-1540 C (CH)   1    6.66  1.99 0.15 0.25 0.19 0.23 
HE 1012-1540 N (NH)   1    4.81  0.74 0.30 0.36 0.32 0.35 
HE 1012-1540 O I      2 <  6.70  2.18                     
HE 1012-1540 Na I     2    3.72  1.65 0.10 0.29 0.23 0.32 
HE 1012-1540 Mg I     3    5.24  1.80 0.05 0.15 0.09 0.22 
HE 1012-1540 Al I     1    2.97  0.69 0.09 0.29 0.23 0.33 
HE 1012-1540 Si I     0                                   
HE 1012-1540 K I      1 <  1.87  1.01                     
HE 1012-1540 Ca I     4    3.05  0.88 0.11 0.18 0.14 0.24 
HE 1012-1540 Sc II    1 < -0.68 -0.07                     
HE 1012-1540 Ti I     0                                   
HE 1012-1540 Ti II    5    0.58 -0.61 0.10 0.17 0.20 0.17 
HE 1012-1540 V I      0                                   
HE 1012-1540 V II     2 <  1.30  1.13                     
HE 1012-1540 Cr I     1    1.12 -0.35 0.14 0.19 0.15 0.25 
HE 1012-1540 Cr II    0                                   
HE 1012-1540 Mn I     1    0.74 -0.52 0.08 0.15 0.11 0.22 
HE 1012-1540 Mn II    0                                   
HE 1012-1540 Co I     2    1.08  0.26 0.17 0.21 0.19 0.27 
HE 1012-1540 Ni I     5    2.00 -0.06 0.16 0.21 0.17 0.27 
HE 1012-1540 Cu I     0                                   
HE 1012-1540 Zn I     3 <  1.90  1.51                     
HE 1012-1540 Ga I     1 <  0.93  2.06                     
HE 1012-1540 Rb I     1 <  2.06  3.71                     
HE 1012-1540 Sr II    2   -1.69 -0.80 0.05 0.15 0.18 0.15 
HE 1012-1540 Y II     6 < -1.63 -0.08                     
HE 1012-1540 Zr II    2 < -0.28  0.90                     
HE 1012-1540 Nb II    1 <  0.94  3.24                     
HE 1012-1540 Mo I     1 <  0.36  2.65                     
HE 1012-1540 Tc I     0                                   
HE 1012-1540 Ru I     0                                   
HE 1012-1540 Sn I     0                                   
HE 1012-1540 Ba II    1   -2.27 -0.69 0.07 0.16 0.19 0.16 
HE 1012-1540 La II    0                                   
HE 1012-1540 Ce II    5 < -0.71  1.47                     
HE 1012-1540 Pr II    3 < -1.32  1.72                     
HE 1012-1540 Nd II    4 < -0.92  1.42                     
HE 1012-1540 Sm II    2 < -0.79  2.01                     
HE 1012-1540 Eu II    4 < -2.05  1.19                     
HE 1012-1540 Gd II    2 < -0.29  2.40                     
HE 1012-1540 Tb II    2 < -1.05  2.41                     
HE 1012-1540 Dy II    3 < -1.32  1.34                     
HE 1012-1540 Ho II    1 < -1.22  2.06                     
HE 1012-1540 Er II    3 < -1.01  1.83                     
HE 1012-1540 Tm II    2 < -1.32  2.34                     
HE 1012-1540 Yb II    1 < -1.60  1.24                     
HE 1012-1540 Hf II    2 < -0.25  2.66                     
HE 1012-1540 Ir I     0                                   
HE 1012-1540 Pb I     1 <  1.38  3.51                     
HE 1012-1540 Th II    0                                   
HE 1124-2335 Fe I   104    4.14 -3.36 0.06 0.15 0.00 0.00 
HE 1124-2335 Fe II   10    4.24 -3.26 0.07 0.16 0.00 0.00 
HE 1124-2335 Li I     1    0.80       0.08 0.15 0.10 0.19 
HE 1124-2335 C (CH)   1    5.81  0.64 0.15 0.25 0.19 0.19 
HE 1124-2335 N (NH)   1    4.77  0.20 0.30 0.36 0.32 0.32 
HE 1124-2335 O I      3 <  6.52  1.19                     
HE 1124-2335 Na I     1    2.90  0.02 0.10 0.26 0.20 0.28 
HE 1124-2335 Mg I     7    4.83  0.59 0.05 0.15 0.08 0.18 
HE 1124-2335 Al I     1    2.62 -0.47 0.09 0.30 0.24 0.30 
HE 1124-2335 Si I     0                                   
HE 1124-2335 K I      1    1.97  0.30 0.13 0.19 0.15 0.22 
HE 1124-2335 Ca I    12    3.33  0.36 0.11 0.17 0.13 0.20 
HE 1124-2335 Sc II    7   -0.23 -0.13 0.07 0.16 0.18 0.11 
HE 1124-2335 Ti I    12    1.85  0.27 0.07 0.15 0.09 0.18 
HE 1124-2335 Ti II   24    1.90  0.20 0.06 0.15 0.17 0.10 
HE 1124-2335 V I      1    0.59  0.02 0.13 0.18 0.15 0.22 
HE 1124-2335 V II     2    0.76  0.08 0.22 0.26 0.28 0.24 
HE 1124-2335 Cr I     7    2.11 -0.17 0.07 0.15 0.09 0.19 
HE 1124-2335 Cr II    0                                   
HE 1124-2335 Mn I     5    2.00 -0.06 0.06 0.15 0.09 0.19 
HE 1124-2335 Mn II    3    1.76 -0.41 0.15 0.21 0.22 0.18 
HE 1124-2335 Co I     7    1.74  0.12 0.14 0.20 0.16 0.23 
HE 1124-2335 Ni I     6    3.00  0.14 0.11 0.21 0.15 0.23 
HE 1124-2335 Cu I     0                                   
HE 1124-2335 Zn I     2    1.83  0.63 0.08 0.15 0.10 0.19 
HE 1124-2335 Ga I     0                                   
HE 1124-2335 Rb I     1 <  1.74  2.58                     
HE 1124-2335 Sr II    2   -0.38  0.01 0.04 0.25 0.24 0.25 
HE 1124-2335 Y II     2   -1.73 -0.68 0.12 0.19 0.21 0.14 
HE 1124-2335 Zr II    3   -0.69 -0.02 0.13 0.19 0.21 0.15 
HE 1124-2335 Nb II    1 <  0.40  2.20                     
HE 1124-2335 Mo I     1 < -0.19  1.29                     
HE 1124-2335 Tc I     1 <  0.22                           
HE 1124-2335 Ru I     0                                   
HE 1124-2335 Sn I     1 <  1.26  2.55                     
HE 1124-2335 Ba II    1   -2.37 -1.29 0.05 0.15 0.18 0.09 
HE 1124-2335 La II    0                                   
HE 1124-2335 Ce II    3 < -1.28  0.40                     
HE 1124-2335 Pr II    4 < -1.64  0.90                     
HE 1124-2335 Nd II    4 < -1.49  0.35                     
HE 1124-2335 Sm II    2 < -1.41  0.89                     
HE 1124-2335 Eu II    4 < -2.71  0.03                     
HE 1124-2335 Gd II    2 < -1.02  1.17                     
HE 1124-2335 Tb II    3 < -1.50  1.46                     
HE 1124-2335 Dy II    3 < -1.83  0.33                     
HE 1124-2335 Ho II    0                                   
HE 1124-2335 Er II    3 < -1.47  0.87                     
HE 1124-2335 Tm II    2 < -1.88  1.28                     
HE 1124-2335 Yb II    1 < -2.14  0.20                     
HE 1124-2335 Hf II    2 < -0.80  1.61                     
HE 1124-2335 Ir I     1 < -0.07  1.91                     
HE 1124-2335 Pb I     1 <  0.78  2.10                     
HE 1124-2335 Th II    2 < -1.82  1.38                     
HE 1320-1339 Fe I   120    4.32 -3.18 0.06 0.15 0.00 0.00 
HE 1320-1339 Fe II   11    4.57 -2.93 0.06 0.15 0.00 0.00 
HE 1320-1339 Li I     1 <  0.26                           
HE 1320-1339 C (CH)   1    4.53 -0.97 0.15 0.25 0.19 0.19 
HE 1320-1339 N (NH)   1    5.45  0.55 0.30 0.36 0.32 0.32 
HE 1320-1339 O I      1    6.34  0.83 0.17 0.21 0.18 0.24 
HE 1320-1339 Na I     1    3.54  0.48 0.20 0.24 0.21 0.26 
HE 1320-1339 Mg I     6    4.87  0.46 0.05 0.15 0.08 0.17 
HE 1320-1339 Al I     1    2.66 -0.61 0.09 0.30 0.24 0.28 
HE 1320-1339 Si I     0                                   
HE 1320-1339 K I      1    2.23  0.38 0.12 0.18 0.14 0.21 
HE 1320-1339 Ca I    12    3.64  0.49 0.11 0.17 0.12 0.20 
HE 1320-1339 Sc II    6    0.28  0.06 0.05 0.15 0.17 0.08 
HE 1320-1339 Ti I    17    1.96  0.19 0.06 0.14 0.08 0.18 
HE 1320-1339 Ti II   32    2.23  0.21 0.05 0.14 0.17 0.09 
HE 1320-1339 V I      1    0.68 -0.07 0.11 0.17 0.13 0.20 
HE 1320-1339 V II     2    1.05  0.05 0.19 0.24 0.25 0.20 
HE 1320-1339 Cr I    11    2.25 -0.21 0.07 0.15 0.09 0.18 
HE 1320-1339 Cr II    2    2.87  0.16 0.07 0.16 0.18 0.10 
HE 1320-1339 Mn I     5    1.87 -0.37 0.06 0.15 0.09 0.18 
HE 1320-1339 Mn II    0                                   
HE 1320-1339 Co I     3    1.70 -0.11 0.13 0.20 0.15 0.22 
HE 1320-1339 Ni I    10    3.23  0.19 0.14 0.19 0.15 0.21 
HE 1320-1339 Cu I     1 <  0.52 -0.49                     
HE 1320-1339 Zn I     3    1.99  0.61 0.07 0.15 0.09 0.18 
HE 1320-1339 Ga I     0                                   
HE 1320-1339 Rb I     1 <  1.26  1.92                     
HE 1320-1339 Sr II    2    0.14  0.20 0.03 0.18 0.18 0.19 
HE 1320-1339 Y II     5   -1.46 -0.74 0.11 0.17 0.20 0.12 
HE 1320-1339 Zr II    3   -0.67 -0.32 0.08 0.16 0.19 0.10 
HE 1320-1339 Nb II    1 < -0.10  1.37                     
HE 1320-1339 Mo I     1 < -0.64  0.66                     
HE 1320-1339 Tc I     1 < -0.21                           
HE 1320-1339 Ru I     0                                   
HE 1320-1339 Sn I     1 <  0.77  1.88                     
HE 1320-1339 Ba II    4   -1.43 -0.68 0.06 0.15 0.17 0.09 
HE 1320-1339 La II    2   -2.37 -0.54 0.18 0.23 0.25 0.19 
HE 1320-1339 Ce II    5 < -2.13 -0.78                     
HE 1320-1339 Pr II    0                                   
HE 1320-1339 Nd II    1   -2.09 -0.58 0.17 0.22 0.24 0.18 
HE 1320-1339 Sm II    1   -2.12 -0.15 0.16 0.21 0.23 0.17 
HE 1320-1339 Eu II    3   -2.62 -0.21 0.08 0.16 0.18 0.10 
HE 1320-1339 Gd II    3 < -1.53  0.33                     
HE 1320-1339 Tb II    3 < -2.21  0.42                     
HE 1320-1339 Dy II    2   -1.91 -0.08 0.14 0.20 0.22 0.15 
HE 1320-1339 Ho II    0                                   
HE 1320-1339 Er II    2   -2.31 -0.30 0.33 0.36 0.37 0.34 
HE 1320-1339 Tm II    2 < -2.19  0.64                     
HE 1320-1339 Yb II    1   -2.40 -0.39 0.12 0.19 0.21 0.14 
HE 1320-1339 Hf II    2 < -1.35  0.73                     
HE 1320-1339 Ir I     1 < -0.66  1.14                     
HE 1320-1339 Pb I     1 <  0.29  1.43                     
HE 1320-1339 Th II    2 < -2.38  0.49                     
HIP 99423    Fe I   104    5.77 -1.73 0.06 0.21 0.00 0.00 
HIP 99423    Fe II   12    6.08 -1.42 0.07 0.15 0.00 0.00 
HIP 99423    Li I     1    2.47       0.05 0.23 0.09 0.21 
HIP 99423    C (CH)   1    6.54 -0.49 0.15 0.25 0.19 0.19 
HIP 99423    N (CN)   1 <  6.80  0.37                     
HIP 99423    O I      2    7.58  0.62 0.05 0.20 0.09 0.20 
HIP 99423    Na I     2    4.53  0.02 0.12 0.22 0.14 0.23 
HIP 99423    Mg I     4    6.24  0.37 0.04 0.24 0.09 0.21 
HIP 99423    Al I     1    4.00 -0.72 0.08 0.34 0.18 0.26 
HIP 99423    Si I     3    6.32  0.54 0.17 0.26 0.19 0.26 
HIP 99423    K I      2    3.66  0.36 0.12 0.24 0.14 0.23 
HIP 99423    Ca I    10    5.05  0.44 0.10 0.29 0.16 0.25 
HIP 99423    Sc II    5    1.75  0.02 0.05 0.13 0.19 0.08 
HIP 99423    Ti I    17    3.44  0.22 0.05 0.20 0.08 0.20 
HIP 99423    Ti II   24    3.87  0.34 0.05 0.14 0.19 0.08 
HIP 99423    V I      1    2.11 -0.09 0.11 0.22 0.13 0.22 
HIP 99423    V II     2    2.68  0.17 0.19 0.23 0.27 0.20 
HIP 99423    Cr I    10    3.82 -0.09 0.05 0.20 0.08 0.20 
HIP 99423    Cr II    3    4.48  0.26 0.06 0.14 0.21 0.09 
HIP 99423    Mn I     4    3.18 -0.52 0.04 0.20 0.08 0.20 
HIP 99423    Mn II    0                                   
HIP 99423    Co I     3    3.10 -0.16 0.13 0.27 0.15 0.25 
HIP 99423    Ni I    11    4.54  0.04 0.11 0.22 0.13 0.22 
HIP 99423    Cu I     1    1.76 -0.70 0.13 0.23 0.15 0.24 
HIP 99423    Zn I     2    3.13  0.30 0.04 0.19 0.08 0.20 
HIP 99423    Ga I     0                                   
HIP 99423    Rb I     0                                   
HIP 99423    Sr II    1    1.41 -0.04 0.03 0.13 0.10 0.14 
HIP 99423    Y II     5    0.59 -0.19 0.07 0.14 0.21 0.10 
HIP 99423    Zr II    3    1.43  0.28 0.05 0.13 0.20 0.09 
HIP 99423    Nb II    1 <  1.30  1.26                     
HIP 99423    Mo I     1    0.55  0.40 0.30 0.35 0.31 0.35 
HIP 99423    Tc I     1 <  0.95                           
HIP 99423    Ru I     0                                   
HIP 99423    Sn I     1 <  1.83  1.49                     
HIP 99423    Ba II    2    0.65 -0.10 0.05 0.13 0.18 0.09 
HIP 99423    La II    4   -0.46 -0.13 0.10 0.16 0.22 0.13 
HIP 99423    Ce II    4    0.02 -0.14 0.15 0.20 0.25 0.17 
HIP 99423    Pr II    0                                   
HIP 99423    Nd II    2   -0.09 -0.08 0.11 0.17 0.23 0.14 
HIP 99423    Sm II    0                                   
HIP 99423    Eu II    2   -0.98 -0.08 0.06 0.14 0.21 0.10 
HIP 99423    Gd II    2 <  0.03  0.38                     
HIP 99423    Tb II    0                                   
HIP 99423    Dy II    0                                   
HIP 99423    Ho II    0                                   
HIP 99423    Er II    1   -0.30  0.20 0.17 0.21 0.26 0.19 
HIP 99423    Tm II    2 < -0.96  0.36                     
HIP 99423    Yb II    1   -0.73 -0.23 0.14 0.19 0.24 0.16 
HIP 99423    Hf II    1 <  0.18  0.75                     
HIP 99423    Ir I     1 <  0.85  1.20                     
HIP 99423    Pb I     1 <  1.25  0.94                     
HIP 99423    Th II    2 < -0.64  0.72                     


==> anc/tab15.txt <==
Title: A Search for Stars of Very Low Metal Abundance. VI. 
       Detailed Abundances of 313 Metal-Poor Stars
Authors: Roederer I.U., Preston G.W., Thompson I.B., Shectman S.A., 
         Sneden C., Burley G.S., Kelson D.D. 
Table: Non-LTE Abundance Corrections
================================================================================
Byte-by-byte Description of file: datafile15.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label     Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---   Star      Star identifier 
  14- 18 F5.2   ---   LiI-6707  ? Li I (6707A) NLTE abundance correction
  20- 24 F5.2   ---   OI-7771   ? O I (7771A) NLTE abundance correction
  26- 30 F5.2   ---   OI-7774   ? O I (7774A) NLTE abundance correction
  32- 36 F5.2   ---   OI-7775   ? O I (7775A) NLTE abundance correction
  38- 42 F5.2   ---   NaI-5682  ? Na I (5682A) NLTE abundance correction
  44- 48 F5.2   ---   NaI-5688  ? Na I (5688A) NLTE abundance correction
  50- 54 F5.2   ---   NaI-5889  ? Na I (5889A) NLTE abundance correction
  56- 60 F5.2   ---   NaI-5895  ? Na I (5895A) NLTE abundance correction
  62- 66 F5.2   ---   KI-7664   ? K I (7664A) NLTE abundance correction
  68- 72 F5.2   ---   KI-7698   ? K I (7698A) NLTE abundance correction
--------------------------------------------------------------------------------
CS 22166-016 +0.08                                                       
CS 22169-008 -0.03 -0.22 -0.22                                           
CS 22169-035 +0.14 -0.05 -0.05 -0.05                               -0.27 
CS 22171-031 -0.04 -0.26 -0.26 -0.25                                     
CS 22171-037 -0.03 -0.46 -0.45 -0.45             -0.05 -0.05             
CS 22172-029 +0.07 -0.09 -0.09 -0.08                         -0.43       
CS 22174-020 -0.03 -0.30 -0.30 -0.30                                     
CS 22177-009 -0.03 -0.36 -0.35 -0.35                                     
CS 22177-010 -0.04 -0.39 -0.39 -0.39                                     
CS 22180-014 -0.02 -0.25                         -0.32                   
CS 22182-033 -0.04                                     -0.28             
CS 22182-047 -0.04 -0.11 -0.11 -0.10                               -0.34 
CS 22183-031 +0.09 -0.07 -0.07 -0.07                               -0.24 
CS 22185-007 +0.11 -0.07 -0.07 -0.07                   -0.30 -0.35 -0.27 
CS 22186-002 -0.02 -0.11 -0.11 -0.10                   -0.22       -0.26 
CS 22186-017 -0.02 -0.25 -0.25 -0.25                               -0.25 
CS 22186-023 +0.10 -0.07                                                 
CS 22189-009 +0.13 -0.06 -0.06                   -0.07                   
CS 22191-029 +0.05 -0.21 -0.21 -0.20                                     
CS 22871-104 -0.05                                                       
CS 22872-102 -0.03 -0.36                         -0.31                   
CS 22873-072 -0.03 -0.37 -0.37 -0.36                   -0.08             
CS 22873-128 +0.12 -0.07 -0.06 -0.06             -0.25             -0.28 
CS 22874-123 -0.05                                     -0.29             
CS 22875-029 +0.05                                                       
CS 22876-040 -0.04 -0.22 -0.21 -0.20                                     
CS 22877-001 +0.10 -0.07                                                 
CS 22877-011 +0.06 -0.08                                                 
CS 22877-015 -0.05                               -0.56                   
CS 22877-051 -0.04 -0.37 -0.36 -0.35                                     
CS 22878-002 -0.03                                                       
CS 22878-027 -0.03                               -0.20                   
CS 22878-101 +0.13                                                       
CS 22879-012 -0.03 -0.36 -0.36                               -0.24       
CS 22879-029 -0.03 -0.22 -0.21 -0.20             -0.52 -0.45             
CS 22879-051 -0.03 -0.46 -0.46                                           
CS 22879-094 -0.03 -0.26 -0.26 -0.26                                     
CS 22879-097 +0.05                                                       
CS 22879-103 +0.05                                                       
CS 22880-067 -0.01                                                       
CS 22880-086 +0.06                                                       
CS 22881-032 +0.00 -0.11 -0.11 -0.11             -0.08 -0.05             
CS 22881-036 -0.03 -0.23 -0.22 -0.21             -0.53 -0.55       -0.30 
CS 22881-039 +0.03                                                       
CS 22881-070 -0.03 -0.34 -0.34 -0.33                                     
CS 22882-001 +0.05                                                       
CS 22882-006 -0.03 -0.23                         -0.26       -0.26       
CS 22882-012 -0.04 -0.47 -0.46 -0.45                   -0.45             
CS 22882-030 -0.01 -0.15 -0.15                         -0.05             
CS 22883-037 +0.04                                                       
CS 22884-020 -0.04 -0.23 -0.22 -0.21             -0.46             -0.29 
CS 22884-108 -0.04                                                       
CS 22885-040 -0.04 -0.36 -0.36                                           
CS 22885-096 +0.12 -0.06 -0.06 -0.06             +0.00                   
CS 22885-203 -0.03 -0.22                                           -0.28 
CS 22886-003 -0.02 -0.35 -0.35 -0.34                                     
CS 22886-012 -0.03 -0.17       -0.16             -0.30             -0.29 
CS 22886-013 +0.04 -0.33 -0.31 -0.30                                     
CS 22886-044 -0.04 -0.16 -0.15 -0.13                         -0.46       
CS 22888-002 -0.02 -0.22 -0.21 -0.21                                     
CS 22888-014 -0.04 -0.34 -0.33 -0.32                                     
CS 22888-031 -0.02 -0.28 -0.28 -0.28                                     
CS 22888-047 +0.05                                                       
CS 22889-050 -0.02                                                       
CS 22890-011 -0.04 -0.27                                                 
CS 22890-024 +0.01 -0.10                                                 
CS 22890-064 -0.03                                                       
CS 22891-184 +0.05 -0.14 -0.14 -0.13                                     
CS 22891-200 +0.13 -0.05 -0.05 -0.05                         +0.07       
CS 22891-209 +0.13 -0.06 -0.06 -0.06                                     
CS 22891-221 +0.02       -0.10 -0.10             -0.18                   
CS 22892-025 -0.04 -0.38 -0.37 -0.36                                     
CS 22892-052 +0.12 -0.06 -0.06 -0.06                               -0.24 
CS 22893-005 +0.01 -0.10 -0.10 -0.10             -0.38                   
CS 22893-010 -0.07 -0.10             -0.10 -0.13             -0.28 -0.25 
CS 22893-011 -0.05 -0.22 -0.21 -0.20                   -0.55             
CS 22894-004 -0.03 -0.28 -0.27                         -0.57       -0.28 
CS 22894-019 -0.03                                                       
CS 22894-023 -0.03                                                       
CS 22894-049 -0.05 -0.30 -0.30 -0.29                                     
CS 22896-015 +0.05 -0.09 -0.09 -0.09                   -0.34 -0.33 -0.28 
CS 22896-055 +0.05 -0.26 -0.25 -0.23                                     
CS 22896-110 +0.11 -0.11 -0.11 -0.11                         -0.35 -0.29 
CS 22896-115 -0.04             -0.28                                     
CS 22896-136 -0.04 -0.23 -0.22 -0.22                                     
CS 22897-008 +0.13 -0.06 -0.06 -0.06             -0.14             -0.17 
CS 22898-043 +0.04 -0.33 -0.32 -0.31                                     
CS 22898-047 +0.04       -0.10 -0.09                                     
CS 22937-072 +0.07                                                       
CS 22940-070 +0.03                                                       
CS 22940-077 +0.10                                                       
CS 22940-121 +0.11                                                       
CS 22941-017 +0.05 -0.09 -0.09 -0.09             -0.39             -0.23 
CS 22941-027 +0.05                                                       
CS 22942-002 +0.06 -0.08 -0.08 -0.08                                     
CS 22942-011 +0.07 -0.08 -0.08 -0.08                   -0.42       -0.28 
CS 22942-035 +0.07 -0.08 -0.08 -0.08                                     
CS 22943-059 -0.02                                                       
CS 22943-095 -0.05 -0.30 -0.30 -0.29                               -0.31 
CS 22943-132 -0.03 -0.23 -0.23 -0.22                                     
CS 22943-137 -0.02 -0.11 -0.11 -0.11                                     
CS 22943-201 +0.02 -0.28 -0.27 -0.26                                     
CS 22944-014 -0.04                               -0.43                   
CS 22944-032 +0.04 -0.09 -0.09 -0.09                                     
CS 22944-061 -0.03 -0.34 -0.34 -0.33                                     
CS 22945-017 -0.03 -0.37 -0.36                                     -0.26 
CS 22945-024 +0.05 -0.10 -0.09 -0.09                         -0.44       
CS 22945-028 +0.08 -0.08 -0.08                   -0.44 -0.35 -0.32 -0.28 
CS 22945-031 -0.02 -0.29 -0.29 -0.28                                     
CS 22945-056 +0.05 -0.27 -0.26                                           
CS 22945-058 -0.03 -0.32 -0.31 -0.31                                     
CS 22945-063 +0.05 -0.19                                                 
CS 22947-187 +0.09 -0.12 -0.12 -0.11             -0.63                   
CS 22948-066 +0.09 -0.07 -0.07 -0.07                                     
CS 22948-093 -0.05 -0.70       -0.68             -0.06 -0.07             
CS 22949-030 -0.03 -0.31 -0.31 -0.30             -0.27                   
CS 22949-037 +0.13 -0.06 -0.06                                           
CS 22949-048 +0.13 -0.06 -0.06 -0.06                                     
CS 22950-046 +0.16 -0.05 -0.05 -0.05                         -0.07 -0.20 
CS 22951-005 -0.03 -0.30 -0.29                         -0.20             
CS 22951-059 +0.04 -0.10 -0.09 -0.09                               -0.29 
CS 22951-077 +0.09                                                       
CS 22952-015 +0.13 -0.05 -0.05 -0.05                                     
CS 22953-003 +0.09 -0.07 -0.07 -0.07             -0.37                   
CS 22953-037 -0.04       -0.48 -0.48                                     
CS 22954-004 -0.03 -0.26 -0.25                                           
CS 22954-015 -0.05 -0.15 -0.14 -0.13                         -0.36       
CS 22955-110 -0.04 -0.41 -0.37 -0.32                               -0.56 
CS 22955-174 +0.10 -0.12 -0.12 -0.12                                     
CS 22956-015 -0.04 -0.26 -0.25                                           
CS 22956-021 -0.04 -0.29 -0.28 -0.27             -0.29                   
CS 22956-050 +0.13 -0.06 -0.06 -0.06                                     
CS 22956-062 -0.02 -0.13 -0.13 -0.12                   -0.25             
CS 22956-081 -0.04 -0.50 -0.50 -0.49                                     
CS 22956-102 -0.04 -0.25 -0.24 -0.23                                     
CS 22956-106 -0.05 -0.47 -0.46                                     -0.26 
CS 22956-110 +0.05 -0.28 -0.27                   -0.10                   
CS 22956-114 +0.08 -0.08 -0.08 -0.08                                     
CS 22957-013 +0.13 -0.06 -0.06 -0.06             -0.37             -0.26 
CS 22957-019 -0.03 -0.28 -0.27 -0.26                                     
CS 22957-022 +0.09 -0.07 -0.07 -0.07                                     
CS 22957-024 -0.04                               -0.21                   
CS 22957-026 -0.05 -0.18 -0.17 -0.15                                     
CS 22957-027 +0.03 -0.10 -0.10 -0.09       -0.08 -0.47 -0.49 -0.22       
CS 22957-036 -0.04 -0.17 -0.16 -0.15                   -0.44             
CS 22958-037 +0.04 -0.21 -0.20 -0.19             -0.48                   
CS 22958-041 -0.03                                                       
CS 22958-042 -0.01                   -0.10 -0.11                         
CS 22958-052 -0.04 -0.28 -0.27 -0.27                                     
CS 22958-065 -0.04 -0.22 -0.21                                     -0.29 
CS 22958-074 -0.03 -0.23 -0.22 -0.21                               -0.28 
CS 22958-083 +0.08                                     -0.37             
CS 22959-074 +0.07 -0.09 -0.09 -0.08                                     
CS 22959-139 -0.04       -0.29                                           
CS 22960-010 -0.01 -0.11 -0.11 -0.11                                     
CS 22960-029 -0.03 -0.29 -0.29 -0.28                                     
CS 22960-048 +0.10 -0.07 -0.07 -0.07                                     
CS 22960-053 +0.09                                                       
CS 22960-064 +0.05 -0.09 -0.09 -0.09             -0.50 -0.54 -0.38       
CS 22963-004 +0.05 -0.09 -0.09 -0.09                                     
CS 22964-115 -0.03 -0.36 -0.36 -0.35                                     
CS 22964-176 -0.04 -0.27 -0.26                   -0.33       -0.31       
CS 22964-183 -0.03                                                       
CS 22964-214 -0.04 -0.45                                                 
CS 22965-016 +0.11 -0.07 -0.07                   -0.39       -0.29       
CS 22965-054 -0.04 -0.40 -0.39                                           
CS 22968-001 -0.03                                                       
CS 22968-014 +0.13 -0.06 -0.06 -0.06             -0.02 +0.06             
CS 22968-026 -0.03 -0.20 -0.19 -0.18                         -0.33 -0.29 
CS 22968-029 -0.03 -0.25 -0.25 -0.25                                     
CS 29493-023 -0.03 -0.31                                                 
CS 29493-050 -0.05 -0.51 -0.51                   -0.21                   
CS 29493-062 -0.03 -0.12 -0.11                                           
CS 29493-094 -0.04 -0.30 -0.30                                           
CS 29495-005 -0.04 -0.21 -0.21                                     -0.35 
CS 29495-042 +0.04 -0.10 -0.10 -0.09             -0.44                   
CS 29497-030 -0.06 -0.47 -0.46 -0.45                                     
CS 29498-043 +0.14 -0.05 -0.05 -0.05 -0.03 -0.04 -0.41 -0.44 -0.09 -0.20 
CS 29499-003 -0.04 -0.26                         -0.37 -0.27             
CS 29499-058 -0.04 -0.32 -0.32                                           
CS 29499-060 -0.05                                                       
CS 29501-032 -0.05 -0.30 -0.30                                           
CS 29502-092 +0.10 -0.07 -0.07 -0.07             -0.30             -0.22 
CS 29504-004 -0.04 -0.40 -0.38 -0.35                                     
CS 29504-006 -0.03                                                       
CS 29506-007 -0.03 -0.35                                                 
CS 29506-090 -0.03 -0.36 -0.35 -0.35                                     
CS 29509-027 -0.04 -0.41 -0.40 -0.39                                     
CS 29512-073 -0.03 -0.12 -0.11 -0.11                                     
CS 29513-003 +0.06 -0.14 -0.13 -0.12             -0.68 -0.55             
CS 29513-014 +0.08 -0.15 -0.14 -0.12             -0.72             -0.42 
CS 29513-015 -0.04 -0.32                                                 
CS 29513-031 -0.06 -0.50 -0.49                   -0.51                   
CS 29513-032 -0.05 -0.17 -0.16 -0.14             -0.55             -0.35 
CS 29514-007 -0.05                                                       
CS 29514-017 +0.01 -0.11 -0.10 -0.09                               -0.35 
CS 29514-018 -0.03 -0.29                                           -0.26 
CS 29514-037 -0.04                                                       
CS 29517-018 -0.03 -0.21 -0.21 -0.20                         -0.25       
CS 29517-042 -0.04 -0.33 -0.32                                           
CS 29529-054 -0.03 -0.20 -0.20 -0.19                                     
CS 30312-044 +0.12                                                       
CS 30312-059 +0.10 -0.07 -0.07                                           
CS 30312-062 +0.01 -0.45 -0.43                                           
CS 30312-100 +0.05 -0.09 -0.09                   -0.51       -0.39       
CS 30314-067 +0.18 -0.05 -0.05 -0.05                         -0.30 -0.26 
CS 30339-015 -0.03 -0.28 -0.28 -0.27                               -0.25 
CS 30339-046 +0.01 -0.48 -0.46                                           
CS 30339-052 +0.03 -0.15 -0.15 -0.14                                     
CS 30339-069 -0.02                                                       
CS 30339-073 +0.09                               -0.09 -0.03             
CS 30492-001 -0.03 -0.18 -0.18 -0.17                   -0.27             
CS 30492-016 -0.02 -0.15 -0.15 -0.15                                     
CS 30492-110 +0.13 -0.06 -0.06 -0.06                               -0.24 
CS 30493-071 -0.02 -0.17 -0.17                         -0.27             
CS 30494-003 +0.07 -0.08 -0.08 -0.08                         -0.28       
CS 31082-001 +0.13                               -0.39                   
BD-20 6008   +0.14 -0.06 -0.06 -0.06                               -0.27 
BD-18 5550   +0.13 -0.06 -0.06 -0.06                                     
BD-15 5781   +0.14 -0.05 -0.05 -0.05                               -0.30 
BD-01 2582   +0.08                   -0.06 -0.06                   -0.40 
BD+10 2495   +0.08 -0.09 -0.09 -0.08       -0.06                         
BD+19 1185A  +0.00 -0.11 -0.10 -0.09 -0.09 -0.09                   -0.42 
BD+24 1676   -0.04 -0.34 -0.33                   -0.28 -0.17       -0.26 
BD+26 3578   -0.04 -0.27 -0.27 -0.26                                     
BD+29 2356   +0.14 -0.07             -0.06 -0.08                   -0.53 
BD+44 493    +0.06                                                       
BD+80 245    +0.00 -0.11 -0.11                                           
CD-38 245    +0.13 -0.05 -0.05 -0.05                                     
CD-36 1052   +0.04 -0.32 -0.30 -0.26                               -0.38 
CD-30 298    +0.09 -0.07 -0.07 -0.07             -0.14                   
CD-24 1782   +0.06 -0.08 -0.08 -0.08                         -0.27       
G004-036     -0.03 -0.17                                                 
G004-037     -0.04 -0.36 -0.36                                           
G009-027     -0.01                         -0.07                         
G010-054     -0.01                                                       
G015-010     +0.01 -0.09                                                 
G016-025     +0.00                                                       
G025-022     -0.02                                                       
G025-024     -0.03 -0.15 -0.14 -0.13                               -0.34 
G026-001     -0.04 -0.14             -0.08                               
G064-012     -0.03 -0.41 -0.40 -0.40                   -0.06             
G071-055     -0.03 -0.12 -0.11 -0.10                                     
G075-056     -0.05                                                       
G088-023     -0.04                                                       
G090-003     -0.04       -0.14             -0.08                   -0.31 
G090-025     +0.01 -0.07 -0.07                                     -0.34 
G107-050     -0.05                                                       
G115-049     -0.02                                                       
G122-069     -0.03                                                       
G126-062     -0.04 -0.19 -0.17 -0.15             -0.50       -0.47 -0.44 
G137-086     -0.04                                                       
G146-056     +0.01                   -0.07 -0.08                         
G146-076     +0.06 -0.10             -0.05                               
G153-064     +0.00 -0.16 -0.15 -0.12 -0.10 -0.12             -0.49 -0.50 
G161-073     -0.02 -0.20 -0.18 -0.16 -0.08 -0.10             -0.64 -0.59 
G166-047     -0.04                               -0.41                   
G170-047     +0.07                                                       
G180-058     -0.01 -0.10                                     -0.30       
G186-026     -0.02                                                       
G188-022     -0.04       -0.19 -0.17 -0.09 -0.10             -0.53       
G188-030     +0.02                                                       
G190-010     +0.00 -0.07 -0.07                                           
G190-015     +0.00 -0.10 -0.10 -0.10                               -0.25 
G199-066     -0.03                                                       
G201-044     -0.05 -0.20 -0.18                                           
G206-034     -0.03                                                       
G214-001     -0.03                                                       
G234-028     -0.04 -0.17 -0.15 -0.14                                     
G238-030     -0.02                                                       
G238-032     +0.00                   -0.08 -0.08                         
HD 6268      +0.15 -0.06 -0.06 -0.06                                     
HD 11582     +0.06 -0.11 -0.10 -0.09 -0.08 -0.09                   -0.62 
HD 13979     +0.10 -0.08       -0.07             -0.40 -0.33       -0.32 
HD 16031     -0.04 -0.15 -0.14 -0.12             -0.49                   
HD 19445     -0.04       -0.19 -0.18                               -0.31 
HD 21581     +0.07 -0.12 -0.11 -0.10 -0.08 -0.09             -0.69       
HD 26169     +0.11 -0.07 -0.07 -0.07                   -0.39             
HD 26297     +0.23                   -0.03 -0.05                         
HD 31128     -0.03 -0.12 -0.11 -0.10                               -0.40 
HD 45282     +0.03 -0.13             -0.08 -0.09                   -0.53 
HD 88609     +0.15                                                       
HD 94028     -0.03 -0.14 -0.13       -0.09 -0.10                   -0.46 
HD 106373    +0.05 -0.28 -0.27 -0.26 -0.09 -0.09                   -0.28 
HD 108317    +0.06 -0.09 -0.09 -0.09                               -0.41 
HD 119516    +0.05 -0.22 -0.20 -0.17       -0.07             -0.38 -0.32 
HD 122196    -0.05 -0.17 -0.16 -0.14                               -0.37 
HD 122563    +0.14 -0.05 -0.05 -0.05                               -0.30 
HD 126238    +0.12 -0.08 -0.08 -0.07                               -0.50 
HD 126587    +0.13                                     -0.26 -0.29       
HD 128279    +0.05 -0.09 -0.09 -0.09 -0.06                               
HD 132475    -0.02 -0.13 -0.12 -0.11       -0.09             -0.49       
HD 175305    +0.09 -0.14 -0.13 -0.12 -0.08 -0.08                   -0.55 
HD 175606    -0.05 -0.20 -0.19 -0.18                   -0.39 -0.35       
HD 178443    +0.09 -0.14 -0.13 -0.12 -0.08 -0.08             -0.76 -0.55 
HD 184266    +0.04 -0.30 -0.28 -0.24                                     
HD 186478    +0.15                                                       
HD 188510    +0.01                   -0.07 -0.08                   -0.34 
HD 193901    -0.01                   -0.08 -0.09                         
HD 196892                            -0.11                               
HD 196944    +0.07 -0.13 -0.12 -0.11                                     
HD 200654    +0.05 -0.09 -0.09 -0.09                         -0.25       
HD 201891                                                          -0.53 
HD 214362    +0.05 -0.22 -0.20 -0.18                         -0.45       
HD 219617                                  -0.08                   -0.40 
HD 220127    +0.05 -0.12 -0.11 -0.10 -0.08                   -0.66       
HD 237846    +0.11 -0.07 -0.07                                           
HE 0454-4758 +0.04 -0.10 -0.09 -0.09                   -0.12             
HE 0938+0114 -0.03 -0.39                                           -0.23 
HE 1012-1540 +0.03       -0.10 -0.09             -0.50 -0.48       -0.22 
HE 1124-2335 +0.08 -0.08 -0.07 -0.07             -0.31       -0.23       
HE 1320-1339 +0.12 -0.06             -0.04                   -0.31       
HIP 99423    -0.04       -0.14 -0.12 -0.08 -0.09             -0.51 -0.49 

